Inhomogeneous phases in the Gross-Neveu model in 1+1 dimensions at finite number of flavors

We explore the thermodynamics of the 1+1-dimensional Gross-Neveu (GN) model at finite number of fermion flavors $N_f$, finite temperature and finite chemical potential using lattice field theory. In the limit $N_f \rightarrow \infty$ the model has been solved analytically in the continuum. In this limit three phases exist: a massive phase, in which a homogeneous chiral condensate breaks chiral symmetry spontaneously, a massless symmetric phase with vanishing condensate and most interestingly an inhomogeneous phase with a condensate, which oscillates in the spatial direction. In the present work we use chiral lattice fermions (naive fermions and SLAC fermions) to simulate the GN model with 2, 8 and 16 flavors. The results obtained with both discretizations are in agreement. Similarly as for $N_f \rightarrow \infty$ we find three distinct regimes in the phase diagram, characterized by a qualitatively different behavior of the two-point function of the condensate field. For $N_f = 8$ we map out the phase diagram in detail and obtain an inhomogeneous region smaller as in the limit $N_f \rightarrow \infty$, where quantum fluctuations are suppressed. We also comment on the existence or absence of Goldstone bosons related to the breaking of translation invariance in 1+1 dimensions.

==> anc/4x3_slac_0.195_127.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.28205128205128	-0.009007647863248	0.005217035634451
0	0.854700854700855	-0.012605386982249	0.005404732675871
0	0.641025641025641	-0.011223905325444	0.005544289020381
0	0.512820512820513	-0.006400007626561	0.006201346745562
0	0.427350427350427	-0.001286946798159	0.005844719789612
0	0.366300366300366	0.031413993425378	0.009905783037475
0	0.32051282051282	0.112043516107824	0.013262619066404
0	0.284900284900285	0.437115239973702	0.027019439842209
0	0.256410256410256	0.736757606837607	0.018186253780408
0	0.233100233100233	0.876339145299145	0.015072188823143
0	0.213675213675214	0.932833583168968	0.004677372255095
0	0.183150183150183	0.975206863905325	0.0048554156476
0	0.16025641025641	0.973030006574622	0.003366739776463
0	0.128205128205128	1.00253317554241	0.003961561867193
0	0.106837606837607	0.997779723865878	0.003516576462853
0	0.091575091575092	0.987622800788955	0.015545143195266
0	0.080128205128205	0.994478027613412	0.003113525575279
0.097435897435898	1.28205128205128	-0.010152457856673	0.00445752399737
0.097435897435898	0.854700854700855	-0.012533771992111	0.004982996186719
0.097435897435898	0.641025641025641	-0.009637889546351	0.005615851676529
0.097435897435898	0.512820512820513	-0.008731879289941	0.00560129756739
0.097435897435898	0.427350427350427	-0.000610331571335	0.005347283892176
0.097435897435898	0.366300366300366	0.024014812623274	0.008948852859961
0.097435897435898	0.32051282051282	0.114916383957922	0.011583305982906
0.097435897435898	0.284900284900285	0.367820381328074	0.026244096252466
0.097435897435898	0.256410256410256	0.6798955687048	0.025073370151216
0.097435897435898	0.233100233100233	0.861198553583169	0.013758763971072
0.097435897435898	0.213675213675214	0.927475923734385	0.005548978829717
0.097435897435898	0.183150183150183	0.94326103879027	0.027614024983564
0.097435897435898	0.16025641025641	0.969080420775805	0.007027463247863
0.097435897435898	0.128205128205128	0.99931392504931	0.005221679684418
0.097435897435898	0.106837606837607	0.995467797501644	0.003035997107166
0.097435897435898	0.091575091575092	0.984425719921105	0.017473195529257
0.097435897435898	0.080128205128205	0.995650282708744	0.003041787245233
0.2	1.28205128205128	-0.01046109112426	0.005378727679158
0.2	0.854700854700855	-0.013150293754109	0.005764479158448
0.2	0.641025641025641	-0.010192546745562	0.005778667718606
0.2	0.512820512820513	-0.010193929257068	0.004922804733728
0.2	0.427350427350427	2.17220010519395E-05	0.004929443261013
0.2	0.366300366300366	0.004182760289283	0.007373149769888
0.2	0.32051282051282	0.056494695595003	0.011258354503616
0.2	0.284900284900285	0.243603936883629	0.019319695989481
0.2	0.256410256410256	0.541151821170283	0.023974418934911
0.2	0.233100233100233	0.73561811965812	0.027789464825773
0.2	0.213675213675214	0.883103905325444	0.010457660223537
0.2	0.183150183150183	0.936090913872452	0.014389922945431
0.2	0.16025641025641	0.966587140039448	0.003972061275477
0.2	0.128205128205128	0.997230506245891	0.005036845233399
0.2	0.106837606837607	0.996343274161736	0.003076333464826
0.2	0.091575091575092	0.960077317554241	0.041285143984221
0.2	0.080128205128205	0.995051019066404	0.003065537672584
0.302564102564103	1.28205128205128	-0.011010367915845	0.005655940039448
0.302564102564103	0.854700854700855	-0.012377206837607	0.006100350032873
0.302564102564103	0.641025641025641	-0.009305418277449	0.005599931360947
0.302564102564103	0.512820512820513	-0.010445385141354	0.004993586587771
0.302564102564103	0.427350427350427	-0.003555536357659	0.006456387639711
0.302564102564103	0.366300366300366	0.003474573833005	0.008036670348455
0.302564102564103	0.32051282051282	-0.001557547034846	0.012428811571335
0.302564102564103	0.284900284900285	0.075368520710059	0.014543670216963
0.302564102564103	0.256410256410256	0.23027792504931	0.031307744904668
0.302564102564103	0.233100233100233	0.481861827744905	0.031872184089415
0.302564102564103	0.213675213675214	0.673874266929652	0.023239971860618
0.302564102564103	0.183150183150183	0.88409070348455	0.020644365811966
0.302564102564103	0.16025641025641	0.942520631163708	0.003738447863248
0.302564102564103	0.128205128205128	0.987589953977646	0.00399591321499
0.302564102564103	0.106837606837607	0.991696594345825	0.003082122287968
0.302564102564103	0.091575091575092	0.99667842209073	0.003915469296515
0.302564102564103	0.080128205128205	0.985878895463511	0.010844297961867
0.307692307692308	1.28205128205128	-0.011016791847469	0.005778211702827
0.307692307692308	0.854700854700855	-0.012212643261013	0.006522565943458
0.307692307692308	0.641025641025641	-0.009179300986193	0.005773013017751
0.307692307692308	0.512820512820513	-0.01156704799474	0.004627827218935
0.307692307692308	0.427350427350427	-0.003892174884944	0.006665532938856
0.307692307692308	0.366300366300366	0.004540813675214	0.007106601183432
0.307692307692308	0.32051282051282	-0.013400542537804	0.012167198159106
0.307692307692308	0.256410256410256	0.202063310979619	0.023415233662065
0.307692307692308	0.16025641025641	0.942270138067061	0.003496143326759
0.307692307692308	0.106837606837607	0.98773543721236	0.003470644575937
0.317948717948718	1.28205128205128	-0.011188251150559	0.005825514792899
0.317948717948718	0.854700854700855	-0.012359926890204	0.006333422222222
0.317948717948718	0.641025641025641	-0.008252656410256	0.005504080473373
0.317948717948718	0.512820512820513	-0.011781130571992	0.004801732281394
0.317948717948718	0.427350427350427	-0.006627487705457	0.005850045233399
0.317948717948718	0.366300366300366	-0.000925534516765	0.007292363445102
0.317948717948718	0.32051282051282	0.00199039687048	0.010226510716634
0.317948717948718	0.284900284900285	0.062208654832347	0.011041045890861
0.317948717948718	0.256410256410256	0.163987715976331	0.01748283339908
0.317948717948718	0.213675213675214	0.60043550295858	0.036336741617357
0.317948717948718	0.16025641025641	0.938161236028928	0.003612088625904
0.317948717948718	0.106837606837607	0.987345614727153	0.003847868507561
0.328205128205128	1.28205128205128	-0.011121700723209	0.005880457330703
0.328205128205128	0.854700854700855	-0.012878665351742	0.006435060092045
0.328205128205128	0.641025641025641	-0.00898904957265	0.005678490203813
0.328205128205128	0.512820512820513	-0.012688720052597	0.005423497172913
0.328205128205128	0.427350427350427	-0.008398399211045	0.006955722813938
0.328205128205128	0.366300366300366	-0.00147938729783	0.008153295989481
0.328205128205128	0.32051282051282	0.008684587245233	0.010415220249836
0.328205128205128	0.284900284900285	0.07288601183432	0.012977853254438
0.328205128205128	0.256410256410256	0.135245680473373	0.017635723865878
0.328205128205128	0.16025641025641	0.925774516765286	0.010683206311637
0.328205128205128	0.106837606837607	0.991020854700855	0.004039277317554
0.338461538461538	1.28205128205128	-0.011075793819855	0.005857537935569
0.338461538461538	0.854700854700855	-0.013103626298488	0.00656662748192
0.338461538461538	0.641025641025641	-0.008979606574622	0.005724625641026
0.338461538461538	0.512820512820513	-0.012841623405654	0.005267925575279
0.338461538461538	0.427350427350427	-0.011115673109796	0.006977520578567
0.338461538461538	0.32051282051282	0.006777986324786	0.010039707560815
0.338461538461538	0.256410256410256	0.11684577251808	0.017473915844839
0.338461538461538	0.213675213675214	0.522100723208416	0.025900900986193
0.338461538461538	0.16025641025641	0.882121051939513	0.028212418145957
0.338461538461538	0.106837606837607	0.990559500328731	0.003660197238659
0.348717948717949	1.28205128205128	-0.011126580144642	0.005809676791584
0.348717948717949	0.854700854700855	-0.012815479026956	0.006557590532544
0.348717948717949	0.641025641025641	-0.008430462327416	0.006295166863905
0.348717948717949	0.512820512820513	-0.013093547403024	0.004919258382643
0.348717948717949	0.427350427350427	-0.011154382642998	0.006860296120973
0.348717948717949	0.366300366300366	-0.006905041157133	0.007668163576594
0.348717948717949	0.32051282051282	-0.004473389349112	0.008815086127548
0.348717948717949	0.256410256410256	0.091636244575937	0.016444593556871
0.348717948717949	0.16025641025641	0.891785562130177	0.015095085601578
0.358974358974359	1.28205128205128	-0.011632556213018	0.006388795266272
0.358974358974359	0.854700854700855	-0.013182820512821	0.006504358711374
0.358974358974359	0.641025641025641	-0.008410018934911	0.006242191978961
0.358974358974359	0.512820512820513	-0.013510829191322	0.004834813675214
0.358974358974359	0.427350427350427	-0.011491212886259	0.006777960815253
0.358974358974359	0.366300366300366	-0.00750659460881	0.007890710585141
0.358974358974359	0.32051282051282	-0.001375563813281	0.00769359026956
0.358974358974359	0.284900284900285	0.033322927021696	0.011367707034846
0.358974358974359	0.256410256410256	0.08510304799474	0.013038591978961
0.358974358974359	0.16025641025641	0.85699963182117	0.028013612097304
0.369230769230769	1.28205128205128	-0.011689322024984	0.0065218156476
0.369230769230769	0.854700854700855	-0.01300106035503	0.006521646548323
0.369230769230769	0.641025641025641	-0.009552084681131	0.006552586719264
0.369230769230769	0.512820512820513	-0.014176474687706	0.004818581722551
0.369230769230769	0.427350427350427	-0.01241875792242	0.00660391374096
0.369230769230769	0.32051282051282	0.000981648967784	0.00951771860618
0.369230769230769	0.284900284900285	0.021648209861933	0.00887735095332
0.369230769230769	0.256410256410256	0.059340970414201	0.012672091781723
0.369230769230769	0.16025641025641	0.86935161078238	0.021574709796187
0.379487179487179	1.28205128205128	-0.011768976725838	0.006564488888889
0.379487179487179	0.854700854700855	-0.012923802761341	0.006027353846154
0.379487179487179	0.641025641025641	-0.008707298619329	0.006359581065089
0.379487179487179	0.512820512820513	-0.013985606311637	0.004452970940171
0.379487179487179	0.427350427350427	-0.011316555424063	0.005659530309007
0.379487179487179	0.32051282051282	0.000179378106509	0.009073491387245
0.379487179487179	0.256410256410256	0.054250882314267	0.012021307034846
0.379487179487179	0.16025641025641	0.832870900723208	0.022764533070349
0.38974358974359	1.28205128205128	-0.011971753320184	0.006718272715319
0.38974358974359	0.854700854700855	-0.01257423721236	0.006307701512163
0.38974358974359	0.641025641025641	-0.009825072452334	0.006538198290598
0.38974358974359	0.512820512820513	-0.014632104930967	0.004692478632479
0.38974358974359	0.427350427350427	-0.010750565680473	0.005616236423406
0.38974358974359	0.366300366300366	-0.006120733990796	0.007043066666667
0.38974358974359	0.32051282051282	-0.008625675739645	0.009135196055227
0.38974358974359	0.256410256410256	0.062455211045365	0.014739561078238
0.38974358974359	0.16025641025641	0.788784299802761	0.031821230769231
0.4	1.28205128205128	-0.011973732018409	0.006668054700855
0.4	0.854700854700855	-0.013176248783695	0.005584652202498
0.4	0.641025641025641	-0.009982616962525	0.006514697698882
0.4	0.512820512820513	-0.01396144904668	0.004361568441815
0.4	0.427350427350427	-0.012309268113084	0.005582916765286
0.4	0.366300366300366	-0.009585990795529	0.006820798422091
0.4	0.32051282051282	-0.010292765023011	0.008882783431953
0.4	0.284900284900285	0.021626970414201	0.008558895989481
0.4	0.256410256410256	0.030101257067719	0.008365175542406
0.4	0.233100233100233	0.088618145956608	0.021590189349113
0.4	0.213675213675214	0.204677551610782	0.022134493096647
0.4	0.183150183150183	0.475399158448389	0.041147079552926
0.4	0.16025641025641	0.782569414858646	0.021938731623932
0.4	0.128205128205128	0.931235371466141	0.020918123865878
0.4	0.106837606837607	0.981215253122945	0.009615505325444
0.4	0.091575091575092	0.917559158448389	0.059925380670612
0.4	0.080128205128205	0.939176252465483	0.05014661669954
0.41025641025641	1.28205128205128	-0.012024700591716	0.006762289283366
0.41025641025641	0.854700854700855	-0.012984105982906	0.006047947928994
0.41025641025641	0.641025641025641	-0.009321825115056	0.006525055095332
0.41025641025641	0.512820512820513	-0.013636784220907	0.003944853122945
0.41025641025641	0.427350427350427	-0.013233409861933	0.00540209704142
0.41025641025641	0.366300366300366	-0.009202474687705	0.006741097961867
0.41025641025641	0.32051282051282	-0.006397501380671	0.008672177251808
0.41025641025641	0.284900284900285	0.018490382642998	0.009689667587114
0.41025641025641	0.256410256410256	0.027895353057199	0.011116222222222
0.41025641025641	0.16025641025641	0.623829322813938	0.043668160420776
0.420512820512821	1.28205128205128	-0.011958013938199	0.006394538856016
0.420512820512821	0.854700854700855	-0.013789400920447	0.006302589349112
0.420512820512821	0.641025641025641	-0.00999797896121	0.006525228139382
0.420512820512821	0.512820512820513	-0.012465133201841	0.003921475871137
0.420512820512821	0.427350427350427	-0.013236703221565	0.005759513477975
0.420512820512821	0.32051282051282	-0.009137429848784	0.007750758185404
0.420512820512821	0.284900284900285	0.008864695069034	0.009840320315582
0.420512820512821	0.16025641025641	0.537971387245233	0.044789570019724
0.430769230769231	1.28205128205128	-0.011936451019066	0.006733533990796
0.430769230769231	0.854700854700855	-0.013419825378041	0.006041468770546
0.430769230769231	0.641025641025641	-0.010738047074293	0.00666415042735
0.430769230769231	0.512820512820513	-0.012561511637081	0.004015251808021
0.430769230769231	0.427350427350427	-0.013454002629849	0.0054344226167
0.430769230769231	0.32051282051282	-0.008390477843524	0.007353577646285
0.430769230769231	0.256410256410256	0.013327167915845	0.009551911900066
0.430769230769231	0.16025641025641	0.420873399079553	0.047500181459566
0.441025641025641	1.28205128205128	-0.011973932675871	0.006762834451019
0.441025641025641	0.854700854700855	-0.012943955555556	0.006330159631821
0.441025641025641	0.641025641025641	-0.010207109796187	0.006438952531229
0.441025641025641	0.512820512820513	-0.012281244444445	0.003919160289283
0.441025641025641	0.427350427350427	-0.012227764891519	0.006478688757396
0.441025641025641	0.366300366300366	-0.00915907008547	0.006168444444444
0.441025641025641	0.32051282051282	-0.008703034056542	0.008028286127548
0.441025641025641	0.16025641025641	0.298670953320184	0.043911602892834
0.451282051282051	1.28205128205128	-0.011987875082183	0.006523324654832
0.451282051282051	0.854700854700855	-0.013245509270217	0.005514581459566
0.451282051282051	0.641025641025641	-0.009898159894806	0.006427569230769
0.451282051282051	0.512820512820513	-0.012640614332676	0.003801415121631
0.451282051282051	0.427350427350427	-0.012838809467456	0.005806279289941
0.451282051282051	0.366300366300366	-0.011907537409599	0.00586232504931
0.451282051282051	0.32051282051282	-0.005055650493097	0.007996518869165
0.451282051282051	0.284900284900285	0.011536132544379	0.008743581328074
0.451282051282051	0.256410256410256	-0.002753910059172	0.008714014727153
0.451282051282051	0.16025641025641	0.214135771203156	0.026854224852071
0.461538461538462	1.28205128205128	-0.011940856804734	0.00667558816568
0.461538461538462	0.854700854700855	-0.013477410650888	0.005382783694938
0.461538461538462	0.641025641025641	-0.009744525706772	0.006173907692308
0.461538461538462	0.512820512820513	-0.011880690861276	0.004349477712032
0.461538461538462	0.427350427350427	-0.011460320315582	0.003843160552268
0.461538461538462	0.32051282051282	-0.008606870479947	0.008201485075608
0.461538461538462	0.284900284900285	-0.018833152925707	0.007159674424721
0.461538461538462	0.16025641025641	0.168947195266272	0.025239877975017
0.471794871794872	1.28205128205128	-0.011860966469428	0.006615277843524
0.471794871794872	0.854700854700855	-0.013421348060487	0.005562141485865
0.471794871794872	0.641025641025641	-0.009160504404997	0.006532823668639
0.471794871794872	0.512820512820513	-0.01305563339908	0.004449517159763
0.471794871794872	0.427350427350427	-0.011908359237344	0.004432876791584
0.471794871794872	0.32051282051282	-0.008814671926364	0.007721390138067
0.471794871794872	0.256410256410256	-0.00181773183432	0.004734546482577
0.482051282051282	1.28205128205128	-0.01233569809336	0.006677729125575
0.482051282051282	0.854700854700855	-0.01385542800789	0.005195926627219
0.482051282051282	0.641025641025641	-0.009371229454306	0.006590791321499
0.482051282051282	0.512820512820513	-0.01273977304405	0.004397329125575
0.482051282051282	0.427350427350427	-0.011616028928337	0.004059975805391
0.482051282051282	0.366300366300366	-0.012758958053912	0.004676227218935
0.482051282051282	0.32051282051282	-0.005176435502959	0.00788364418146
0.482051282051282	0.16025641025641	0.033379258382643	0.015160970677186
0.492307692307692	1.28205128205128	-0.012351813806706	0.006716104142012
0.492307692307692	0.854700854700855	-0.013760775279422	0.005259519263642
0.492307692307692	0.641025641025641	-0.009433919000657	0.006354449441157
0.492307692307692	0.512820512820513	-0.011969426692965	0.004227684944116
0.492307692307692	0.427350427350427	-0.011266083629191	0.004377489283366
0.492307692307692	0.366300366300366	-0.011319895069034	0.0043069304405
0.492307692307692	0.32051282051282	-0.006528991715976	0.007063086390533
0.492307692307692	0.284900284900285	-0.00700294017094	0.007582527284681
0.492307692307692	0.256410256410256	-0.005078654306377	0.005888980933596
0.492307692307692	0.16025641025641	0.02163682103879	0.014512779224195
0.497435897435897	1.28205128205128	-0.012465894017094	0.006811585009862
0.497435897435897	0.854700854700855	-0.013542387639711	0.005270227744905
0.497435897435897	0.641025641025641	-0.009243858514135	0.006492090992768
0.497435897435897	0.512820512820513	-0.011777591847469	0.004187875608153
0.497435897435897	0.427350427350427	-0.012357293359632	0.005133630769231
0.497435897435897	0.366300366300366	-0.010015046679816	0.004103899013807
0.497435897435897	0.32051282051282	-0.00317685443787	0.005881314924392
0.497435897435897	0.284900284900285	-0.001095363208416	0.005866109138725
0.497435897435897	0.256410256410256	-0.004724779750164	0.004991316765286
0.497435897435897	0.233100233100233	-0.0013304817357	0.005451193688363
0.497435897435897	0.213675213675214	0.008936556213018	0.007186666929652
0.497435897435897	0.183150183150183	0.006522944641683	0.009731755424063
0.497435897435897	0.16025641025641	0.028347276791585	0.011728012097304
0.497435897435897	0.128205128205128	0.047613335963182	0.025126292965155
0.497435897435897	0.106837606837607	0.05225528731098	0.044008612754767
0.497435897435897	0.091575091575092	-0.012645881130835	0.033445798816568
0.497435897435897	0.080128205128205	0.015288241683103	0.076098532544379
0.507692307692308	1.28205128205128	-0.01220599026956	0.0067301617357
0.507692307692308	0.854700854700855	-0.013322935174228	0.005446846285339
0.507692307692308	0.641025641025641	-0.009265702564103	0.006139261275477
0.507692307692308	0.512820512820513	-0.011048800262985	0.004077241288626
0.507692307692308	0.427350427350427	-0.011811638921762	0.004869993688363
0.507692307692308	0.32051282051282	-0.003812752399737	0.003271109533202
0.507692307692308	0.16025641025641	-0.011103216568047	0.009148299802761
0.517948717948718	1.28205128205128	-0.012486978566733	0.006745285996055
0.517948717948718	0.854700854700855	-0.013451938987508	0.005840985930309
0.517948717948718	0.641025641025641	-0.009439757790927	0.006255014069691
0.517948717948718	0.512820512820513	-0.011224988297173	0.003954872320842
0.517948717948718	0.427350427350427	-0.011495222353715	0.004772883366206
0.517948717948718	0.32051282051282	-0.004969931097962	0.003172267981591
0.517948717948718	0.256410256410256	-0.000780669769888	0.004066618014464
0.517948717948718	0.16025641025641	-0.018819552399737	0.006535516107824
0.528205128205128	1.28205128205128	-0.012140084155161	0.006860120184089
0.528205128205128	0.854700854700855	-0.013560805522683	0.005321407758054
0.528205128205128	0.641025641025641	-0.010300804996713	0.006444436028928
0.528205128205128	0.512820512820513	-0.010292448389218	0.004338017882972
0.528205128205128	0.427350427350427	-0.011639247863248	0.004702131492439
0.528205128205128	0.366300366300366	-0.00981158816568	0.003502413149244
0.528205128205128	0.32051282051282	-0.002129138040763	0.004273659171598
0.528205128205128	0.16025641025641	-0.02915943721236	0.007239612886259
0.538461538461538	1.28205128205128	-0.01224989270217	0.006853807495069
0.538461538461538	0.854700854700855	-0.013718884944116	0.005288632741617
0.538461538461538	0.641025641025641	-0.011111990006575	0.00695268191979
0.538461538461538	0.512820512820513	-0.01034248678501	0.004275241814596
0.538461538461538	0.427350427350427	-0.0116107687048	0.004386806048652
0.538461538461538	0.366300366300366	-0.008746049441157	0.003064780802104
0.538461538461538	0.32051282051282	-0.000463840578567	0.004373507692308
0.538461538461538	0.16025641025641	-0.033308404996713	0.005963788560158
0.548717948717949	1.28205128205128	-0.011500959105852	0.006663598159106
0.548717948717949	0.854700854700855	-0.013699857199211	0.005184552268245
0.548717948717949	0.641025641025641	-0.011269258382643	0.006752635897436
0.548717948717949	0.512820512820513	-0.010671564234057	0.004157435634451
0.548717948717949	0.427350427350427	-0.011470058645628	0.003865140039448
0.548717948717949	0.32051282051282	-0.005308236686391	0.005477509533202
0.548717948717949	0.16025641025641	-0.039170348454964	0.005196677712032
0.558974358974359	1.28205128205128	-0.011892977777778	0.006767206048652
0.558974358974359	0.854700854700855	-0.013694937541091	0.005089248126233
0.558974358974359	0.641025641025641	-0.010531338856016	0.006309739907955
0.558974358974359	0.512820512820513	-0.010854966206443	0.004359337278107
0.558974358974359	0.427350427350427	-0.011800133596318	0.003763325443787
0.569230769230769	1.28205128205128	-0.011930244312952	0.006769660486522
0.569230769230769	0.854700854700855	-0.01425939513478	0.005031552925707
0.569230769230769	0.641025641025641	-0.01045843182117	0.006509271005917
0.569230769230769	0.512820512820513	-0.011038987771203	0.003785843523997
0.569230769230769	0.427350427350427	-0.010696815516108	0.003818931229454
0.569230769230769	0.366300366300366	-0.012368135700197	0.002816619329389
0.569230769230769	0.32051282051282	-0.005922375279421	0.005551388297173
0.569230769230769	0.16025641025641	-0.069397401709402	0.005318115976331
0.57948717948718	1.28205128205128	-0.011807421696253	0.006724048389218
0.57948717948718	0.854700854700855	-0.014234573307035	0.005051006969099
0.57948717948718	0.641025641025641	-0.01051832504931	0.006383086390533
0.57948717948718	0.512820512820513	-0.011796034976989	0.00355065982906
0.57948717948718	0.427350427350427	-0.012196846285339	0.003762939119001
0.57948717948718	0.366300366300366	-0.010783375410914	0.0027986695595
0.57948717948718	0.16025641025641	-0.067132760026299	0.003740951216305
0.58974358974359	1.28205128205128	-0.011574625904011	0.006651211045365
0.58974358974359	0.854700854700855	-0.014874213806706	0.00499151426693
0.58974358974359	0.641025641025641	-0.010337012228797	0.00633704852071
0.58974358974359	0.512820512820513	-0.007050520973044	0.005908019986851
0.58974358974359	0.427350427350427	-0.011979292570677	0.004059537146614
0.58974358974359	0.32051282051282	-0.008756150164366	0.005506383694938
0.6	1.28205128205128	-0.011645206574622	0.006671768310322
0.6	0.854700854700855	-0.014880863379356	0.005016559894806
0.6	0.641025641025641	-0.010291630506246	0.006284072057857
0.6	0.512820512820513	-0.011684169625247	0.003755090335306
0.6	0.427350427350427	-0.012375921104537	0.003885352531229
0.6	0.366300366300366	-0.011641720973044	0.004167139513478
0.6	0.32051282051282	-0.007676103616042	0.004903142932281
0.6	0.284900284900285	-0.005549366469428	0.003527839842209
0.6	0.256410256410256	-0.006525971860618	0.003350137278107
0.6	0.233100233100233	-0.014750231426693	0.003124701117686
0.6	0.213675213675214	-0.026312823142669	0.003877557659435
0.6	0.183150183150183	-0.037658046022354	0.003521290203813
0.6	0.16025641025641	-0.071394632478633	0.003921398027613
0.6	0.128205128205128	-0.126801170282709	0.004884082840237
0.6	0.106837606837607	-0.171061593688363	0.006091056147272
0.6	0.091575091575092	-0.199518303747535	0.004691677843524
0.6	0.080128205128205	-0.222518735042735	0.006920733990796
0.630769230769231	1.28205128205128	-0.012293869822485	0.007632446285339
0.630769230769231	0.854700854700855	-0.013344294017094	0.006142457067719
0.697435897435897	1.28205128205128	-0.013388462327416	0.006591158185404
0.697435897435897	0.854700854700855	-0.015617173964497	0.004379952925707
0.697435897435897	0.641025641025641	-0.00963105877712	0.005675460092045
0.697435897435897	0.512820512820513	-0.01178690729783	0.004132448389218
0.697435897435897	0.427350427350427	-0.010757833530572	0.004281986324786
0.697435897435897	0.366300366300366	-0.011372838658777	0.003440199342538
0.697435897435897	0.32051282051282	-0.013473582117028	0.004697594477318
0.697435897435897	0.284900284900285	-0.010778164628534	0.003848025509533
0.697435897435897	0.256410256410256	-0.023713270479947	0.003563919789612
0.697435897435897	0.233100233100233	-0.02830095200526	0.003608078632479
0.697435897435897	0.213675213675214	-0.036014040762656	0.004822781328074
0.697435897435897	0.183150183150183	-0.0547442156476	0.003926294543064
0.697435897435897	0.16025641025641	-0.069896854700855	0.003901652333991
0.697435897435897	0.128205128205128	-0.114658411571335	0.004405731492439
0.697435897435897	0.106837606837607	-0.133787755424063	0.005603278369494
0.697435897435897	0.091575091575092	-0.158365864562788	0.006124917817226
0.697435897435897	0.080128205128205	-0.172882737672584	0.005359477712032
0.8	1.28205128205128	-0.019582377120316	0.014729376462853
0.8	0.854700854700855	-0.022338285338593	0.015913892965155
0.8	0.641025641025641	-0.024893617619987	0.007337965285996
0.8	0.512820512820513	-0.009777313346483	0.00454123234714
0.8	0.427350427350427	-0.012943871400395	0.005554935174227
0.8	0.366300366300366	-0.014457395397765	0.005087232084155
0.8	0.32051282051282	-0.016872060749507	0.005234167784352
0.8	0.284900284900285	-0.027604770545694	0.008373148980934
0.8	0.256410256410256	-0.032389675213675	0.003258478106509
0.8	0.233100233100233	-0.028599744904668	0.00615627113741
0.8	0.213675213675214	-0.044593004602235	0.003002545956608
0.8	0.183150183150183	-0.05690769756739	0.005989348586456
0.8	0.16025641025641	-0.069009777777778	0.005411682051282
0.897435897435897	1.28205128205128	-0.020010965154504	0.015405458514136
0.897435897435897	0.854700854700855	-0.020746133859303	0.014032610124918
0.897435897435897	0.641025641025641	-0.023525423011177	0.010078696383958
0.897435897435897	0.512820512820513	-0.017190599868508	0.008184879421433
0.897435897435897	0.427350427350427	-0.014009603155819	0.008727937672584
0.897435897435897	0.366300366300366	-0.019077887968442	0.005586404996713
0.897435897435897	0.32051282051282	-0.016014245101907	0.006582664825773
0.897435897435897	0.284900284900285	-0.035367055884287	0.004962855489809
0.897435897435897	0.256410256410256	-0.0338059460881	0.005211833004602
0.897435897435897	0.213675213675214	-0.045091279421433	0.002268185088757
0.897435897435897	0.183150183150183	-0.051252404996713	0.004532579355687
0.897435897435897	0.16025641025641	-0.059906261669954	0.004254271926364
0.897435897435897	0.128205128205128	-0.083873796186719	0.003830812623274
1	1.28205128205128	-0.02197111426693	0.012756507560815
1	0.854700854700855	-0.022453277843524	0.012001083760684
1	0.641025641025641	-0.021783898750822	0.01551441078238
1	0.512820512820513	-0.016726710059172	0.008301969230769
1	0.427350427350427	-0.015006623800132	0.008235652859961
1	0.366300366300366	-0.022582662984878	0.005699015121631
1	0.32051282051282	-0.028498974358974	0.0068484226167
1	0.284900284900285	-0.037886103879027	0.0032823773833
1	0.256410256410256	-0.03079630243261	0.006667434056542
1	0.233100233100233	-0.042847905325444	0.006422538330046
1	0.213675213675214	-0.051461364891519	0.005800964628534
1	0.183150183150183	-0.055517075608153	0.006215670216963
1	0.16025641025641	-0.058252478632479	0.003000920447074
1	0.128205128205128	-0.075751463510848	0.002286105115056
1	0.106837606837607	-0.084878098619329	0.002120906324786
1	0.091575091575092	-0.092700036817883	0.005639816962525
1	0.080128205128205	-0.097381783037475	0.00408063879027
1.1025641025641	1.28205128205128	-0.023470866009205	0.011914640368179
1.1025641025641	0.854700854700855	-0.026887936883629	0.00929870190664
1.1025641025641	0.641025641025641	-0.020951545299145	0.012899051676529
1.1025641025641	0.512820512820513	-0.019962669296516	0.005605250756082
1.1025641025641	0.427350427350427	-0.017763995792242	0.005766975410914
1.1025641025641	0.366300366300366	-0.025290088362919	0.007340670874425
1.1025641025641	0.32051282051282	-0.036670619329389	0.012767619986851
1.1025641025641	0.284900284900285	-0.033716418145957	0.003907858514135
1.1025641025641	0.256410256410256	-0.045281359631821	0.006350979881657
1.1025641025641	0.213675213675214	-0.051443479289941	0.005826733990796
1.1025641025641	0.183150183150183	-0.054311400394477	0.005227229454306
1.1025641025641	0.16025641025641	-0.055144213017752	0.002855254700855
1.2	1.28205128205128	-0.026614687705457	0.012129173438527
1.2	0.854700854700855	-0.027965404339251	0.012256814990138
1.2	0.641025641025641	-0.019900974358974	0.012518287442472
1.2	0.512820512820513	-0.01981242103879	0.005369190006575
1.2	0.427350427350427	-0.022631521367521	0.00592554661407
1.2	0.366300366300366	-0.027636752136752	0.007012807100592
1.2	0.32051282051282	-0.041832612754767	0.010501628928337
1.2	0.256410256410256	-0.049756412886259	0.007688098619329
1.2	0.233100233100233	-0.042751097961867	0.004333287573965
1.2	0.213675213675214	-0.046711145299145	0.005814457856673
1.2	0.183150183150183	-0.054583474030243	0.00510127547666
1.2	0.16025641025641	-0.053703071663379	0.004869673372781
1.2974358974359	1.28205128205128	-0.02996806574622	0.015274578829717
1.2974358974359	0.854700854700855	-0.027331400394477	0.011451768047337
1.2974358974359	0.641025641025641	-0.024002871268902	0.008988340302433
1.2974358974359	0.512820512820513	-0.019650961209731	0.006286030243261
1.2974358974359	0.427350427350427	-0.018754436291913	0.007552850493097
1.2974358974359	0.366300366300366	-0.035512846811308	0.005880964365549
1.2974358974359	0.32051282051282	-0.043753314924392	0.003308070216963
1.2974358974359	0.284900284900285	-0.044162827087443	0.006614268507561
1.2974358974359	0.256410256410256	-0.048587992110454	0.006184841025641
1.2974358974359	0.233100233100233	-0.048663865877712	0.002055469585799
1.2974358974359	0.213675213675214	-0.045579497698882	0.005315324128863
1.2974358974359	0.183150183150183	-0.052824846811308	0.004882419986851
1.2974358974359	0.16025641025641	-0.051490114398422	0.003271106903353
1.4	1.28205128205128	-0.031148439184747	0.014216602235372
1.4	0.854700854700855	-0.022231301249178	0.009924446811308
1.4	0.641025641025641	-0.028087184746877	0.008818142800789
1.4	0.512820512820513	-0.01762180539119	0.007989820381328
1.4	0.427350427350427	-0.018508291387245	0.006185421696252
1.4	0.366300366300366	-0.03644975147929	0.004047185798817
1.4	0.32051282051282	-0.045507907955293	0.00401421669954
1.4	0.284900284900285	-0.043978982248521	0.00564664957265
1.4	0.256410256410256	-0.047526808678501	0.004173451413544
1.4	0.213675213675214	-0.051021396449704	0.005612535963182
1.4	0.183150183150183	-0.054878514135437	0.00228023113741
1.4	0.16025641025641	-0.05373626035503	0.005382390532544
1.4974358974359	1.28205128205128	-0.036922758711374	0.018008415516108
1.4974358974359	0.854700854700855	-0.018363769362262	0.007879323339908
1.4974358974359	0.641025641025641	-0.027663105851414	0.008694445233399
1.4974358974359	0.512820512820513	-0.019348115450362	0.008515168441815
1.4974358974359	0.427350427350427	-0.022784923076923	0.0078250921762
1.4974358974359	0.366300366300366	-0.040584959894806	0.00493845496384
1.4974358974359	0.32051282051282	-0.040897030900723	0.004021623142669
1.4974358974359	0.284900284900285	-0.043287245233399	0.003319992899408
1.4974358974359	0.256410256410256	-0.045183873767258	0.00433122103879
1.4974358974359	0.233100233100233	-0.049083765943458	0.002435415779093
1.4974358974359	0.213675213675214	-0.050495786982249	0.00374611913215
1.4974358974359	0.183150183150183	-0.05513435634451	0.006227062195924
1.4974358974359	0.16025641025641	-0.053102516765286	0.004560343195266
1.4974358974359	0.128205128205128	-0.059865328073636	0.005158646679816
1.4974358974359	0.106837606837607	-0.059979752794214	0.004477353320184
1.4974358974359	0.091575091575092	-0.065002343195266	0.003101189480605
1.4974358974359	0.080128205128205	-0.07241063773833	0.003929487968442


==> anc/4x3_slac_0.195_31.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.28205128205128	-0.007018506508876	0.008899133464826
0	0.854700854700855	7.61344904667981E-05	0.007758180407627
0	0.641025641025641	0.007734044970414	0.011440495726496
0	0.512820512820513	0.063794771860618	0.010525919000658
0	0.427350427350427	0.184707897435897	0.011139333333333
0	0.366300366300366	0.369623931623932	0.011259358579882
0	0.32051282051282	0.601704168310322	0.011531063773833
0	0.284900284900285	0.762463300460224	0.00819135200526
0	0.256410256410256	0.872959447731756	0.007686990664037
0	0.233100233100233	0.919302406311637	0.005984273241289
0	0.213675213675214	0.952411203155818	0.008017582380013
0	0.183150183150183	0.985010440499671	0.006368816568047
0	0.16025641025641	0.999824825772518	0.006777535568705
0	0.128205128205128	1.01299666009204	0.005492286390533
0	0.106837606837607	1.0158635634451	0.005946439973702
0	0.091575091575092	1.01755508218277	0.004522358448389
0	0.080128205128205	1.01738385272847	0.004286215121631
0	0.064102564102564	1.01201609467456	0.004193609204471
0.097435897435898	1.28205128205128	-0.0057849078238	0.008732623800131
0.097435897435898	0.854700854700855	0.001088091413544	0.00819351321499
0.097435897435898	0.641025641025641	0.007479627350427	0.010885644970414
0.097435897435898	0.512820512820513	0.058912996712689	0.010192900986193
0.097435897435898	0.427350427350427	0.171961320184089	0.009778522287968
0.097435897435898	0.366300366300366	0.357757396449704	0.01127490834977
0.097435897435898	0.32051282051282	0.572596528599606	0.011185388560158
0.097435897435898	0.284900284900285	0.740302800788955	0.008867230506246
0.097435897435898	0.256410256410256	0.860047942143327	0.007107547140039
0.097435897435898	0.233100233100233	0.907113030900723	0.007648259040105
0.097435897435898	0.213675213675214	0.952635608152531	0.006783203944773
0.097435897435898	0.183150183150183	0.980063563445102	0.006605777777778
0.097435897435898	0.16025641025641	0.997786482577252	0.006747716239316
0.097435897435898	0.128205128205128	1.0131814069691	0.005705008021039
0.097435897435898	0.106837606837607	1.01411710716634	0.005881152925707
0.097435897435898	0.091575091575092	1.01861228139382	0.004874416831032
0.097435897435898	0.080128205128205	1.0182957790927	0.004283399079553
0.097435897435898	0.064102564102564	1.01111282051282	0.004539765417489
0.2	1.28205128205128	-0.005761364102564	0.008617836423406
0.2	0.854700854700855	0.000449585088757	0.008224826298488
0.2	0.641025641025641	-0.025561456410256	0.019042662195924
0.2	0.512820512820513	0.056225241288626	0.008577390664037
0.2	0.427350427350427	0.1429077843524	0.009447337541091
0.2	0.366300366300366	0.283724365548981	0.011488510979619
0.2	0.32051282051282	0.51299939513478	0.011124880210388
0.2	0.284900284900285	0.660751768573307	0.009146762130178
0.2	0.256410256410256	0.808053938198554	0.009631091913215
0.2	0.233100233100233	0.8668916765286	0.006708510716634
0.2	0.213675213675214	0.919498487836949	0.007213922945431
0.2	0.183150183150183	0.964979539776463	0.006680944904668
0.2	0.16025641025641	0.990660328731098	0.006481137409599
0.2	0.128205128205128	1.00952460223537	0.005480426035503
0.2	0.106837606837607	1.01028473372781	0.005730075739645
0.2	0.091575091575092	1.0203076660092	0.004825028270874
0.2	0.080128205128205	1.01825714661407	0.003912607758054
0.2	0.064102564102564	1.01113335963182	0.004521780933596
0.302564102564103	1.28205128205128	-0.005652507560815	0.008508811571335
0.302564102564103	0.854700854700855	0.002502164628534	0.008371301512163
0.302564102564103	0.641025641025641	0.00728439026956	0.011617886916502
0.302564102564103	0.512820512820513	0.04195924260355	0.009824221433268
0.302564102564103	0.427350427350427	0.109534861275477	0.009614794214333
0.302564102564103	0.366300366300366	0.212582929651545	0.009960568836292
0.302564102564103	0.32051282051282	0.392672741617357	0.010118070479947
0.302564102564103	0.284900284900285	0.532685312294543	0.009126483103222
0.302564102564103	0.256410256410256	0.669777462195924	0.010779423274162
0.302564102564103	0.233100233100233	0.765670664036818	0.009994678500986
0.302564102564103	0.213675213675214	0.836563076923077	0.009251763313609
0.302564102564103	0.183150183150183	0.927931886916502	0.007896638001315
0.302564102564103	0.16025641025641	0.974682656147271	0.007353125312295
0.302564102564103	0.128205128205128	0.995294437869822	0.005669926364234
0.302564102564103	0.106837606837607	1.00648099934254	0.005412685338593
0.302564102564103	0.091575091575092	1.01757391190007	0.004537365154504
0.302564102564103	0.080128205128205	1.01729396449704	0.004398815779093
0.302564102564103	0.064102564102564	1.01130103879027	0.004695465614727
0.307692307692308	1.28205128205128	-0.005508516765286	0.008489792241946
0.307692307692308	0.854700854700855	0.002460272031558	0.008204268507561
0.307692307692308	0.641025641025641	0.006823646548323	0.011589885601578
0.307692307692308	0.512820512820513	0.041337088757397	0.009962138330046
0.307692307692308	0.427350427350427	0.10727699408284	0.009810419197896
0.307692307692308	0.366300366300366	0.206139952662722	0.009868975410914
0.307692307692308	0.32051282051282	0.381848520710059	0.010709562656147
0.307692307692308	0.284900284900285	0.52321228139382	0.008967570545694
0.307692307692308	0.256410256410256	0.662142590401052	0.010297600788955
0.307692307692308	0.233100233100233	0.757635608152531	0.010691239973702
0.307692307692308	0.213675213675214	0.826335095332018	0.00897836660092
0.307692307692308	0.183150183150183	0.927125154503616	0.007640541748849
0.307692307692308	0.16025641025641	0.972370046022354	0.007289320710059
0.307692307692308	0.128205128205128	0.99424667981591	0.005550587771203
0.307692307692308	0.106837606837607	1.00586553583169	0.005198409204471
0.307692307692308	0.091575091575092	1.01783292570677	0.004379798816568
0.307692307692308	0.080128205128205	1.01692815253123	0.004625890335306
0.307692307692308	0.064102564102564	1.01127571334648	0.004748276134122
0.317948717948718	1.28205128205128	-0.005665753846154	0.008701523208416
0.317948717948718	0.854700854700855	0.003142651939513	0.008206327679158
0.317948717948718	0.641025641025641	0.006026611965812	0.011601215779093
0.317948717948718	0.512820512820513	0.042009141354372	0.009911760946746
0.317948717948718	0.427350427350427	0.10353132938856	0.010290331097962
0.317948717948718	0.366300366300366	0.198184447074293	0.010238059171598
0.317948717948718	0.32051282051282	0.363489414858646	0.011163218408942
0.317948717948718	0.284900284900285	0.50994224852071	0.008589352531229
0.317948717948718	0.256410256410256	0.637157764628534	0.010258401840894
0.317948717948718	0.233100233100233	0.741962840236686	0.011498117028271
0.317948717948718	0.213675213675214	0.82152218277449	0.009302607495069
0.317948717948718	0.183150183150183	0.922705562130177	0.007647933201841
0.317948717948718	0.16025641025641	0.967881393819855	0.007457714661407
0.317948717948718	0.128205128205128	0.99285872452334	0.005421212886259
0.317948717948718	0.106837606837607	1.00543547666009	0.00551659513478
0.317948717948718	0.091575091575092	1.01613562130178	0.004442438658777
0.317948717948718	0.080128205128205	1.01602574621959	0.004619822222222
0.317948717948718	0.064102564102564	1.0118895200526	0.004731879026956
0.328205128205128	1.28205128205128	-0.006368031032216	0.008632270874425
0.328205128205128	0.854700854700855	0.003355607889546	0.008226500723208
0.328205128205128	0.641025641025641	0.005119279947403	0.011646710848126
0.328205128205128	0.512820512820513	0.039772370808679	0.009877249704142
0.328205128205128	0.427350427350427	0.098959295200526	0.01053833530572
0.328205128205128	0.366300366300366	0.185933580539119	0.010001815384615
0.328205128205128	0.32051282051282	0.350671268902038	0.011294517028271
0.328205128205128	0.284900284900285	0.493438159105851	0.010188019723866
0.328205128205128	0.256410256410256	0.618000841551611	0.011573652859961
0.328205128205128	0.233100233100233	0.724695279421433	0.011584365285996
0.328205128205128	0.213675213675214	0.807253517422748	0.009764796581197
0.328205128205128	0.183150183150183	0.913576699539776	0.007545595266272
0.328205128205128	0.16025641025641	0.952082813938199	0.007689929783037
0.328205128205128	0.128205128205128	0.990220565417488	0.005521301775148
0.328205128205128	0.106837606837607	1.00435203155819	0.005095744904668
0.328205128205128	0.091575091575092	1.01573191321499	0.004247878238001
0.328205128205128	0.080128205128205	1.01582082840237	0.004666570677186
0.328205128205128	0.064102564102564	1.01116838921762	0.00484821617357
0.338461538461538	1.28205128205128	-0.006550087836949	0.008654934648258
0.338461538461538	0.854700854700855	0.004018299802761	0.007794014201183
0.338461538461538	0.641025641025641	0.004764166732413	0.011378842077581
0.338461538461538	0.512820512820513	0.0381561078238	0.009966536752137
0.338461538461538	0.427350427350427	0.095753138724523	0.010471409335963
0.338461538461538	0.366300366300366	0.176596076265615	0.009956525443787
0.338461538461538	0.32051282051282	0.33330674556213	0.01054606416831
0.338461538461538	0.284900284900285	0.471400999342538	0.009132386324786
0.338461538461538	0.256410256410256	0.596046732412886	0.011434056804734
0.338461538461538	0.233100233100233	0.706502485207101	0.011217353846154
0.338461538461538	0.213675213675214	0.783677790927022	0.010628544904668
0.338461538461538	0.183150183150183	0.896652439184747	0.007217331755424
0.338461538461538	0.16025641025641	0.948522024983563	0.007124956738988
0.338461538461538	0.128205128205128	0.987140539119001	0.005635892965155
0.338461538461538	0.106837606837607	1.00122671926364	0.004931269953978
0.338461538461538	0.091575091575092	1.01588139381986	0.004088737935569
0.338461538461538	0.080128205128205	1.01683239973702	0.00469656120973
0.338461538461538	0.064102564102564	1.01184097304405	0.00468343773833
0.348717948717949	1.28205128205128	-0.006443451413544	0.008694732675871
0.348717948717949	0.854700854700855	0.004105016962525	0.007833516896778
0.348717948717949	0.641025641025641	0.003901165285996	0.011405779881657
0.348717948717949	0.512820512820513	0.03661835634451	0.009807209993425
0.348717948717949	0.427350427350427	0.091981948717949	0.010562468376068
0.348717948717949	0.366300366300366	0.164269499013807	0.009802627744905
0.348717948717949	0.32051282051282	0.310288967784352	0.010485522682446
0.348717948717949	0.284900284900285	0.451926732412886	0.008339071663379
0.348717948717949	0.256410256410256	0.570072504930967	0.010250213806706
0.348717948717949	0.233100233100233	0.689045548980934	0.01146460644313
0.348717948717949	0.213675213675214	0.763358027613412	0.009905142932281
0.348717948717949	0.183150183150183	0.881774990138067	0.007509104273504
0.348717948717949	0.16025641025641	0.936994003944773	0.006686542011834
0.348717948717949	0.128205128205128	0.983936594345825	0.005613824326101
0.348717948717949	0.106837606837607	1.00001759368836	0.004615926890204
0.348717948717949	0.091575091575092	1.01608234056542	0.004126803944773
0.348717948717949	0.080128205128205	1.01598671926364	0.004766517554241
0.348717948717949	0.064102564102564	1.01137046679816	0.004789103747535
0.358974358974359	1.28205128205128	-0.006219328599606	0.008562966469428
0.358974358974359	0.854700854700855	0.005318477843524	0.007500991978961
0.358974358974359	0.641025641025641	0.003679040368179	0.011490244312952
0.358974358974359	0.512820512820513	0.034488607495069	0.009670298750822
0.358974358974359	0.427350427350427	0.089087844838922	0.010571980802104
0.358974358974359	0.366300366300366	0.15692391321499	0.009624857856673
0.358974358974359	0.32051282051282	0.292234188034188	0.010915519000658
0.358974358974359	0.284900284900285	0.428203497698882	0.009171107429323
0.358974358974359	0.256410256410256	0.535385562130178	0.010943277843524
0.358974358974359	0.233100233100233	0.667484970414201	0.012538291387245
0.358974358974359	0.213675213675214	0.746060880999343	0.008779594477318
0.358974358974359	0.183150183150183	0.869848415516108	0.007526235108481
0.358974358974359	0.16025641025641	0.93629677843524	0.006240464431295
0.358974358974359	0.128205128205128	0.98337070348455	0.00402604365549
0.358974358974359	0.106837606837607	0.998766574621959	0.005181690203813
0.358974358974359	0.091575091575092	1.01542598290598	0.004024437606838
0.358974358974359	0.080128205128205	1.0127703879027	0.004235035108481
0.358974358974359	0.064102564102564	1.01051797501644	0.005004081262327
0.369230769230769	1.28205128205128	-0.006380730834977	0.008622315055884
0.369230769230769	0.854700854700855	0.005449521893491	0.008193238921762
0.369230769230769	0.641025641025641	0.003169912426036	0.01150771913215
0.369230769230769	0.512820512820513	0.034041304404997	0.009775110848126
0.369230769230769	0.427350427350427	0.085725175542406	0.010636370545694
0.369230769230769	0.366300366300366	0.149834285338593	0.010364144904668
0.369230769230769	0.32051282051282	0.278670611439842	0.011539012491782
0.369230769230769	0.284900284900285	0.396516633793557	0.010154352399737
0.369230769230769	0.256410256410256	0.522268665351742	0.009416395792242
0.369230769230769	0.233100233100233	0.644097646285339	0.012262023668639
0.369230769230769	0.213675213675214	0.723214411571335	0.009473644970414
0.369230769230769	0.183150183150183	0.85590966469428	0.007615788560158
0.369230769230769	0.16025641025641	0.933224852071006	0.006718331886917
0.369230769230769	0.128205128205128	0.978447153188692	0.004080428665352
0.369230769230769	0.106837606837607	0.998009046679816	0.005078965680473
0.369230769230769	0.091575091575092	1.01364531229454	0.003682966206443
0.369230769230769	0.080128205128205	1.01464381328074	0.00479636712689
0.369230769230769	0.064102564102564	1.00841562130178	0.004520127810651
0.379487179487179	1.28205128205128	-0.006651095857988	0.008721845101907
0.379487179487179	0.854700854700855	0.005552206180145	0.008130784220907
0.379487179487179	0.641025641025641	0.003487139513478	0.011542764234057
0.379487179487179	0.512820512820513	0.032027765943458	0.009497693622617
0.379487179487179	0.427350427350427	0.081364646942801	0.010090803681788
0.379487179487179	0.366300366300366	0.137782403681788	0.010116636686391
0.379487179487179	0.32051282051282	0.26121580539119	0.011588799211045
0.379487179487179	0.284900284900285	0.37328486522025	0.010772340302433
0.379487179487179	0.256410256410256	0.498324155161078	0.009720024457594
0.379487179487179	0.233100233100233	0.616574069690993	0.012239055884287
0.379487179487179	0.213675213675214	0.695270111768573	0.008414619592373
0.379487179487179	0.183150183150183	0.828744510190664	0.008507132149901
0.379487179487179	0.16025641025641	0.916215042735043	0.007000076265615
0.379487179487179	0.128205128205128	0.969618829717291	0.005721522156476
0.379487179487179	0.106837606837607	0.997528836291913	0.004773721499014
0.379487179487179	0.091575091575092	1.01260213017751	0.004068995923734
0.379487179487179	0.080128205128205	1.01453543721236	0.004795387771203
0.379487179487179	0.064102564102564	1.01090085470085	0.00484201183432
0.38974358974359	1.28205128205128	-0.006436588034188	0.008494567521368
0.38974358974359	0.854700854700855	0.005432379224195	0.008075143984221
0.38974358974359	0.641025641025641	0.002763750164366	0.011380518343195
0.38974358974359	0.512820512820513	0.029226098619329	0.009337621301775
0.38974358974359	0.427350427350427	0.074975547666009	0.010031563182117
0.38974358974359	0.366300366300366	0.131848741617357	0.009932515976331
0.38974358974359	0.32051282051282	0.243260013149244	0.011361841420118
0.38974358974359	0.284900284900285	0.353221932938856	0.010265625509533
0.38974358974359	0.256410256410256	0.467409704142012	0.009219961867193
0.38974358974359	0.233100233100233	0.581173201840894	0.012556338987508
0.38974358974359	0.213675213675214	0.665587403024326	0.009610646679816
0.38974358974359	0.183150183150183	0.802075108481262	0.007913801972387
0.38974358974359	0.16025641025641	0.893570046022354	0.008490928336621
0.38974358974359	0.128205128205128	0.9640322156476	0.004712987771203
0.38974358974359	0.106837606837607	1.00156867850099	0.006010595923734
0.38974358974359	0.091575091575092	1.0095396712689	0.004607679947403
0.38974358974359	0.080128205128205	1.0120426035503	0.005456703221565
0.38974358974359	0.064102564102564	1.01146432610125	0.004512046285339
0.4	1.28205128205128	-0.005857440894149	0.008514882051282
0.4	0.854700854700855	0.005509095857988	0.008052891518738
0.4	0.641025641025641	0.003801417751479	0.011506342143327
0.4	0.512820512820513	0.028539421433268	0.009247206048652
0.4	0.427350427350427	0.071500315581854	0.010185747008547
0.4	0.366300366300366	0.124781091387245	0.00966517896121
0.4	0.32051282051282	0.231429982905983	0.011115630243261
0.4	0.284900284900285	0.317490992767916	0.010350292439185
0.4	0.256410256410256	0.435201367521368	0.009558468113084
0.4	0.233100233100233	0.553592031558186	0.012707094806049
0.4	0.213675213675214	0.627346929651545	0.009429019855358
0.4	0.183150183150183	0.780968967784352	0.008041969230769
0.4	0.16025641025641	0.8744058382643	0.00973677896121
0.4	0.128205128205128	0.964581959237344	0.005576294543064
0.4	0.106837606837607	0.990166337935569	0.005342489151874
0.4	0.091575091575092	1.00673825115056	0.005286628270874
0.4	0.080128205128205	1.01237380670611	0.004372394214333
0.4	0.064102564102564	1.00814369493754	0.004427125575279
0.41025641025641	1.28205128205128	-0.005929881656805	0.008503653122945
0.41025641025641	0.854700854700855	0.005322889677844	0.008085301249178
0.41025641025641	0.641025641025641	0.003626877054569	0.011510999342538
0.41025641025641	0.512820512820513	0.027258353714661	0.009085315450362
0.41025641025641	0.427350427350427	0.067700486522025	0.009855741748849
0.41025641025641	0.366300366300366	0.118029438527285	0.009333603155819
0.41025641025641	0.32051282051282	0.214370059171598	0.011003535042735
0.41025641025641	0.284900284900285	0.289729230769231	0.011617543984221
0.41025641025641	0.256410256410256	0.411511558185404	0.009416039184747
0.41025641025641	0.233100233100233	0.515797738330046	0.012163850624589
0.41025641025641	0.213675213675214	0.598357738330046	0.009180970677186
0.41025641025641	0.183150183150183	0.750477238658777	0.008047598422091
0.41025641025641	0.16025641025641	0.851446758711374	0.009909277054569
0.41025641025641	0.128205128205128	0.957087153188692	0.005953360946746
0.41025641025641	0.106837606837607	0.989079474030243	0.005288658251151
0.41025641025641	0.091575091575092	1.00719600262985	0.004974399211045
0.41025641025641	0.080128205128205	1.01283387245233	0.004235427744905
0.41025641025641	0.064102564102564	0.987134306377383	0.021398838921762
0.420512820512821	1.28205128205128	-0.006277218934911	0.008630072583826
0.420512820512821	0.854700854700855	0.005510353451677	0.008110447337278
0.420512820512821	0.641025641025641	0.003751719395135	0.011558752136752
0.420512820512821	0.512820512820513	0.025040720315582	0.009050743984221
0.420512820512821	0.427350427350427	0.062864720578567	0.0098356226167
0.420512820512821	0.366300366300366	0.10887744904668	0.009145162130178
0.420512820512821	0.32051282051282	0.19597593425378	0.01072092991453
0.420512820512821	0.284900284900285	0.273789401709402	0.009686194345825
0.420512820512821	0.256410256410256	0.385710216962525	0.009908032084155
0.420512820512821	0.233100233100233	0.475377935568705	0.012691668902038
0.420512820512821	0.213675213675214	0.561144299802761	0.009362586719264
0.420512820512821	0.183150183150183	0.71840060486522	0.008422277449047
0.420512820512821	0.16025641025641	0.827688783694937	0.010185494280079
0.420512820512821	0.128205128205128	0.945707245233399	0.006938018671926
0.420512820512821	0.106837606837607	0.985607284681131	0.005706375542406
0.420512820512821	0.091575091575092	1.00141761998685	0.005587699671269
0.420512820512821	0.080128205128205	1.01230198553583	0.004897096646943
0.420512820512821	0.064102564102564	1.00983142669297	0.004437311242604
0.430769230769231	1.28205128205128	-0.006188058645628	0.008622277186062
0.430769230769231	0.854700854700855	0.005723544510191	0.008127767258383
0.430769230769231	0.641025641025641	0.002971258119658	0.011733483497699
0.430769230769231	0.512820512820513	0.023901621827745	0.009006716633794
0.430769230769231	0.427350427350427	0.05974235634451	0.010032671926364
0.430769230769231	0.366300366300366	0.102848594345825	0.008944601972387
0.430769230769231	0.32051282051282	0.187419313609467	0.010795168967784
0.430769230769231	0.284900284900285	0.252036738987508	0.010178372386588
0.430769230769231	0.256410256410256	0.357417094017094	0.010899805128205
0.430769230769231	0.233100233100233	0.440726890203813	0.013120545167653
0.430769230769231	0.213675213675214	0.533091124260355	0.010414816568047
0.430769230769231	0.183150183150183	0.682478264299803	0.007610642735043
0.430769230769231	0.16025641025641	0.782571360946745	0.009984859434583
0.430769230769231	0.128205128205128	0.928533464825772	0.00768769704142
0.430769230769231	0.106837606837607	0.97354188034188	0.006960126495727
0.430769230769231	0.091575091575092	1.00622095989481	0.004983805654175
0.430769230769231	0.080128205128205	1.01046777120316	0.004447962656147
0.430769230769231	0.064102564102564	1.01029806706114	0.00442937357002
0.441025641025641	1.28205128205128	-0.005688072583826	0.008568278500986
0.441025641025641	0.854700854700855	0.005989052991453	0.008125787245233
0.441025641025641	0.641025641025641	0.003045553451677	0.011693914792899
0.441025641025641	0.512820512820513	0.022764448652203	0.008946444707429
0.441025641025641	0.427350427350427	0.056954850756082	0.009928025509533
0.441025641025641	0.366300366300366	0.097531271531887	0.008434772386588
0.441025641025641	0.32051282051282	0.17111279947403	0.010483843523997
0.441025641025641	0.284900284900285	0.22679608678501	0.01001454174885
0.441025641025641	0.256410256410256	0.3208702695595	0.009641412228797
0.441025641025641	0.233100233100233	0.398569546351085	0.012833263116371
0.441025641025641	0.213675213675214	0.483395003287311	0.010928685338593
0.441025641025641	0.183150183150183	0.627053307034845	0.008940225904011
0.441025641025641	0.16025641025641	0.72700838921762	0.011194653254438
0.441025641025641	0.128205128205128	0.897119184746877	0.009291970545694
0.441025641025641	0.106837606837607	0.961701380670612	0.008537107955293
0.441025641025641	0.091575091575092	0.992298593030901	0.007485801709402
0.441025641025641	0.080128205128205	1.00406671926364	0.004801646811308
0.441025641025641	0.064102564102564	0.989154608809993	0.018660496252466
0.451282051282051	1.28205128205128	-0.005163978698225	0.008422567258383
0.451282051282051	0.854700854700855	0.005815388034188	0.008064845759369
0.451282051282051	0.641025641025641	0.002945223931624	0.011531377777778
0.451282051282051	0.512820512820513	0.021073071400395	0.009179493228139
0.451282051282051	0.427350427350427	0.054035326758711	0.009740344510191
0.451282051282051	0.366300366300366	0.088167289940828	0.008707350690335
0.451282051282051	0.32051282051282	0.162303460880999	0.010327041946088
0.451282051282051	0.284900284900285	0.20228246416831	0.009638930966469
0.451282051282051	0.256410256410256	0.284067008547008	0.009771489020381
0.451282051282051	0.233100233100233	0.352026351084813	0.012961639710717
0.451282051282051	0.213675213675214	0.4329238921762	0.010763586587771
0.451282051282051	0.183150183150183	0.57182285338593	0.009492135174227
0.451282051282051	0.16025641025641	0.687608415516108	0.010162921236029
0.451282051282051	0.128205128205128	0.858297646285339	0.009086004470743
0.451282051282051	0.106837606837607	0.93488523339908	0.010425108218278
0.451282051282051	0.091575091575092	0.979718369493754	0.010933476134122
0.451282051282051	0.080128205128205	0.995676423405654	0.008038298224852
0.451282051282051	0.064102564102564	0.865313425378041	0.055136523339908
0.461538461538462	1.28205128205128	-0.00526615147929	0.008600605654175
0.461538461538462	0.854700854700855	0.006133353583169	0.008453785141354
0.461538461538462	0.641025641025641	0.003525258645628	0.011596690335306
0.461538461538462	0.512820512820513	0.020424290861276	0.009171246811308
0.461538461538462	0.427350427350427	0.050014911242604	0.009422217751479
0.461538461538462	0.366300366300366	0.081795145299145	0.008312142274819
0.461538461538462	0.32051282051282	0.150163839579224	0.009500631952663
0.461538461538462	0.284900284900285	0.182872781065089	0.00857277790927
0.461538461538462	0.256410256410256	0.260198185404339	0.010533908744247
0.461538461538462	0.233100233100233	0.307745614727153	0.013178829454306
0.461538461538462	0.213675213675214	0.382558869165023	0.010505840631164
0.461538461538462	0.183150183150183	0.518459592373439	0.011584005259698
0.461538461538462	0.16025641025641	0.631672110453649	0.013922477317554
0.461538461538462	0.128205128205128	0.819693201840894	0.014452445759369
0.461538461538462	0.106837606837607	0.895519526627219	0.012618141485865
0.461538461538462	0.091575091575092	0.959145272846811	0.013507624194609
0.461538461538462	0.080128205128205	0.991982064431295	0.011232893622617
0.461538461538462	0.064102564102564	0.914582038132807	0.049575647600263
0.471794871794872	1.28205128205128	-0.005726878895464	0.00868382695595
0.471794871794872	0.854700854700855	0.005779367784352	0.008074099408284
0.471794871794872	0.641025641025641	0.004198267718606	0.011536863642341
0.471794871794872	0.512820512820513	0.017335560289283	0.009208013675214
0.471794871794872	0.427350427350427	0.047604423405654	0.009467973964497
0.471794871794872	0.366300366300366	0.072411366206443	0.00856126574622
0.471794871794872	0.32051282051282	0.134338758711374	0.009022757922419
0.471794871794872	0.284900284900285	0.161612917817225	0.008039409598948
0.471794871794872	0.256410256410256	0.233644594345825	0.010086532018409
0.471794871794872	0.233100233100233	0.279198106508876	0.013149175805391
0.471794871794872	0.213675213675214	0.339214490466798	0.011110674556213
0.471794871794872	0.183150183150183	0.451504404996713	0.011069743589744
0.471794871794872	0.16025641025641	0.539109191321499	0.012173728073636
0.471794871794872	0.128205128205128	0.732095489809336	0.01727484312952
0.471794871794872	0.106837606837607	0.823175016436555	0.022147323076923
0.471794871794872	0.091575091575092	0.888963445101907	0.035514364234057
0.471794871794872	0.080128205128205	0.955298251150559	0.031834038132807
0.471794871794872	0.064102564102564	0.708480736357659	0.079773136094675
0.482051282051282	1.28205128205128	-0.004989923208416	0.00865010729783
0.482051282051282	0.854700854700855	0.00499787113741	0.008344948586456
0.482051282051282	0.641025641025641	0.002125410545694	0.011438261406969
0.482051282051282	0.512820512820513	0.017600496252466	0.009073793819855
0.482051282051282	0.427350427350427	0.043681512163051	0.009294470479947
0.482051282051282	0.366300366300366	0.065581204470743	0.008451048257725
0.482051282051282	0.32051282051282	0.123816102564103	0.008825562393162
0.482051282051282	0.284900284900285	0.142981570019724	0.009241089020381
0.482051282051282	0.256410256410256	0.202449990795529	0.009665055358317
0.482051282051282	0.233100233100233	0.242655552925707	0.011873264431295
0.482051282051282	0.213675213675214	0.290390190664037	0.011253202629849
0.482051282051282	0.183150183150183	0.385783984220907	0.010978016831032
0.482051282051282	0.16025641025641	0.466808652202498	0.013060278238001
0.482051282051282	0.128205128205128	0.624855700197239	0.014519845101907
0.482051282051282	0.106837606837607	0.759121262327416	0.031452883629191
0.482051282051282	0.091575091575092	0.808867744904668	0.03848966469428
0.482051282051282	0.080128205128205	0.88890358974359	0.045547902695595
0.482051282051282	0.064102564102564	0.555260880999343	0.090693230769231
0.492307692307692	1.28205128205128	-0.00530781722551	0.008647305982906
0.492307692307692	0.854700854700855	0.005227789612097	0.008269379092702
0.492307692307692	0.641025641025641	0.002022038974359	0.011446075739645
0.492307692307692	0.512820512820513	0.017829777514793	0.00910962103879
0.492307692307692	0.427350427350427	0.041727960552268	0.009305743589744
0.492307692307692	0.366300366300366	0.060159405654175	0.008070450230112
0.492307692307692	0.32051282051282	0.112308802103879	0.00831555687048
0.492307692307692	0.284900284900285	0.13202557790927	0.008818200131492
0.492307692307692	0.256410256410256	0.177190435239974	0.010566940433925
0.492307692307692	0.233100233100233	0.205936646942801	0.012217890598291
0.492307692307692	0.213675213675214	0.237574756081525	0.010826880999343
0.492307692307692	0.183150183150183	0.320733990795529	0.009080463379356
0.492307692307692	0.16025641025641	0.383442603550296	0.014902071268902
0.492307692307692	0.128205128205128	0.495795792241946	0.018491813280736
0.492307692307692	0.106837606837607	0.563327205785667	0.040254669296516
0.492307692307692	0.091575091575092	0.678277186061801	0.056722666666667
0.492307692307692	0.080128205128205	0.784210992767916	0.059129186061802
0.492307692307692	0.064102564102564	0.203390863905325	0.082432165680473
0.497435897435897	1.28205128205128	-0.00523534069691	0.008703380933596
0.497435897435897	0.854700854700855	0.005337323602893	0.008384699539776
0.497435897435897	0.641025641025641	0.002034855121631	0.011406175410914
0.497435897435897	0.512820512820513	0.017437100065746	0.009121054832347
0.497435897435897	0.427350427350427	0.03981615253123	0.009486056804734
0.497435897435897	0.366300366300366	0.057571229454306	0.008085767784352
0.497435897435897	0.32051282051282	0.106586608809993	0.008123921367521
0.497435897435897	0.284900284900285	0.123190777120316	0.008860450493097
0.497435897435897	0.256410256410256	0.165319421433268	0.010635213412229
0.497435897435897	0.233100233100233	0.184879608152531	0.011915901117686
0.497435897435897	0.213675213675214	0.218628478632479	0.009579623142669
0.497435897435897	0.183150183150183	0.285204391847469	0.010075636817883
0.497435897435897	0.16025641025641	0.330086890203813	0.014499461143984
0.497435897435897	0.128205128205128	0.422191584483892	0.020377695200526
0.497435897435897	0.106837606837607	0.467842735042735	0.038158419460881
0.497435897435897	0.091575091575092	0.423482287968442	0.058831003287311
0.497435897435897	0.080128205128205	0.548567232084155	0.078478955950033
0.497435897435897	0.064102564102564	0.118409775147929	0.075174735042735
0.507692307692308	1.28205128205128	-0.005236257988166	0.008734737935569
0.507692307692308	0.854700854700855	0.005276284812623	0.008267038001315
0.507692307692308	0.641025641025641	0.002299379355687	0.011352420775805
0.507692307692308	0.512820512820513	0.016221116370809	0.009153356213018
0.507692307692308	0.427350427350427	0.037644265614727	0.009339921104536
0.507692307692308	0.366300366300366	0.051094330046022	0.007918150690335
0.507692307692308	0.32051282051282	0.097464765285996	0.007767157922419
0.507692307692308	0.284900284900285	0.112881562130177	0.008853725969757
0.507692307692308	0.256410256410256	0.146523024326101	0.009781960815253
0.507692307692308	0.233100233100233	0.146506319526627	0.011918434188034
0.507692307692308	0.213675213675214	0.178838858645628	0.007837002761341
0.507692307692308	0.183150183150183	0.221776996712689	0.009794942800789
0.507692307692308	0.16025641025641	0.249522540433925	0.014912477843524
0.507692307692308	0.128205128205128	0.290599815910585	0.021125409861933
0.507692307692308	0.106837606837607	0.285880315581854	0.034188315581854
0.507692307692308	0.091575091575092	0.280036633793557	0.061191097961867
0.507692307692308	0.080128205128205	0.142133107166338	0.073437988165681
0.507692307692308	0.064102564102564	0.053375324128863	0.067421501643656
0.517948717948718	1.28205128205128	-0.00508981669954	0.008600230637738
0.517948717948718	0.854700854700855	0.005637076923077	0.008610207495069
0.517948717948718	0.641025641025641	0.001834639237344	0.011309785930309
0.517948717948718	0.512820512820513	0.016131559763314	0.008891368573307
0.517948717948718	0.427350427350427	0.035767939513478	0.009352682708744
0.517948717948718	0.366300366300366	0.047066685075608	0.008086644575937
0.517948717948718	0.32051282051282	0.087887000657462	0.00793411860618
0.517948717948718	0.284900284900285	0.098074435239974	0.009077648915187
0.517948717948718	0.256410256410256	0.132829154503616	0.009616877054569
0.517948717948718	0.233100233100233	0.107761593688363	0.010283103221565
0.517948717948718	0.213675213675214	0.137920836291913	0.008059278895464
0.517948717948718	0.183150183150183	0.155852094674556	0.008816589875082
0.517948717948718	0.16025641025641	0.160676249835634	0.013563658382643
0.517948717948718	0.128205128205128	0.175900391847469	0.017567307560815
0.517948717948718	0.106837606837607	0.136320144641683	0.025628055752794
0.517948717948718	0.091575091575092	0.024288467324129	0.041251616042078
0.517948717948718	0.080128205128205	0.095506277449047	0.067314498356345
0.517948717948718	0.064102564102564	-0.147979650230112	0.002809592110454
0.528205128205128	1.28205128205128	-0.005197855884287	0.008647811965812
0.528205128205128	0.854700854700855	0.005441852465483	0.008648091781723
0.528205128205128	0.641025641025641	0.002637778303748	0.011216786061802
0.528205128205128	0.512820512820513	0.015274776857331	0.008850153057199
0.528205128205128	0.427350427350427	0.033749157133465	0.009471898224852
0.528205128205128	0.366300366300366	0.03897104799474	0.008251300986193
0.528205128205128	0.32051282051282	0.079361178172255	0.008351100854701
0.528205128205128	0.284900284900285	0.081394151216305	0.008800058908613
0.528205128205128	0.256410256410256	0.112199900065746	0.008764240894149
0.528205128205128	0.233100233100233	0.08183238921762	0.00973456278764
0.528205128205128	0.213675213675214	0.100854692965154	0.0069151460881
0.528205128205128	0.183150183150183	0.118150287968442	0.009224845759369
0.528205128205128	0.16025641025641	0.090403168967784	0.011223180539119
0.528205128205128	0.128205128205128	0.074461023011177	0.011687465088757
0.528205128205128	0.106837606837607	-0.026313359631821	0.019672796844182
0.528205128205128	0.091575091575092	-0.080425617357002	0.027707794871795
0.528205128205128	0.080128205128205	-0.060131034845496	0.042242537804076
0.528205128205128	0.064102564102564	-0.146789385930309	0.002577191926364
0.538461538461538	1.28205128205128	-0.004975577646285	0.008617009335963
0.538461538461538	0.854700854700855	0.005344368441815	0.008705691518738
0.538461538461538	0.641025641025641	0.002378939539776	0.011261701512163
0.538461538461538	0.512820512820513	0.01403339460881	0.008674749506903
0.538461538461538	0.427350427350427	0.031236320841552	0.009193250230112
0.538461538461538	0.366300366300366	0.033891303090072	0.007936808415516
0.538461538461538	0.32051282051282	0.072402348454964	0.008488481788297
0.538461538461538	0.284900284900285	0.071250756081525	0.008796861538462
0.538461538461538	0.256410256410256	0.096395268902038	0.00883138277449
0.538461538461538	0.233100233100233	0.059174295857988	0.007374023405654
0.538461538461538	0.213675213675214	0.071625138724523	0.006761679158448
0.538461538461538	0.183150183150183	0.070252639053255	0.009415152662722
0.538461538461538	0.16025641025641	0.039590069690993	0.010544622222222
0.538461538461538	0.128205128205128	0.000786742195924	0.010239991321499
0.538461538461538	0.106837606837607	-0.099830585141354	0.009556139381986
0.538461538461538	0.091575091575092	-0.135317953977646	0.008104902827087
0.538461538461538	0.080128205128205	-0.129458253780408	0.017503905588429
0.538461538461538	0.064102564102564	-0.092956965154504	0.034298274819198
0.548717948717949	1.28205128205128	-0.004900823931624	0.008603322550953
0.548717948717949	0.854700854700855	0.006275147666009	0.009158492570677
0.548717948717949	0.641025641025641	0.00192898503616	0.011159213149244
0.548717948717949	0.512820512820513	0.011218826035503	0.00884990190664
0.548717948717949	0.427350427350427	0.028217927679159	0.009053590532544
0.548717948717949	0.366300366300366	0.030432331360947	0.007957172649573
0.548717948717949	0.32051282051282	0.062160957264957	0.008046806311637
0.548717948717949	0.284900284900285	0.063034908612755	0.008371241551611
0.548717948717949	0.256410256410256	0.082769493754109	0.008660991190007
0.548717948717949	0.233100233100233	0.038683918474688	0.0077024
0.548717948717949	0.213675213675214	0.041549172912558	0.007387574490467
0.548717948717949	0.183150183150183	0.036809414858646	0.0100836
0.548717948717949	0.16025641025641	-0.004877432741617	0.009933983431953
0.548717948717949	0.128205128205128	-0.063900357659435	0.007451364365549
0.548717948717949	0.106837606837607	-0.116139968441815	0.008194748191979
0.548717948717949	0.091575091575092	-0.135749654174885	0.011897560289283
0.548717948717949	0.080128205128205	-0.147716412886259	0.010367531623932
0.548717948717949	0.064102564102564	-0.148565743589744	0.002949155029586
0.558974358974359	1.28205128205128	-0.003608822353715	0.008476069165023
0.558974358974359	0.854700854700855	0.006167670479947	0.008771612360289
0.558974358974359	0.641025641025641	0.001451692833662	0.011108779750164
0.558974358974359	0.512820512820513	0.010384716370809	0.008840807889546
0.558974358974359	0.427350427350427	0.026044714003945	0.008723128731098
0.558974358974359	0.366300366300366	0.026389614727153	0.007691488757396
0.558974358974359	0.32051282051282	0.052268607495069	0.007914062853386
0.558974358974359	0.284900284900285	0.05410490729783	0.008259975016437
0.558974358974359	0.256410256410256	0.066031647600263	0.009262560683761
0.558974358974359	0.233100233100233	0.022785377514793	0.007074905456936
0.558974358974359	0.213675213675214	0.020403508744247	0.007379806969099
0.558974358974359	0.183150183150183	0.003695184220907	0.009367943195266
0.558974358974359	0.16025641025641	-0.039402395792242	0.009612415516108
0.558974358974359	0.128205128205128	-0.083587855358317	0.008652741617357
0.558974358974359	0.106837606837607	-0.13838523339908	0.005626281656805
0.558974358974359	0.091575091575092	-0.15003690729783	0.004091748849441
0.558974358974359	0.080128205128205	-0.15827122156476	0.00333263721236
0.558974358974359	0.064102564102564	-0.146855773833005	0.002807893754109
0.569230769230769	1.28205128205128	-0.004421213675214	0.008587150032873
0.569230769230769	0.854700854700855	0.005237197370151	0.009047351216305
0.569230769230769	0.641025641025641	0.00117930209073	0.011070719263642
0.569230769230769	0.512820512820513	0.010626300328731	0.009005785404339
0.569230769230769	0.427350427350427	0.024009323602893	0.008641118737673
0.569230769230769	0.366300366300366	0.02581514556213	0.007388600131492
0.569230769230769	0.32051282051282	0.044089412228797	0.007587956081525
0.569230769230769	0.284900284900285	0.044063397764629	0.007914590664037
0.569230769230769	0.256410256410256	0.049955684418146	0.008048434451019
0.569230769230769	0.233100233100233	0.006526909401709	0.007424714792899
0.569230769230769	0.213675213675214	0.000203534448389	0.007239846679816
0.569230769230769	0.183150183150183	-0.018827952925707	0.007714383694938
0.569230769230769	0.16025641025641	-0.063358445759369	0.008498123339908
0.569230769230769	0.128205128205128	-0.102778679815911	0.006308022353715
0.569230769230769	0.106837606837607	-0.142034211702827	0.004822009467456
0.569230769230769	0.091575091575092	-0.152294427350427	0.003579598159106
0.569230769230769	0.080128205128205	-0.155908489151874	0.003446720052597
0.569230769230769	0.064102564102564	-0.148711986850756	0.002796566206443
0.57948717948718	1.28205128205128	-0.004194170151216	0.008618001577909
0.57948717948718	0.854700854700855	0.004866083892176	0.008973010913872
0.57948717948718	0.641025641025641	0.000795727495069	0.010846330046022
0.57948717948718	0.512820512820513	0.009812527021696	0.009033336489152
0.57948717948718	0.427350427350427	0.02133954714004	0.008745818277449
0.57948717948718	0.366300366300366	0.021976191452992	0.007260836291913
0.57948717948718	0.32051282051282	0.038821143984221	0.00761939408284
0.57948717948718	0.284900284900285	0.036281454306377	0.007941577646285
0.57948717948718	0.256410256410256	0.036528063116371	0.007874221433268
0.57948717948718	0.233100233100233	-0.007213685470085	0.007203292307692
0.57948717948718	0.213675213675214	-0.013116457067719	0.007005003287311
0.57948717948718	0.183150183150183	-0.031952023668639	0.008001422222222
0.57948717948718	0.16025641025641	-0.077627116370809	0.007142531229454
0.57948717948718	0.128205128205128	-0.111252412886259	0.004643679158448
0.57948717948718	0.106837606837607	-0.146885322813938	0.005304068639053
0.57948717948718	0.091575091575092	-0.154938995397765	0.00371825930309
0.57948717948718	0.080128205128205	-0.156464115713346	0.003567119789612
0.57948717948718	0.064102564102564	-0.148442282708744	0.002799175805391
0.58974358974359	1.28205128205128	-0.002778809993425	0.008155814069691
0.58974358974359	0.854700854700855	0.004904417094017	0.008884093096647
0.58974358974359	0.641025641025641	0.000886264720579	0.010895651282051
0.58974358974359	0.512820512820513	0.009305304930966	0.009062963050625
0.58974358974359	0.427350427350427	0.018979286522025	0.008606786324786
0.58974358974359	0.366300366300366	0.019492634319527	0.007031119263642
0.58974358974359	0.32051282051282	0.033542887573965	0.007390108086785
0.58974358974359	0.284900284900285	0.031206687705457	0.007665410913872
0.58974358974359	0.256410256410256	0.023213288888889	0.006989547140039
0.58974358974359	0.233100233100233	-0.020810008415516	0.007381852465483
0.58974358974359	0.213675213675214	-0.028226900723209	0.00673998921762
0.58974358974359	0.183150183150183	-0.055732880999343	0.006781143721236
0.58974358974359	0.16025641025641	-0.092428725838264	0.00650403234714
0.58974358974359	0.128205128205128	-0.116760770545694	0.005107600262985
0.58974358974359	0.106837606837607	-0.147417727810651	0.004676094674556
0.58974358974359	0.091575091575092	-0.156649041420118	0.003599381459566
0.58974358974359	0.080128205128205	-0.158624717948718	0.003363525312295
0.58974358974359	0.064102564102564	-0.148958316896778	0.0028195234714
0.6	1.28205128205128	-0.003354220907298	0.008240927021696
0.6	0.854700854700855	0.004187965023011	0.009242153846154
0.6	0.641025641025641	0.00043637722551	0.010804666929652
0.6	0.512820512820513	0.007787590795529	0.009042626166995
0.6	0.427350427350427	0.016497334122288	0.008725259434583
0.6	0.366300366300366	0.013863301249178	0.00666469112426
0.6	0.32051282051282	0.029631019066404	0.007341948454964
0.6	0.284900284900285	0.024380281656805	0.007140148849441
0.6	0.256410256410256	0.011574804470743	0.006719325180802
0.6	0.233100233100233	-0.030364231426693	0.007658446022354
0.6	0.213675213675214	-0.038510380013149	0.006603024063116
0.6	0.183150183150183	-0.065925693622617	0.005991212623274
0.6	0.16025641025641	-0.100223965811966	0.006391600262985
0.6	0.128205128205128	-0.122417688362919	0.00458190190664
0.6	0.106837606837607	-0.148542380013149	0.004710701380671
0.6	0.091575091575092	-0.15743811965812	0.003671857988166
0.6	0.080128205128205	-0.159154024983563	0.003508156213018
0.6	0.064102564102564	-0.147442579881657	0.002847247337278
0.697435897435897	1.28205128205128	-0.002831647337278	0.008270789480605
0.697435897435897	0.854700854700855	0.002037748980934	0.009241535568705
0.697435897435897	0.641025641025641	0.000308113057199	0.010188861801447
0.697435897435897	0.512820512820513	0.004983379355687	0.008348884944116
0.697435897435897	0.427350427350427	0.000100411463511	0.008846811571335
0.697435897435897	0.366300366300366	-0.00204556591716	0.006026753714661
0.697435897435897	0.32051282051282	-0.007771217094017	0.006231238658777
0.697435897435897	0.284900284900285	-0.016582934385273	0.00609183879027
0.697435897435897	0.256410256410256	-0.037007634451019	0.006137966863905
0.697435897435897	0.233100233100233	-0.058614579881657	0.006211196844181
0.697435897435897	0.213675213675214	-0.063836754766601	0.006621439316239
0.697435897435897	0.183150183150183	-0.095878769230769	0.005686363445102
0.697435897435897	0.16025641025641	-0.113945028270874	0.005872880210388
0.697435897435897	0.128205128205128	-0.128989314924392	0.004378678763971
0.697435897435897	0.106837606837607	-0.143133683103222	0.0041212539119
0.697435897435897	0.091575091575092	-0.147156486522025	0.004065897172913
0.697435897435897	0.080128205128205	-0.157170556213018	0.004305811965812
0.697435897435897	0.064102564102564	-0.144226614069691	0.002657876397107
0.8	1.28205128205128	-0.002381325075608	0.00950955634451
0.8	0.854700854700855	0.002622954819198	0.007504753977646
0.8	0.641025641025641	-0.001920098014464	0.009378438921762
0.8	0.512820512820513	-0.003118269033531	0.007702922813938
0.8	0.427350427350427	-0.008108488099934	0.008060720052597
0.8	0.366300366300366	-0.00802743773833	0.005105931886917
0.8	0.32051282051282	-0.012901862195924	0.00543339513478
0.8	0.284900284900285	-0.031227566074951	0.004847170545694
0.8	0.256410256410256	-0.034334771860618	0.005483554503616
0.8	0.233100233100233	-0.041256602235372	0.005181662327416
0.8	0.213675213675214	-0.043377475345168	0.004377495332018
0.8	0.183150183150183	-0.06968888625904	0.005053263379356
0.8	0.16025641025641	-0.078839266272189	0.005821172123603
0.8	0.128205128205128	-0.100738558842867	0.004784352399737
0.8	0.106837606837607	-0.121005562130178	0.004378157264957
0.8	0.091575091575092	-0.133662916502301	0.004526758711374
0.8	0.080128205128205	-0.153343303090072	0.004926012360289
0.8	0.064102564102564	-0.144028596975674	0.004840770019724
0.897435897435897	1.28205128205128	-0.002761453254438	0.008519279947403
0.897435897435897	0.854700854700855	0.000327891334648	0.006166547008547
0.897435897435897	0.641025641025641	-0.005873333333333	0.00891796817883
0.897435897435897	0.512820512820513	-0.00385891808021	0.005898566732413
0.897435897435897	0.427350427350427	-0.010126126495727	0.007830977251808
0.897435897435897	0.366300366300366	-0.01139112557528	0.004417802498356
0.897435897435897	0.32051282051282	-0.013273363839579	0.004550308744247
0.897435897435897	0.284900284900285	-0.025570816042078	0.004329501643655
0.897435897435897	0.256410256410256	-0.032705054569362	0.004278271400394
0.897435897435897	0.233100233100233	-0.028715239973702	0.00373595581854
0.897435897435897	0.213675213675214	-0.034749656804734	0.004350546745562
0.897435897435897	0.183150183150183	-0.03822144904668	0.003563886916502
0.897435897435897	0.16025641025641	-0.038920646942801	0.003613280210388
0.897435897435897	0.128205128205128	-0.044833517422748	0.002904764760026
0.897435897435897	0.106837606837607	-0.061528491781723	0.005234740828402
0.897435897435897	0.091575091575092	-0.081041375410914	0.005718894937541
0.897435897435897	0.080128205128205	-0.112149246548323	0.004863691255753
0.897435897435897	0.064102564102564	-0.12096555687048	0.004853384615385
1	1.28205128205128	-0.773018040762656	0.142592878369494
1	0.854700854700855	-0.043505714661407	0.011893607100592
1	0.641025641025641	-0.019674999342538	0.014836285338593
1	0.512820512820513	-0.006337127679158	0.006214473898751
1	0.427350427350427	-0.007337791715976	0.007995978698225
1	0.366300366300366	-0.014750857856673	0.006230844970414
1	0.32051282051282	-0.024785345956608	0.006591407758054
1	0.284900284900285	-0.048900909927679	0.020338578829717
1	0.256410256410256	-0.042879865877712	0.005313753846154
1	0.233100233100233	-0.054851132149901	0.010502817619987
1	0.213675213675214	-0.054921493754109	0.009963695200526
1	0.183150183150183	-0.054763418803419	0.011856125180802
1	0.16025641025641	-0.069669204470743	0.008043540565417
1	0.128205128205128	-0.093178266929652	0.008521009598948
1	0.106837606837607	-0.117511792241946	0.0064390921762
1	0.091575091575092	-0.127302232741617	0.014063261012492
1	0.080128205128205	-0.155751358316897	0.009373575016437
1	0.064102564102564	-0.174716039447732	0.007097185272847
1.1025641025641	1.28205128205128	-0.041860407626562	0.02748782642998
1.1025641025641	0.854700854700855	-0.046138156476003	0.014711884812623
1.1025641025641	0.641025641025641	-0.018837608152531	0.016810977251808
1.1025641025641	0.512820512820513	-0.019849008547009	0.017050774227482
1.1025641025641	0.427350427350427	-0.026807166337936	0.012265170808679
1.1025641025641	0.366300366300366	-0.038562842866535	0.013307493491124
1.1025641025641	0.32051282051282	-0.044790298487837	0.0127016765286
1.1025641025641	0.284900284900285	-0.047390232741617	0.02626809704142
1.1025641025641	0.256410256410256	-0.039864888888889	0.00950032399737
1.1025641025641	0.233100233100233	-0.055765738330046	0.009657595792242
1.1025641025641	0.213675213675214	-0.062507213675214	0.011791292307692
1.1025641025641	0.183150183150183	-0.059578927021696	0.015788750032873
1.1025641025641	0.16025641025641	-0.0806980539119	0.006484693228139
1.1025641025641	0.128205128205128	-0.112423792241946	0.007177268902038
1.1025641025641	0.106837606837607	-0.155468965154504	0.004770406574622
1.1025641025641	0.091575091575092	-0.167961896120973	0.014166065483235
1.1025641025641	0.080128205128205	-0.187982871794872	0.005420104142012
1.1025641025641	0.064102564102564	-0.192048155161078	0.00466818330046
1.2	1.28205128205128	-0.046377096646943	0.029599421433268
1.2	0.854700854700855	-0.049266056541749	0.015692947008547
1.2	0.641025641025641	-0.019725430374754	0.017165704404997
1.2	0.512820512820513	-0.02739396712689	0.016188359763314
1.2	0.427350427350427	-0.025854904930967	0.012622049441157
1.2	0.366300366300366	-0.035278882314267	0.00745332938856
1.2	0.32051282051282	-0.046479642340565	0.011173156081525
1.2	0.284900284900285	-0.052794937541091	0.015015138724523
1.2	0.256410256410256	-0.035666127547666	0.010934899671269
1.2	0.233100233100233	-0.063714735042735	0.009473843786982
1.2	0.213675213675214	-0.064355495069034	0.016449150032873
1.2	0.183150183150183	-0.056579174227482	0.014109948191979
1.2	0.16025641025641	-0.072276731097962	0.002603638895464
1.2	0.128205128205128	-0.083037614727153	0.00861223721236
1.2	0.106837606837607	-0.132015729125575	0.00536841130835
1.2	0.091575091575092	-0.136839792241946	0.00562927495069
1.2	0.080128205128205	-0.172111195266272	0.012444706114399
1.2	0.064102564102564	-0.188927374095989	0.003428775542406
1.2974358974359	1.28205128205128	-0.052205709401709	0.030174235371466
1.2974358974359	0.854700854700855	-0.054595489809336	0.016806939119001
1.2974358974359	0.641025641025641	-0.020202592767916	0.015896888888889
1.2974358974359	0.512820512820513	-0.033925625246548	0.014021378303748
1.2974358974359	0.427350427350427	-0.029102879684418	0.011762493885602
1.2974358974359	0.366300366300366	-0.026160821827745	0.011063877186062
1.2974358974359	0.32051282051282	-0.044133130834977	0.007496913083498
1.2974358974359	0.284900284900285	-0.057119994740303	0.012011852991453
1.2974358974359	0.256410256410256	-0.03348516765286	0.0139352226167
1.2974358974359	0.233100233100233	-0.066685162393162	0.010581629717291
1.2974358974359	0.213675213675214	-0.063391318869165	0.016793844312952
1.2974358974359	0.183150183150183	-0.05412769756739	0.012124604602235
1.2974358974359	0.16025641025641	-0.059715182117028	0.011698803155819
1.2974358974359	0.128205128205128	-0.050011660749507	0.004936362919132
1.2974358974359	0.106837606837607	-0.056155381985536	0.002192544404997
1.2974358974359	0.091575091575092	-0.049251153188692	0.004551311768573
1.2974358974359	0.080128205128205	-0.05559334122288	0.005497688888889
1.2974358974359	0.064102564102564	-0.057658127547666	0.008169518737673
1.4	1.28205128205128	-0.058260002629849	0.030851963182117
1.4	0.854700854700855	-0.060306664036818	0.016201223668639
1.4	0.641025641025641	-0.017059273109796	0.013701061669954
1.4	0.512820512820513	-0.039543576594346	0.014366776068376
1.4	0.427350427350427	-0.033430090729783	0.009671126101249
1.4	0.366300366300366	-0.01996300539119	0.011480315318869
1.4	0.32051282051282	-0.042456049967127	0.006517206837607
1.4	0.284900284900285	-0.061558671926364	0.007808110979619
1.4	0.256410256410256	-0.04471686522025	0.012126487047995
1.4	0.233100233100233	-0.062626976988823	0.010713547928994
1.4	0.213675213675214	-0.055657378040763	0.014710816042078
1.4	0.183150183150183	-0.055363276791585	0.014360057856673
1.4	0.16025641025641	-0.052054990138067	0.012626661932939
1.4	0.128205128205128	-0.045807563445102	0.00372907113741
1.4	0.106837606837607	-0.052133646285339	0.005846651939513
1.4	0.091575091575092	-0.060020007889546	0.006208350295858
1.4	0.080128205128205	-0.060998540433925	0.006647586324786
1.4	0.064102564102564	-0.063599266272189	0.00897985877712
1.4974358974359	1.28205128205128	-0.06440730834977	0.030410419460881
1.4974358974359	0.854700854700855	-0.061045901380671	0.015961018803419
1.4974358974359	0.641025641025641	-0.01754320105194	0.014106197764629
1.4974358974359	0.512820512820513	-0.033102240631164	0.011499195792242
1.4974358974359	0.427350427350427	-0.04175033530572	0.007362163576594
1.4974358974359	0.366300366300366	-0.017912904667982	0.009426694017094
1.4974358974359	0.32051282051282	-0.046572846811308	0.006769228402367
1.4974358974359	0.284900284900285	-0.065637909270217	0.008416686916502
1.4974358974359	0.256410256410256	-0.051390916502301	0.012576068113084
1.4974358974359	0.233100233100233	-0.057407558185404	0.011219121630506
1.4974358974359	0.213675213675214	-0.056713364891519	0.014607758842867
1.4974358974359	0.183150183150183	-0.055755742274819	0.011584158053912
1.4974358974359	0.16025641025641	-0.051470593030901	0.011294697961867
1.4974358974359	0.128205128205128	-0.054124512820513	0.006016370019724
1.4974358974359	0.106837606837607	-0.057230256410256	0.009794847600263
1.4974358974359	0.091575091575092	-0.064885501643656	0.008665292307692
1.4974358974359	0.080128205128205	-0.064705659434583	0.005933683366206
1.4974358974359	0.064102564102564	-0.063676841551611	0.008219509007232


==> anc/4x3_slac_0.195_47.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.28205128205128	-0.00945967600263	0.012850123339908
0	0.854700854700855	-0.0263737304405	0.012368268507561
0	0.641025641025641	-0.002240154477318	0.009571957133465
0	0.512820512820513	0.010802289283366	0.009169951873767
0	0.427350427350427	0.06704819460881	0.017691930309007
0	0.366300366300366	0.204996420775805	0.015994806574622
0	0.32051282051282	0.519015463510848	0.016278503616042
0	0.284900284900285	0.708900591715976	0.015332343721236
0	0.256410256410256	0.824499487179487	0.013471623931624
0	0.233100233100233	0.900234109138724	0.009758879684418
0	0.213675213675214	0.938255621301775	0.008126624589086
0	0.183150183150183	0.976702143326759	0.007930106245891
0	0.16025641025641	0.983191347797502	0.008020656936226
0	0.128205128205128	0.994351321499014	0.005732755292571
0	0.106837606837607	1.00179726495726	0.00431179566075
0	0.091575091575092	0.999806022353715	0.005859059566075
0	0.080128205128205	1.00227347797502	0.006029985798817
0	0.064102564102564	1.0040914661407	0.00362606574622
0.097435897435898	1.28205128205128	-0.008738698224852	0.012545292307692
0.097435897435898	0.854700854700855	-0.024565332544379	0.012329498750822
0.097435897435898	0.641025641025641	-0.004193530309007	0.009467111111111
0.097435897435898	0.512820512820513	0.010263468770546	0.010114121499014
0.097435897435898	0.427350427350427	0.079265354372124	0.014340851019066
0.097435897435898	0.366300366300366	0.208032131492439	0.013455822222222
0.097435897435898	0.32051282051282	0.486591505588429	0.015916063379356
0.097435897435898	0.284900284900285	0.679289099276792	0.014153052465483
0.097435897435898	0.256410256410256	0.805073293885602	0.012114365811966
0.097435897435898	0.233100233100233	0.891500802103879	0.009402666929652
0.097435897435898	0.213675213675214	0.922146193293886	0.007277940039448
0.097435897435898	0.183150183150183	0.975045890861276	0.007056564628534
0.097435897435898	0.16025641025641	0.979518106508876	0.007504470216963
0.097435897435898	0.128205128205128	0.993191715976331	0.005081396186719
0.097435897435898	0.106837606837607	1.00266156476003	0.004380504930966
0.097435897435898	0.091575091575092	1.00081272846811	0.005837175279421
0.097435897435898	0.080128205128205	1.00345044049967	0.00622209809336
0.097435897435898	0.064102564102564	1.00487779092702	0.004194807889546
0.2	1.28205128205128	-0.009804754240631	0.011663646285339
0.2	0.854700854700855	-0.024032089414859	0.0118519460881
0.2	0.641025641025641	-0.007455455884287	0.010689775936884
0.2	0.512820512820513	0.002956408415516	0.010521949506903
0.2	0.427350427350427	0.058845693622617	0.012091993951348
0.2	0.366300366300366	0.143555902695595	0.015841616568047
0.2	0.32051282051282	0.381327652859961	0.018926056015779
0.2	0.284900284900285	0.600113635765943	0.014952710848126
0.2	0.256410256410256	0.76741775147929	0.010112036291913
0.2	0.233100233100233	0.84327295200526	0.008469780407627
0.2	0.213675213675214	0.898365601577909	0.008220111505588
0.2	0.183150183150183	0.9504244312952	0.006286587245233
0.2	0.16025641025641	0.972588376068376	0.006298395529257
0.2	0.128205128205128	0.988735752794214	0.005743206574622
0.2	0.106837606837607	0.998957764628534	0.00482926574622
0.2	0.091575091575092	1.00168047337278	0.003490779487179
0.2	0.080128205128205	0.997522735042735	0.007291121893491
0.2	0.064102564102564	1.00420349769888	0.003527998159106
0.302564102564103	1.28205128205128	-0.009180953846154	0.011993817488495
0.302564102564103	0.854700854700855	-0.021840445496384	0.011928117028271
0.302564102564103	0.641025641025641	-0.004588388954635	0.010299268113084
0.302564102564103	0.512820512820513	-0.001539373622617	0.009657753057199
0.302564102564103	0.427350427350427	0.02211845496384	0.012610574358974
0.302564102564103	0.366300366300366	0.082771371466141	0.013781111374096
0.302564102564103	0.32051282051282	0.22668471268902	0.012024823405654
0.302564102564103	0.284900284900285	0.380087889546351	0.015916577514793
0.302564102564103	0.256410256410256	0.579724628533859	0.01023412886259
0.302564102564103	0.233100233100233	0.72715684418146	0.01214552557528
0.302564102564103	0.213675213675214	0.824016568047337	0.012939797764629
0.302564102564103	0.183150183150183	0.90084449704142	0.007736546219592
0.302564102564103	0.16025641025641	0.953779539776463	0.007222578829717
0.302564102564103	0.128205128205128	0.980527731755424	0.006775960815253
0.302564102564103	0.106837606837607	0.99167295200526	0.004373417488494
0.302564102564103	0.091575091575092	0.995779303090072	0.004428480210388
0.302564102564103	0.080128205128205	0.997855332018409	0.006945914792899
0.302564102564103	0.064102564102564	0.977570992767916	0.015083374358974
0.307692307692308	1.28205128205128	-0.009225404602235	0.011813161078238
0.307692307692308	0.854700854700855	-0.022436158316897	0.01199379408284
0.307692307692308	0.641025641025641	-0.004082873635766	0.010489870348455
0.307692307692308	0.512820512820513	-0.002628216252465	0.010052216962525
0.307692307692308	0.427350427350427	0.019173964760026	0.013135175016437
0.307692307692308	0.366300366300366	0.074110274819198	0.014411151084813
0.307692307692308	0.32051282051282	0.217486337935569	0.012880449441157
0.307692307692308	0.284900284900285	0.370443024326101	0.015364043918475
0.307692307692308	0.256410256410256	0.561162419460881	0.012796875213675
0.307692307692308	0.233100233100233	0.711666114398422	0.013429229191322
0.307692307692308	0.213675213675214	0.81301738330046	0.011076182248521
0.307692307692308	0.183150183150183	0.896642182774491	0.007887541880342
0.307692307692308	0.16025641025641	0.950828218277449	0.007461633925049
0.307692307692308	0.128205128205128	0.980146692965154	0.006950650098619
0.307692307692308	0.106837606837607	0.991173175542406	0.004630114924392
0.307692307692308	0.091575091575092	0.996384773175542	0.00469870243261
0.307692307692308	0.080128205128205	0.999375358316897	0.007040658514135
0.307692307692308	0.064102564102564	0.990819566074951	0.013738749243919
0.317948717948718	1.28205128205128	-0.009319787245233	0.012390109664694
0.317948717948718	0.854700854700855	-0.022570209861933	0.012043641288626
0.317948717948718	0.641025641025641	-0.003512217488494	0.01046832557528
0.317948717948718	0.512820512820513	-0.004051607626561	0.010016177514793
0.317948717948718	0.427350427350427	0.016244302169625	0.01287379460881
0.317948717948718	0.366300366300366	0.069705559500329	0.012416247731756
0.317948717948718	0.32051282051282	0.199672991452991	0.012939439842209
0.317948717948718	0.284900284900285	0.36028255095332	0.014668218014464
0.317948717948718	0.256410256410256	0.543296594345825	0.015459037475345
0.317948717948718	0.233100233100233	0.688420933596318	0.008751282840237
0.317948717948718	0.213675213675214	0.78800315581854	0.010653486653518
0.317948717948718	0.183150183150183	0.898488967784352	0.00914447495069
0.317948717948718	0.16025641025641	0.945910716633794	0.007008322419461
0.317948717948718	0.128205128205128	0.983845627876397	0.005727075082183
0.317948717948718	0.106837606837607	0.989992741617357	0.004693666272189
0.317948717948718	0.091575091575092	1.00200962524655	0.006460678763971
0.317948717948718	0.080128205128205	0.999267324128862	0.006955079815911
0.317948717948718	0.064102564102564	0.969337409598948	0.02904992504931
0.328205128205128	1.28205128205128	-0.009653874030243	0.01260239947403
0.328205128205128	0.854700854700855	-0.022508537804076	0.012038755292571
0.328205128205128	0.641025641025641	-0.004283595792242	0.010442420775805
0.328205128205128	0.512820512820513	-0.00400858382643	0.009733791715976
0.328205128205128	0.427350427350427	0.016154175147929	0.013622527021696
0.328205128205128	0.366300366300366	0.061036875739645	0.012334077054569
0.328205128205128	0.32051282051282	0.193150556213018	0.009857036160421
0.328205128205128	0.284900284900285	0.338763681788297	0.013206924654832
0.328205128205128	0.256410256410256	0.51763865877712	0.012550437606838
0.328205128205128	0.233100233100233	0.666625193951348	0.012286434451019
0.328205128205128	0.213675213675214	0.776021564760026	0.011784344773176
0.328205128205128	0.183150183150183	0.879832110453649	0.007184585141354
0.328205128205128	0.16025641025641	0.932643734385273	0.004564923602893
0.328205128205128	0.128205128205128	0.982341249178172	0.006378780539119
0.328205128205128	0.106837606837607	0.990100328731098	0.00455250887574
0.328205128205128	0.091575091575092	1.00177406969099	0.006380304536489
0.328205128205128	0.080128205128205	1.00022750821828	0.007427825904011
0.338461538461538	1.28205128205128	-0.009154315055884	0.013432824983564
0.338461538461538	0.854700854700855	-0.023285843523997	0.011994280604865
0.338461538461538	0.641025641025641	-0.003810554635108	0.010378057593688
0.338461538461538	0.512820512820513	-0.001959658487837	0.009446395266272
0.338461538461538	0.427350427350427	0.014030391847469	0.013466172781065
0.338461538461538	0.366300366300366	0.055443879026956	0.011828500723209
0.338461538461538	0.32051282051282	0.184970427350427	0.012641213412229
0.338461538461538	0.284900284900285	0.325658014464168	0.015314437869823
0.338461538461538	0.256410256410256	0.488418198553583	0.012904848126233
0.338461538461538	0.233100233100233	0.629124628533859	0.013413652859961
0.338461538461538	0.213675213675214	0.74706540433925	0.013979563445102
0.338461538461538	0.183150183150183	0.871303668639053	0.007782224589086
0.338461538461538	0.16025641025641	0.934684418145956	0.009768115713346
0.338461538461538	0.128205128205128	0.980903037475345	0.006375677580539
0.338461538461538	0.106837606837607	0.989061354372124	0.004600210650888
0.338461538461538	0.091575091575092	1.00326916502301	0.006571783037475
0.338461538461538	0.080128205128205	0.998792110453649	0.007345868244576
0.348717948717949	1.28205128205128	-0.009211797764629	0.012783145825115
0.348717948717949	0.854700854700855	-0.023354852596976	0.011973080604865
0.348717948717949	0.641025641025641	-0.003768348717949	0.009962024983563
0.348717948717949	0.512820512820513	-0.002245102695595	0.009179031952663
0.348717948717949	0.427350427350427	0.00785030190664	0.012746201446417
0.348717948717949	0.366300366300366	0.051848265614727	0.010862212228797
0.348717948717949	0.32051282051282	0.174331258382643	0.011830925969757
0.348717948717949	0.284900284900285	0.278335752794214	0.014686975410914
0.348717948717949	0.256410256410256	0.464346272189349	0.015637230769231
0.348717948717949	0.233100233100233	0.594710769230769	0.014234040499671
0.348717948717949	0.213675213675214	0.71560036817883	0.015979202366864
0.348717948717949	0.183150183150183	0.862513477975016	0.007365530834977
0.348717948717949	0.16025641025641	0.923927126890204	0.010165723339908
0.348717948717949	0.128205128205128	0.979566232741617	0.005901792504931
0.348717948717949	0.106837606837607	0.988095936883629	0.004761517159763
0.348717948717949	0.091575091575092	1.0027212886259	0.006573261801446
0.348717948717949	0.080128205128205	0.997872873109796	0.007125109533202
0.358974358974359	1.28205128205128	-0.009005618408941	0.012700229585799
0.358974358974359	0.854700854700855	-0.023511494280079	0.011975205522683
0.358974358974359	0.641025641025641	-0.003516282182774	0.009827158974359
0.358974358974359	0.512820512820513	-0.003326786324786	0.008688822879684
0.358974358974359	0.427350427350427	0.006746369230769	0.012444868113084
0.358974358974359	0.366300366300366	0.052296978303748	0.010064134911243
0.358974358974359	0.32051282051282	0.155211353057199	0.011428285075608
0.358974358974359	0.284900284900285	0.263272347140039	0.015132959368836
0.358974358974359	0.256410256410256	0.434605522682446	0.012367094543064
0.358974358974359	0.233100233100233	0.553983668639053	0.011215583957923
0.358974358974359	0.213675213675214	0.686230506245891	0.013701262064431
0.358974358974359	0.183150183150183	0.848587508218277	0.007859818540434
0.358974358974359	0.16025641025641	0.914123366206443	0.010132051545036
0.358974358974359	0.128205128205128	0.976336804733728	0.006384689283366
0.358974358974359	0.106837606837607	0.987165259697567	0.005029952925707
0.358974358974359	0.091575091575092	1.00246082840237	0.00671261722551
0.358974358974359	0.080128205128205	0.998889651545036	0.007384480210388
0.369230769230769	1.28205128205128	-0.009125590532544	0.011794935700197
0.369230769230769	0.854700854700855	-0.023432666403682	0.012009169493754
0.369230769230769	0.641025641025641	-0.003350870216963	0.009721008284024
0.369230769230769	0.512820512820513	-0.002573929756739	0.008572128336621
0.369230769230769	0.427350427350427	0.003014172781065	0.012057943721236
0.369230769230769	0.366300366300366	0.04559401183432	0.010442593556871
0.369230769230769	0.32051282051282	0.13599747008547	0.013034511768573
0.369230769230769	0.284900284900285	0.232152817882972	0.016375851939514
0.369230769230769	0.256410256410256	0.385299040105194	0.013321939513478
0.369230769230769	0.233100233100233	0.528467639710717	0.013750528336621
0.369230769230769	0.213675213675214	0.662725417488494	0.012009623668639
0.369230769230769	0.183150183150183	0.82518966469428	0.010235527416174
0.369230769230769	0.16025641025641	0.913547034845496	0.007713392241946
0.369230769230769	0.128205128205128	0.974325733070348	0.006323580802104
0.369230769230769	0.106837606837607	0.98611063773833	0.004938397896121
0.369230769230769	0.091575091575092	1.00151255752794	0.00613301722551
0.369230769230769	0.080128205128205	0.999109690992768	0.007119179487179
0.379487179487179	1.28205128205128	-0.008966229322814	0.012029988165681
0.379487179487179	0.854700854700855	-0.023357718869165	0.011985217357002
0.379487179487179	0.641025641025641	-0.003945410124918	0.009672954109139
0.379487179487179	0.512820512820513	-0.001394288783695	0.008608955950033
0.379487179487179	0.427350427350427	0.000697557054569	0.011481140302433
0.379487179487179	0.366300366300366	0.041641438527285	0.009913993162393
0.379487179487179	0.32051282051282	0.114492720578567	0.012015072978304
0.379487179487179	0.284900284900285	0.211432746877055	0.015325675739645
0.379487179487179	0.256410256410256	0.363257830374753	0.012183153451677
0.379487179487179	0.233100233100233	0.494352163050625	0.012569984483892
0.379487179487179	0.213675213675214	0.629305009861933	0.013917944773176
0.379487179487179	0.183150183150183	0.815906955950033	0.007782080736358
0.379487179487179	0.16025641025641	0.898889888231427	0.006621610519395
0.379487179487179	0.128205128205128	0.969820880999342	0.006483586061801
0.379487179487179	0.106837606837607	0.985151058514135	0.004718105193951
0.379487179487179	0.091575091575092	1.00210343195266	0.006110673767258
0.379487179487179	0.080128205128205	0.997422879684418	0.006745982380013
0.38974358974359	1.28205128205128	-0.009117708086785	0.012063743063774
0.38974358974359	0.854700854700855	-0.022907624983564	0.011945284681131
0.38974358974359	0.641025641025641	-0.003531922682446	0.009578459697567
0.38974358974359	0.512820512820513	-0.001407119631821	0.008603942932281
0.38974358974359	0.427350427350427	4.38032636423406E-05	0.010662313477975
0.38974358974359	0.366300366300366	0.040614677186062	0.009986219066404
0.38974358974359	0.32051282051282	0.115533222879684	0.01405366522025
0.38974358974359	0.284900284900285	0.182690656147272	0.013982968310322
0.38974358974359	0.256410256410256	0.333637396449704	0.01512893096647
0.38974358974359	0.233100233100233	0.451802103879027	0.014327708612755
0.38974358974359	0.213675213675214	0.59805191321499	0.014509260486522
0.38974358974359	0.183150183150183	0.78265775147929	0.01344206416831
0.38974358974359	0.16025641025641	0.898070006574622	0.007741655226824
0.38974358974359	0.128205128205128	0.966172333990796	0.007091214201183
0.38974358974359	0.106837606837607	0.983656147271532	0.004511484286654
0.38974358974359	0.091575091575092	1.00119019066404	0.006474740039448
0.38974358974359	0.080128205128205	0.99644838921762	0.006639022222222
0.4	1.28205128205128	-0.008957526364234	0.012743813543721
0.4	0.854700854700855	-0.023854448915187	0.011759957133465
0.4	0.641025641025641	-0.003864776594346	0.009659035371466
0.4	0.512820512820513	-0.0012049217357	0.008943404602235
0.4	0.427350427350427	0.00206548731098	0.010225786193294
0.4	0.366300366300366	0.032857180802104	0.009921658645628
0.4	0.32051282051282	0.101059261012492	0.012982720315582
0.4	0.284900284900285	0.171911687047995	0.012635309927679
0.4	0.256410256410256	0.290438711374096	0.011040459434583
0.4	0.233100233100233	0.405979303090072	0.011593231295201
0.4	0.213675213675214	0.55511708086785	0.015037039842209
0.4	0.183150183150183	0.761689204470743	0.013866192767916
0.4	0.16025641025641	0.874543484549638	0.009372432084155
0.4	0.128205128205128	0.957975910585141	0.007668041814596
0.4	0.106837606837607	0.982362524654832	0.004428520447074
0.4	0.091575091575092	0.999481288625904	0.005958629585799
0.4	0.080128205128205	0.99696291913215	0.006656556213018
0.4	0.064102564102564	0.978111637080868	0.016963306508876
0.41025641025641	1.28205128205128	-0.009450107560815	0.012819898224852
0.41025641025641	0.854700854700855	-0.024131044049967	0.011760262984878
0.41025641025641	0.641025641025641	-0.002772796055227	0.009387227876397
0.41025641025641	0.512820512820513	-0.001655609704142	0.008678094937541
0.41025641025641	0.427350427350427	0.002897846153846	0.009795556607495
0.41025641025641	0.366300366300366	0.027172967784352	0.010347127679159
0.41025641025641	0.32051282051282	0.082976702169625	0.013873300197239
0.41025641025641	0.284900284900285	0.139721346482577	0.011682319526627
0.41025641025641	0.256410256410256	0.25682674556213	0.013951565548981
0.41025641025641	0.233100233100233	0.375453911900066	0.014427609467456
0.41025641025641	0.213675213675214	0.499040078895463	0.014911652333991
0.41025641025641	0.183150183150183	0.70752255095332	0.011848870742932
0.41025641025641	0.16025641025641	0.835845443786982	0.010984080210388
0.41025641025641	0.128205128205128	0.952676344510191	0.007714085207101
0.41025641025641	0.106837606837607	0.980683576594346	0.004644968047337
0.41025641025641	0.091575091575092	0.99865896120973	0.005712163050625
0.41025641025641	0.080128205128205	0.995463168967784	0.006943292044707
0.420512820512821	1.28205128205128	-0.008895985272847	0.013506622748192
0.420512820512821	0.854700854700855	-0.023947041420118	0.011734567521368
0.420512820512821	0.641025641025641	-0.002486362077581	0.009358112557528
0.420512820512821	0.512820512820513	-0.003597531623932	0.009299528205128
0.420512820512821	0.427350427350427	0.001793560289283	0.009400752925707
0.420512820512821	0.366300366300366	0.0229213843524	0.010146528599606
0.420512820512821	0.32051282051282	0.073271342537804	0.014604566732413
0.420512820512821	0.284900284900285	0.13463608678501	0.011336300854701
0.420512820512821	0.256410256410256	0.229333293885602	0.010943912952005
0.420512820512821	0.233100233100233	0.33630479947403	0.018173724128863
0.420512820512821	0.213675213675214	0.450400631163708	0.014230382905983
0.420512820512821	0.183150183150183	0.66325154503616	0.014727180276134
0.420512820512821	0.16025641025641	0.804838343195266	0.013358121499014
0.420512820512821	0.128205128205128	0.941156318211703	0.009644908612755
0.420512820512821	0.106837606837607	0.976547744904668	0.007069881130835
0.420512820512821	0.091575091575092	0.998445023011177	0.00571135042735
0.420512820512821	0.080128205128205	0.986320815253123	0.014233959763314
0.430769230769231	1.28205128205128	-0.009903419592373	0.012701464036818
0.430769230769231	0.854700854700855	-0.022549517948718	0.012146074687706
0.430769230769231	0.641025641025641	-0.003234704536489	0.009193811965812
0.430769230769231	0.512820512820513	-0.004940441814596	0.009007748323471
0.430769230769231	0.427350427350427	0.005389951873767	0.010067517685733
0.430769230769231	0.366300366300366	0.020361406706114	0.009640723208416
0.430769230769231	0.32051282051282	0.064267797501644	0.013711401972387
0.430769230769231	0.284900284900285	0.126261830374753	0.013330417882972
0.430769230769231	0.256410256410256	0.189221130834977	0.012162099934254
0.430769230769231	0.233100233100233	0.28999708086785	0.013551388034188
0.430769230769231	0.213675213675214	0.420015647600263	0.015158340565418
0.430769230769231	0.183150183150183	0.620762051282051	0.009953574753452
0.430769230769231	0.16025641025641	0.782498435239974	0.01395102642998
0.430769230769231	0.128205128205128	0.933717580539119	0.009860233793557
0.430769230769231	0.106837606837607	0.974149007232084	0.00706443234714
0.430769230769231	0.091575091575092	0.997762261669954	0.005109284681131
0.430769230769231	0.080128205128205	0.992986009204471	0.008421047468771
0.441025641025641	1.28205128205128	-0.009416642735043	0.012751340433925
0.441025641025641	0.854700854700855	-0.021922440499671	0.011997320973044
0.441025641025641	0.641025641025641	-0.003707066403682	0.009316303221565
0.441025641025641	0.512820512820513	-0.006015468507561	0.00923671321499
0.441025641025641	0.427350427350427	0.003619998159106	0.009642751873767
0.441025641025641	0.366300366300366	0.019227985535832	0.008520949112426
0.441025641025641	0.32051282051282	0.055274656147272	0.013561395397765
0.441025641025641	0.284900284900285	0.099200199868508	0.0129678921762
0.441025641025641	0.256410256410256	0.172550216962525	0.012517355950033
0.441025641025641	0.233100233100233	0.236671936883629	0.015125042472058
0.441025641025641	0.213675213675214	0.371910295857988	0.013244813412229
0.441025641025641	0.183150183150183	0.54515744904668	0.013893425115056
0.441025641025641	0.16025641025641	0.684888284023669	0.02054691860618
0.441025641025641	0.128205128205128	0.912943694937541	0.011426047337278
0.441025641025641	0.106837606837607	0.962281998685075	0.011413153188692
0.441025641025641	0.091575091575092	0.995671873767259	0.004992103353057
0.441025641025641	0.080128205128205	0.984114976988823	0.013787933990796
0.451282051282051	1.28205128205128	-0.009302498356345	0.012743737541091
0.451282051282051	0.854700854700855	-0.022571770151216	0.01213673477975
0.451282051282051	0.641025641025641	-0.002814829454306	0.009129697304405
0.451282051282051	0.512820512820513	-0.005766747666009	0.009359196844181
0.451282051282051	0.427350427350427	0.001250000499671	0.009507515318869
0.451282051282051	0.366300366300366	0.015525593951348	0.0086434156476
0.451282051282051	0.32051282051282	0.0455123234714	0.011535630506246
0.451282051282051	0.284900284900285	0.085186861275477	0.012420528599606
0.451282051282051	0.256410256410256	0.152201648915187	0.017002072320842
0.451282051282051	0.233100233100233	0.201757062458909	0.017287647074293
0.451282051282051	0.213675213675214	0.319099566074951	0.015035843261013
0.451282051282051	0.183150183150183	0.452225351742275	0.013932234319527
0.451282051282051	0.16025641025641	0.613468402366864	0.016368542274819
0.451282051282051	0.128205128205128	0.850659566074951	0.022745585009862
0.451282051282051	0.106837606837607	0.931699776462853	0.013276122024984
0.451282051282051	0.091575091575092	0.989861328073636	0.006998579618672
0.451282051282051	0.080128205128205	0.96887282051282	0.016492345825115
0.461538461538462	1.28205128205128	-0.009642195923734	0.012611475608153
0.461538461538462	0.854700854700855	-0.021596241683103	0.012088033662065
0.461538461538462	0.641025641025641	-0.003096229322814	0.009080177514793
0.461538461538462	0.512820512820513	-0.004397636028928	0.009580779224195
0.461538461538462	0.427350427350427	-0.002274773017751	0.009645775147929
0.461538461538462	0.366300366300366	0.011798554109139	0.008705096646943
0.461538461538462	0.32051282051282	0.043577625246548	0.011732633004602
0.461538461538462	0.284900284900285	0.064754332675871	0.012142540959895
0.461538461538462	0.256410256410256	0.116423531886917	0.01556780539119
0.461538461538462	0.233100233100233	0.165900255095332	0.015051728599606
0.461538461538462	0.213675213675214	0.256579755424063	0.013290085470086
0.461538461538462	0.183150183150183	0.394307455621302	0.016501334911243
0.461538461538462	0.16025641025641	0.534651729125575	0.021613247337278
0.461538461538462	0.128205128205128	0.767473767258383	0.026037344378698
0.461538461538462	0.106837606837607	0.902067981591059	0.019929942406312
0.461538461538462	0.091575091575092	0.992623195266272	0.005415640236686
0.461538461538462	0.080128205128205	0.747504746877055	0.113871069033531
0.471794871794872	1.28205128205128	-0.01031914714004	0.012210028139382
0.471794871794872	0.854700854700855	-0.021482780539119	0.011909487705457
0.471794871794872	0.641025641025641	-0.003101154240631	0.009239308612755
0.471794871794872	0.512820512820513	-0.00437996712689	0.009091246811308
0.471794871794872	0.427350427350427	-0.004091591058514	0.009873607889546
0.471794871794872	0.366300366300366	0.013212468902038	0.00775050729783
0.471794871794872	0.32051282051282	0.040187353057199	0.012011932938856
0.471794871794872	0.284900284900285	0.055727326758711	0.012222187508218
0.471794871794872	0.256410256410256	0.107764623274162	0.012542892833662
0.471794871794872	0.233100233100233	0.137070727153189	0.015414013675214
0.471794871794872	0.213675213675214	0.210527857988166	0.013195294674556
0.471794871794872	0.183150183150183	0.32330224852071	0.020753970019724
0.471794871794872	0.16025641025641	0.448254017094017	0.022388820512821
0.471794871794872	0.128205128205128	0.678639579224195	0.029953646285339
0.471794871794872	0.106837606837607	0.808749191321499	0.030210327416174
0.471794871794872	0.091575091575092	0.957034003944773	0.034956920447074
0.471794871794872	0.080128205128205	0.668759158448389	0.120322771860618
0.482051282051282	1.28205128205128	-0.010020136489152	0.012237886127548
0.482051282051282	0.854700854700855	-0.02213371860618	0.011766504930967
0.482051282051282	0.641025641025641	-0.002589824667982	0.009048024457594
0.482051282051282	0.512820512820513	-0.003988895200526	0.008328872057857
0.482051282051282	0.427350427350427	-0.004809770414201	0.00965842103879
0.482051282051282	0.366300366300366	0.011591313346483	0.00852368625904
0.482051282051282	0.32051282051282	0.034420812623274	0.010804176988823
0.482051282051282	0.284900284900285	0.042961204470743	0.009904016568047
0.482051282051282	0.256410256410256	0.088500207758054	0.0143446156476
0.482051282051282	0.233100233100233	0.114497977646285	0.015529755950033
0.482051282051282	0.213675213675214	0.147842429980276	0.013669500854701
0.482051282051282	0.183150183150183	0.248817091387245	0.019181543195266
0.482051282051282	0.16025641025641	0.335999526627219	0.02595999026956
0.482051282051282	0.128205128205128	0.583611729125575	0.034854600920447
0.482051282051282	0.106837606837607	0.636583563445102	0.044729809335963
0.482051282051282	0.091575091575092	0.93399939513478	0.036748149901381
0.482051282051282	0.080128205128205	0.757118553583169	0.106664733727811
0.492307692307692	1.28205128205128	-0.010632133596318	0.012485777514793
0.492307692307692	0.854700854700855	-0.021592429980276	0.012019700986193
0.492307692307692	0.641025641025641	-0.00313975042735	0.00903404312952
0.492307692307692	0.512820512820513	-0.003830068639053	0.007965865614727
0.492307692307692	0.427350427350427	-0.005516461275477	0.009142418671926
0.492307692307692	0.366300366300366	0.010850257725181	0.00892300433925
0.492307692307692	0.32051282051282	0.033458117028271	0.010725592373439
0.492307692307692	0.284900284900285	0.026685625246548	0.007765561867193
0.492307692307692	0.256410256410256	0.066707253122946	0.012823056673241
0.492307692307692	0.233100233100233	0.085702840236686	0.013054808152531
0.492307692307692	0.213675213675214	0.107159045364892	0.012091118474688
0.492307692307692	0.183150183150183	0.167198180144642	0.018720306903353
0.492307692307692	0.16025641025641	0.220283857988166	0.018299132149901
0.492307692307692	0.128205128205128	0.452473740959895	0.043551116370809
0.492307692307692	0.106837606837607	0.521626272189349	0.047315876397107
0.492307692307692	0.091575091575092	0.771457172912558	0.099190469428008
0.492307692307692	0.080128205128205	0.426821222879684	0.147348462853386
0.497435897435897	1.28205128205128	-0.009553745430638	0.012218587508218
0.497435897435897	0.854700854700855	-0.021449520315582	0.0120121843524
0.497435897435897	0.641025641025641	-0.00359430243261	0.008956175410914
0.497435897435897	0.512820512820513	-0.004572139907955	0.008471244970414
0.497435897435897	0.427350427350427	-0.006390222222222	0.009187190795529
0.497435897435897	0.366300366300366	0.010567164760026	0.008932765811966
0.497435897435897	0.32051282051282	0.028424754766601	0.010591542932281
0.497435897435897	0.284900284900285	0.019197011439842	0.007278763182117
0.497435897435897	0.256410256410256	0.058956741617357	0.013709866929652
0.497435897435897	0.233100233100233	0.072215815910585	0.014086060749507
0.497435897435897	0.213675213675214	0.094608178829717	0.010985903747535
0.497435897435897	0.183150183150183	0.130332207758054	0.01880489756739
0.497435897435897	0.16025641025641	0.151646316896778	0.026828063116371
0.497435897435897	0.128205128205128	0.38517738330046	0.034845322813938
0.497435897435897	0.106837606837607	0.366599973701512	0.051652528599606
0.497435897435897	0.091575091575092	0.256455810650888	0.12919035634451
0.497435897435897	0.080128205128205	0.405877948717949	0.141580723208416
0.497435897435897	0.064102564102564	0.581597633136095	0.145538343195266
0.507692307692308	1.28205128205128	-0.010165059040105	0.012280785009862
0.507692307692308	0.854700854700855	-0.021811403813281	0.011984544641683
0.507692307692308	0.641025641025641	-0.003308476265615	0.008797421696252
0.507692307692308	0.512820512820513	-0.004703157922419	0.007753540828402
0.507692307692308	0.427350427350427	-0.007762504667982	0.00895168678501
0.507692307692308	0.366300366300366	0.00374718869165	0.007668025509533
0.507692307692308	0.32051282051282	0.024500545167653	0.010378935963182
0.507692307692308	0.284900284900285	0.01325140539119	0.008257364891519
0.507692307692308	0.256410256410256	0.03700110190664	0.011286157001972
0.507692307692308	0.233100233100233	0.05473645496384	0.011678395266272
0.507692307692308	0.213675213675214	0.058240147271532	0.012821269953978
0.507692307692308	0.183150183150183	0.085157559500329	0.013950008941486
0.507692307692308	0.16025641025641	0.088906753451677	0.0241192765286
0.507692307692308	0.128205128205128	0.192152157790927	0.035457520052597
0.507692307692308	0.106837606837607	0.242582774490467	0.045717609467456
0.507692307692308	0.091575091575092	0.227012131492439	0.1106703773833
0.507692307692308	0.080128205128205	0.027548599605523	0.124487237343853
0.517948717948718	1.28205128205128	-0.009753761472715	0.012951211571335
0.517948717948718	0.854700854700855	-0.021381901117686	0.012007485864563
0.517948717948718	0.641025641025641	-0.003554296383958	0.008837314924392
0.517948717948718	0.512820512820513	-0.005434114661407	0.00861263879027
0.517948717948718	0.427350427350427	-0.009390646153846	0.009315201314924
0.517948717948718	0.366300366300366	0.002093567258383	0.00714880052597
0.517948717948718	0.32051282051282	0.02198924365549	0.010352858382643
0.517948717948718	0.284900284900285	0.012669637869823	0.008665001446417
0.517948717948718	0.256410256410256	0.019802980407627	0.01049827061144
0.517948717948718	0.233100233100233	0.036493041420118	0.011925799079553
0.517948717948718	0.213675213675214	0.042702024983564	0.00900005338593
0.517948717948718	0.183150183150183	0.041688073635766	0.012006926758711
0.517948717948718	0.16025641025641	0.030029722550953	0.0165753843524
0.517948717948718	0.128205128205128	0.040349162393162	0.029458493096647
0.517948717948718	0.106837606837607	0.101314437869822	0.046209504273504
0.517948717948718	0.091575091575092	0.158208441814596	0.121416147271532
0.528205128205128	1.28205128205128	-0.009716232741617	0.012441739644971
0.528205128205128	0.854700854700855	-0.020826733990796	0.0118465304405
0.528205128205128	0.641025641025641	-0.003240400788955	0.008617546351085
0.528205128205128	0.512820512820513	-0.004955364102564	0.008409358579882
0.528205128205128	0.427350427350427	-0.009076111768573	0.009493085601578
0.528205128205128	0.366300366300366	0.000130056452334	0.007437899539776
0.528205128205128	0.32051282051282	0.0159836	0.009997287836949
0.528205128205128	0.284900284900285	0.004963621301775	0.008935565811966
0.528205128205128	0.256410256410256	0.012064755292571	0.009832516239316
0.528205128205128	0.233100233100233	0.021336888099934	0.009209004602235
0.528205128205128	0.213675213675214	0.024741084549638	0.008770770282709
0.528205128205128	0.183150183150183	-0.001180262537804	0.010586926495727
0.528205128205128	0.16025641025641	-0.028704596975674	0.013163674424721
0.528205128205128	0.128205128205128	-0.057932189349113	0.023398677186062
0.528205128205128	0.106837606837607	-0.153656189349112	0.024719361472715
0.528205128205128	0.091575091575092	-0.194656139381986	0.059297304404997
0.538461538461538	1.28205128205128	-0.009676490992768	0.012503359105852
0.538461538461538	0.854700854700855	-0.019994805522683	0.011716579355687
0.538461538461538	0.641025641025641	-0.004199152136752	0.008242666929652
0.538461538461538	0.512820512820513	-0.003417780933596	0.007929322024984
0.538461538461538	0.427350427350427	-0.011726635897436	0.008604672978304
0.538461538461538	0.366300366300366	-0.000647124234057	0.007010989612097
0.538461538461538	0.32051282051282	0.013650669296516	0.008834145693623
0.538461538461538	0.284900284900285	-0.001335426403682	0.008884855752794
0.538461538461538	0.256410256410256	0.006430355555556	0.009835139513478
0.538461538461538	0.233100233100233	0.007741104010519	0.008766480210388
0.538461538461538	0.213675213675214	0.006064632741617	0.007778673241289
0.538461538461538	0.183150183150183	-0.03770698487837	0.011656413675214
0.538461538461538	0.16025641025641	-0.072094887573965	0.01523953583169
0.538461538461538	0.128205128205128	-0.12515532938856	0.017661025115056
0.538461538461538	0.106837606837607	-0.203649690992768	0.016645661012492
0.538461538461538	0.091575091575092	-0.257342895463511	0.031104536489152
0.548717948717949	1.28205128205128	-0.009985694674556	0.012414287442472
0.548717948717949	0.854700854700855	-0.019968215384615	0.011792881262328
0.548717948717949	0.641025641025641	-0.004152537015122	0.00813859408284
0.548717948717949	0.512820512820513	-0.004222941485865	0.008233962393162
0.548717948717949	0.427350427350427	-0.013236652728468	0.008952690598291
0.548717948717949	0.366300366300366	-0.000510575489809	0.007190178303748
0.548717948717949	0.32051282051282	0.007033744904668	0.008913463247863
0.548717948717949	0.284900284900285	-0.005006975147929	0.008664067061144
0.548717948717949	0.256410256410256	-0.000683422143327	0.010300312163051
0.548717948717949	0.233100233100233	-0.008973158974359	0.007203732807364
0.548717948717949	0.213675213675214	-0.00671148086785	0.008000722945431
0.548717948717949	0.183150183150183	-0.052309767258383	0.011981969230769
0.548717948717949	0.16025641025641	-0.093723786982249	0.013458272715319
0.548717948717949	0.128205128205128	-0.177010164365549	0.011221255226825
0.548717948717949	0.106837606837607	-0.223646813938198	0.01503017357002
0.548717948717949	0.091575091575092	-0.234984347140039	0.038749754109139
0.558974358974359	1.28205128205128	-0.009500960683761	0.012414247205786
0.558974358974359	0.854700854700855	-0.018650493096647	0.011702704536489
0.558974358974359	0.641025641025641	-0.00413446574622	0.008096711637081
0.558974358974359	0.512820512820513	-0.004891582642998	0.008459126890204
0.558974358974359	0.427350427350427	-0.012682173307035	0.008722088362919
0.558974358974359	0.366300366300366	-0.000491481551611	0.007988860223537
0.558974358974359	0.32051282051282	0.006486196186719	0.009321415910585
0.558974358974359	0.284900284900285	-0.00587219408284	0.008340677449047
0.558974358974359	0.256410256410256	-0.005203160289283	0.009827672320842
0.558974358974359	0.233100233100233	-0.019393373833005	0.008604925969757
0.558974358974359	0.213675213675214	-0.017064377120316	0.007858758711374
0.558974358974359	0.183150183150183	-0.06661375147929	0.010290730834977
0.558974358974359	0.16025641025641	-0.102051176857331	0.009752354240631
0.558974358974359	0.128205128205128	-0.187747050624589	0.014654590664037
0.558974358974359	0.106837606837607	-0.208341559500329	0.018736258251151
0.558974358974359	0.091575091575092	-0.292955082182774	0.014141473241289
0.569230769230769	1.28205128205128	-0.00986388034188	0.012916251676529
0.569230769230769	0.854700854700855	-0.019092131492439	0.011953926890204
0.569230769230769	0.641025641025641	-0.003289084812623	0.00784625982906
0.569230769230769	0.512820512820513	-0.007180495989481	0.008603126101249
0.569230769230769	0.427350427350427	-0.013134424457594	0.008395337541091
0.569230769230769	0.366300366300366	-0.002045801288626	0.007875818277449
0.569230769230769	0.32051282051282	0.004076071268902	0.009928221433268
0.569230769230769	0.284900284900285	-0.009898141748849	0.008842916502301
0.569230769230769	0.256410256410256	-0.01024902748192	0.009287642340565
0.569230769230769	0.233100233100233	-0.021028192504931	0.007918167258383
0.569230769230769	0.213675213675214	-0.023996401577909	0.009339798553583
0.569230769230769	0.183150183150183	-0.072617107166338	0.008161573438527
0.569230769230769	0.16025641025641	-0.123144286653517	0.008835506640368
0.569230769230769	0.128205128205128	-0.205024962524655	0.010433951084813
0.569230769230769	0.106837606837607	-0.26118780539119	0.007312890466798
0.569230769230769	0.091575091575092	-0.307101328073636	0.005081035371466
0.57948717948718	1.28205128205128	-0.009662068902038	0.013129754109139
0.57948717948718	0.854700854700855	-0.018396936226167	0.011793621301775
0.57948717948718	0.641025641025641	-0.001981641814596	0.007638282445759
0.57948717948718	0.512820512820513	-0.007411564760026	0.008814615910585
0.57948717948718	0.427350427350427	-0.012960909664694	0.009113464825773
0.57948717948718	0.366300366300366	-0.001339182853386	0.008174904404997
0.57948717948718	0.32051282051282	6.67564707429323E-05	0.010248516765286
0.57948717948718	0.284900284900285	-0.010341496909928	0.008714426561473
0.57948717948718	0.256410256410256	-0.015860849704142	0.010338889677844
0.57948717948718	0.233100233100233	-0.022847175279422	0.007323341485865
0.57948717948718	0.213675213675214	-0.029993701512163	0.007720605128205
0.57948717948718	0.183150183150183	-0.071612333990796	0.007026158316897
0.57948717948718	0.16025641025641	-0.117969956607495	0.007483873241289
0.57948717948718	0.128205128205128	-0.200081143984221	0.009669174753452
0.57948717948718	0.106837606837607	-0.262976423405654	0.004970797370151
0.57948717948718	0.091575091575092	-0.306510243261012	0.006501228139382
0.57948717948718	0.080128205128205	-0.309928836291913	0.006915512952005
0.58974358974359	1.28205128205128	-0.009188249835634	0.013527618408942
0.58974358974359	0.854700854700855	-0.018397780670612	0.011878443918475
0.58974358974359	0.641025641025641	-0.002256220959895	0.007242315318869
0.58974358974359	0.512820512820513	-0.005861108744247	0.008754751873767
0.58974358974359	0.427350427350427	-0.013728529651545	0.008970246942801
0.58974358974359	0.366300366300366	-0.002658104404997	0.008181720184089
0.58974358974359	0.32051282051282	0.000889554687705	0.008469161867193
0.58974358974359	0.284900284900285	-0.015355898487837	0.009488837606838
0.58974358974359	0.256410256410256	-0.02358699513478	0.009178618014464
0.58974358974359	0.233100233100233	-0.026307926364234	0.008322678500986
0.58974358974359	0.213675213675214	-0.031111347797502	0.007109170808679
0.58974358974359	0.183150183150183	-0.074999208415516	0.006964231689678
0.58974358974359	0.16025641025641	-0.11499407495069	0.008536881525312
0.58974358974359	0.128205128205128	-0.193408049967127	0.008422500986193
0.58974358974359	0.106837606837607	-0.259921038790269	0.006350370282709
0.58974358974359	0.091575091575092	-0.297226587771203	0.005479944510191
0.58974358974359	0.080128205128205	-0.315615910585141	0.007169444575937
0.6	1.28205128205128	-0.009541482971729	0.013413547928994
0.6	0.854700854700855	-0.019559571334648	0.011843252071006
0.6	0.641025641025641	-0.001804297619987	0.007400909401709
0.6	0.512820512820513	-0.008397166074951	0.009135039053254
0.6	0.427350427350427	-0.01485174069691	0.008752071005917
0.6	0.366300366300366	-0.004244286127548	0.00812837790927
0.6	0.32051282051282	0.000402686285339	0.008701006180145
0.6	0.284900284900285	-0.015475963971072	0.009105640762656
0.6	0.256410256410256	-0.023305143195266	0.008086401840894
0.6	0.233100233100233	-0.02186390348455	0.008040374753452
0.6	0.213675213675214	-0.028768433925049	0.00690865982906
0.6	0.183150183150183	-0.073280383957922	0.00772338487837
0.6	0.16025641025641	-0.103264946745562	0.007640949638396
0.6	0.128205128205128	-0.182376541748849	0.010057338856016
0.6	0.106837606837607	-0.239649175542406	0.006255046416831
0.6	0.091575091575092	-0.299705614727153	0.005031836423406
0.6	0.080128205128205	-0.298124812623274	0.006539743852728
0.6	0.064102564102564	-0.330587061143984	0.005028419197896
0.697435897435897	1.28205128205128	-0.00960222695595	0.011904423142669
0.697435897435897	0.854700854700855	-0.02009371965812	0.011591497435898
0.697435897435897	0.641025641025641	-0.002652851019066	0.006202349506903
0.697435897435897	0.512820512820513	-0.005714515450362	0.008638538330046
0.697435897435897	0.427350427350427	-0.011997918737673	0.008124673241289
0.697435897435897	0.366300366300366	-0.006775346745562	0.007103754109139
0.697435897435897	0.32051282051282	-0.014088805522683	0.005703325706772
0.697435897435897	0.284900284900285	-0.008081301775148	0.003680067587114
0.697435897435897	0.256410256410256	-0.022543088494412	0.005339187902696
0.697435897435897	0.233100233100233	-0.027382645627876	0.006293554240631
0.697435897435897	0.213675213675214	-0.035817906640368	0.004976781854043
0.697435897435897	0.183150183150183	-0.0556456226167	0.006597329651545
0.697435897435897	0.16025641025641	-0.070189598948061	0.005507786193294
0.697435897435897	0.128205128205128	-0.097170272189349	0.004586170414201
0.697435897435897	0.106837606837607	-0.131310990138067	0.006542004733728
0.697435897435897	0.091575091575092	-0.141935153188692	0.006355688362919
0.697435897435897	0.080128205128205	-0.170013406969099	0.005268973307035
0.697435897435897	0.064102564102564	-0.193342093359632	0.006975450624589
0.8	1.28205128205128	-0.010041475082183	0.010689209467456
0.8	0.854700854700855	-0.017103434845496	0.011272564891519
0.8	0.641025641025641	-0.000534678053912	0.005802208284024
0.8	0.512820512820513	-0.003657775673899	0.008137282840237
0.8	0.427350427350427	-0.007935022485207	0.008544305325444
0.8	0.366300366300366	-0.011488249309665	0.006687122682446
0.8	0.32051282051282	-0.027566561472715	0.006327614727153
0.8	0.284900284900285	-0.014916910979619	0.004290727153189
0.8	0.256410256410256	-0.030897959237344	0.004797940828402
0.8	0.233100233100233	-0.036672883629191	0.004749930571992
0.8	0.213675213675214	-0.041036052596976	0.004777475345168
0.8	0.183150183150183	-0.065649220249836	0.004819412754767
0.8	0.16025641025641	-0.089323555555556	0.003790330834977
0.8	0.128205128205128	-0.116837646285339	0.004695245233399
0.8	0.106837606837607	-0.14859264957265	0.005029734911243
0.8	0.091575091575092	-0.177779547666009	0.005286394740302
0.8	0.080128205128205	-0.19332547008547	0.00290154556213
0.8	0.064102564102564	-0.206508460223537	0.00352954661407
0.897435897435897	1.28205128205128	-0.009513254700855	0.010091730177515
0.897435897435897	0.854700854700855	-0.010850857330704	0.010473592636423
0.897435897435897	0.641025641025641	-0.002566837343853	0.006059016962525
0.897435897435897	0.512820512820513	-0.004396957790927	0.007175878500986
0.897435897435897	0.427350427350427	-0.006094622222222	0.008315714398422
0.897435897435897	0.366300366300366	-0.014094767389875	0.006176544641683
0.897435897435897	0.32051282051282	-0.033123103221565	0.004940599342538
0.897435897435897	0.284900284900285	-0.026147693622617	0.005311657856673
0.897435897435897	0.256410256410256	-0.031802082840237	0.004538924128863
0.897435897435897	0.233100233100233	-0.039032352399737	0.00472830243261
0.897435897435897	0.213675213675214	-0.037257291255753	0.005227307560815
0.897435897435897	0.183150183150183	-0.061002082840237	0.004314706640368
0.897435897435897	0.16025641025641	-0.062613020381328	0.004675936357659
0.897435897435897	0.128205128205128	-0.075090153846154	0.004607900591716
0.897435897435897	0.106837606837607	-0.086713009861933	0.002617320420776
0.897435897435897	0.091575091575092	-0.087396257725181	0.003251175279421
0.897435897435897	0.080128205128205	-0.098194090729783	0.004592396844181
0.897435897435897	0.064102564102564	-0.114062903353057	0.004561872189349
1	1.28205128205128	-0.010845656541749	0.006635380670611
1	0.854700854700855	-0.00929756765286	0.009309029585799
1	0.641025641025641	-0.002836573307035	0.006696169625247
1	0.512820512820513	-0.004214751347798	0.007280844707429
1	0.427350427350427	-0.005709026166995	0.007429415910585
1	0.366300366300366	-0.022585158974359	0.005588004996713
1	0.32051282051282	-0.033141094017094	0.004868477580539
1	0.284900284900285	-0.035664720578567	0.004512679552926
1	0.256410256410256	-0.02599832504931	0.004563712031558
1	0.233100233100233	-0.04651723339908	0.006480228533859
1	0.213675213675214	-0.044689888231427	0.005170837343853
1	0.183150183150183	-0.05051455095332	0.005497847731755
1	0.16025641025641	-0.054491008547009	0.00519662800789
1	0.128205128205128	-0.064806266929652	0.003248115450362
1	0.106837606837607	-0.066160055226825	0.002029620197239
1	0.091575091575092	-0.072555605522683	0.003320916502301
1	0.080128205128205	-0.072971142669297	0.003635530571992
1	0.064102564102564	-0.077071842209073	0.002795879552926
1.1025641025641	1.28205128205128	-0.010338962524655	0.009511492965155
1.1025641025641	0.854700854700855	-0.008286991190007	0.0097388765286
1.1025641025641	0.641025641025641	-0.006591576857331	0.006630498619329
1.1025641025641	0.512820512820513	-0.005883485864563	0.007195032478632
1.1025641025641	0.427350427350427	-0.01166872399737	0.006220115450362
1.1025641025641	0.366300366300366	-0.02286069112426	0.005499688362919
1.1025641025641	0.32051282051282	-0.028364278763971	0.004214636160421
1.1025641025641	0.284900284900285	-0.038678014464168	0.003825912426036
1.1025641025641	0.256410256410256	-0.026961270216963	0.004372994345825
1.1025641025641	0.233100233100233	-0.045462884944116	0.005768118869165
1.1025641025641	0.213675213675214	-0.047302266929652	0.005388135437212
1.1025641025641	0.183150183150183	-0.050404357659435	0.004380790532544
1.1025641025641	0.16025641025641	-0.05062732938856	0.004904254306377
1.1025641025641	0.128205128205128	-0.062225183431953	0.00423673477975
1.1025641025641	0.106837606837607	-0.074665961867193	0.00256598748192
1.1025641025641	0.091575091575092	-0.078139024326101	0.003824433925049
1.1025641025641	0.080128205128205	-0.077172076265615	0.002885212360289
1.1025641025641	0.064102564102564	-0.077900412886259	0.003164710585141
1.2	1.28205128205128	-0.013257349112426	0.009281873504274
1.2	0.854700854700855	-0.01054045443787	0.009338356081525
1.2	0.641025641025641	-0.012413965023011	0.006078056015779
1.2	0.512820512820513	-0.004038520710059	0.005928002103879
1.2	0.427350427350427	-0.018473785141354	0.004738152268245
1.2	0.366300366300366	-0.02626792557528	0.005734233530572
1.2	0.32051282051282	-0.032564423405654	0.003706672452334
1.2	0.284900284900285	-0.03752034714004	0.006437277843524
1.2	0.256410256410256	-0.034819097961867	0.004603976857331
1.2	0.233100233100233	-0.046611171597633	0.004631002235371
1.2	0.213675213675214	-0.041737662064431	0.005734894674556
1.2	0.183150183150183	-0.051473846153846	0.004423611045365
1.2	0.16025641025641	-0.048052841551611	0.004072255621302
1.2	0.128205128205128	-0.054810995397765	0.003677608415516
1.2	0.106837606837607	-0.068130574621959	0.003839756213018
1.2	0.091575091575092	-0.068185338593031	0.003412539907955
1.2	0.080128205128205	-0.07113710190664	0.003450666403682
1.2	0.064102564102564	-0.078835705456936	0.004165832478632
1.2974358974359	1.28205128205128	-0.015661950032873	0.007494643786982
1.2974358974359	0.854700854700855	-0.010461074293228	0.00875074503616
1.2974358974359	0.641025641025641	-0.016345830637738	0.005969448257725
1.2974358974359	0.512820512820513	-0.009192974884944	0.006257672057857
1.2974358974359	0.427350427350427	-0.019627384089415	0.004943014332676
1.2974358974359	0.366300366300366	-0.030096262984878	0.006378499145299
1.2974358974359	0.32051282051282	-0.035836870479948	0.004423163708087
1.2974358974359	0.284900284900285	-0.040895505588429	0.006394836291913
1.2974358974359	0.256410256410256	-0.040726253780408	0.004760764760026
1.2974358974359	0.233100233100233	-0.048000462853386	0.004623320447074
1.2974358974359	0.213675213675214	-0.044290474687706	0.00557415147929
1.2974358974359	0.183150183150183	-0.048367368836292	0.003643120052597
1.2974358974359	0.16025641025641	-0.048456089414859	0.003934293491124
1.2974358974359	0.128205128205128	-0.059283289940828	0.003398640631164
1.2974358974359	0.106837606837607	-0.06161504799474	0.002257819460881
1.2974358974359	0.091575091575092	-0.060639881656805	0.003346405522682
1.2974358974359	0.080128205128205	-0.063923666009205	0.004133844312952
1.2974358974359	0.064102564102564	-0.06822938330046	0.005356000262985
1.4	1.28205128205128	-0.019002026298488	0.008226568573307
1.4	0.854700854700855	-0.01064874714004	0.008206922024984
1.4	0.641025641025641	-0.018071735963182	0.006347482182774
1.4	0.512820512820513	-0.010689933727811	0.006276092833662
1.4	0.427350427350427	-0.020807840368179	0.005915399605523
1.4	0.366300366300366	-0.034822332675871	0.005497498487837
1.4	0.32051282051282	-0.036027815910585	0.004853601314924
1.4	0.284900284900285	-0.040842837606838	0.006348276134122
1.4	0.256410256410256	-0.043167802761341	0.004379354898093
1.4	0.233100233100233	-0.04774320052597	0.003823230506246
1.4	0.213675213675214	-0.043129888231427	0.005592675345168
1.4	0.183150183150183	-0.051552457593688	0.004324019197896
1.4	0.16025641025641	-0.046522621959237	0.004772882840237
1.4	0.128205128205128	-0.064451884286654	0.005492429717291
1.4	0.106837606837607	-0.069567687047995	0.004447593688363
1.4	0.091575091575092	-0.081690251150559	0.00666771913215
1.4	0.080128205128205	-0.102005596318212	0.003183701512163
1.4974358974359	1.28205128205128	-0.034673459566075	0.02166974122288
1.4974358974359	0.854700854700855	-0.03432428139382	0.009203775936884
1.4974358974359	0.641025641025641	-0.02360832557528	0.017009327810651
1.4974358974359	0.512820512820513	-0.014685618408942	0.006529894017094
1.4974358974359	0.427350427350427	-0.020224752399737	0.005684382117028
1.4974358974359	0.366300366300366	-0.038242798159106	0.004980623274162
1.4974358974359	0.32051282051282	-0.038017669953978	0.007343972649573
1.4974358974359	0.284900284900285	-0.042463403024326	0.007296417094017
1.4974358974359	0.256410256410256	-0.053215773833005	0.003911232084155
1.4974358974359	0.233100233100233	-0.051905104536489	0.0063385304405
1.4974358974359	0.213675213675214	-0.032413025641026	0.011214815779093
1.4974358974359	0.183150183150183	-0.053662122287969	0.009540645627876
1.4974358974359	0.16025641025641	-0.038228341880342	0.008861860618014
1.4974358974359	0.128205128205128	-0.061295184746877	0.0060049617357
1.4974358974359	0.106837606837607	-0.06433524260355	0.006026881262327
1.4974358974359	0.091575091575092	-0.073889754109139	0.008732526232742
1.4974358974359	0.080128205128205	-0.086686130177515	0.00317722103879
1.4974358974359	0.064102564102564	-0.103017882971729	0.005222014727153


==> anc/4x3_slac_0.195_63.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.28205128205128	-0.013056311900066	0.010432058645628
0	0.854700854700855	-0.013384935437212	0.008230709533202
0	0.641025641025641	-0.015966537541091	0.008135679947403
0	0.512820512820513	-0.007080738724523	0.007953607100592
0	0.427350427350427	0.028531195266272	0.013847151084813
0	0.366300366300366	0.145144210387903	0.017541010650888
0	0.32051282051282	0.351852912557528	0.017000796055227
0	0.284900284900285	0.656247652859961	0.016460555687048
0	0.256410256410256	0.807693701512163	0.011213679684418
0	0.233100233100233	0.904253201840894	0.009726644838922
0	0.213675213675214	0.938607468770546	0.008210629059829
0	0.183150183150183	0.977904404996713	0.005807654174885
0	0.16025641025641	0.985505719921104	0.006000457330703
0	0.128205128205128	0.993385141354372	0.006109626298488
0	0.106837606837607	0.996924812623274	0.004357439053254
0	0.091575091575092	0.999359263642341	0.003679689151874
0	0.080128205128205	1.00042035502959	0.003485883760684
0	0.064102564102564	1.00289462195924	0.003760987771203
0.097435897435898	1.28205128205128	-0.013527674687706	0.009754104930966
0.097435897435898	0.854700854700855	-0.012274111768573	0.007645278106509
0.097435897435898	0.641025641025641	-0.015463643392505	0.007056199342538
0.097435897435898	0.512820512820513	-0.003479726758711	0.007258665351742
0.097435897435898	0.427350427350427	0.023347160026299	0.01216353530572
0.097435897435898	0.366300366300366	0.118038874424721	0.015143710979619
0.097435897435898	0.32051282051282	0.352449993425378	0.011219003024326
0.097435897435898	0.284900284900285	0.587984326101249	0.015814697698882
0.097435897435898	0.256410256410256	0.78949993425378	0.011483008021039
0.097435897435898	0.233100233100233	0.878337961867192	0.009843359105851
0.097435897435898	0.213675213675214	0.931265641025641	0.008626071531887
0.097435897435898	0.183150183150183	0.974543353057199	0.00645370834977
0.097435897435898	0.16025641025641	0.981558500986193	0.005769238658777
0.097435897435898	0.128205128205128	0.991798369493754	0.007024204076266
0.097435897435898	0.106837606837607	0.99606298487837	0.00453422800789
0.097435897435898	0.091575091575092	0.989147928994083	0.005170537278107
0.097435897435898	0.080128205128205	0.999109138724523	0.003410913609467
0.097435897435898	0.064102564102564	1.00209546351085	0.003378158842867
0.2	1.28205128205128	-0.012571842735043	0.010579297304405
0.2	0.854700854700855	-0.011263549243919	0.006935662590401
0.2	0.641025641025641	-0.013340356081525	0.006478785272847
0.2	0.512820512820513	-0.006735813806706	0.008552385009862
0.2	0.427350427350427	0.010874889677844	0.009459251019066
0.2	0.366300366300366	0.083709993425378	0.011759959237344
0.2	0.32051282051282	0.26189656278764	0.01231449756739
0.2	0.284900284900285	0.477632610124918	0.017875148980934
0.2	0.256410256410256	0.709825877712032	0.01512380591716
0.2	0.233100233100233	0.827341143984221	0.008190791584484
0.2	0.213675213675214	0.88900681130835	0.006543315713346
0.2	0.183150183150183	0.957921814595661	0.007097516633794
0.2	0.16025641025641	0.974964812623274	0.005480402366864
0.2	0.128205128205128	0.987021065088757	0.006803013017751
0.2	0.106837606837607	0.994797606837607	0.004601810124918
0.2	0.091575091575092	0.990099040105194	0.005317486653517
0.2	0.080128205128205	0.996146219592374	0.00345985877712
0.2	0.064102564102564	1.00312226166995	0.003875642340565
0.302564102564103	1.28205128205128	-0.012766647468771	0.010015217094017
0.302564102564103	0.854700854700855	-0.007882991715976	0.006630373701512
0.302564102564103	0.641025641025641	-0.01225005443787	0.0057495460881
0.302564102564103	0.512820512820513	-0.002751951084813	0.0069972765286
0.302564102564103	0.427350427350427	0.004426892833662	0.007511090335306
0.302564102564103	0.366300366300366	0.043329322813938	0.013111872715319
0.302564102564103	0.32051282051282	0.136871019066404	0.0146056226167
0.302564102564103	0.284900284900285	0.280397606837607	0.018858004207758
0.302564102564103	0.256410256410256	0.511050203813281	0.011074345036161
0.302564102564103	0.233100233100233	0.661155003287311	0.011236648783695
0.302564102564103	0.213675213675214	0.79266456278764	0.014681423274162
0.302564102564103	0.183150183150183	0.91582479947403	0.009844711111111
0.302564102564103	0.16025641025641	0.950382669296515	0.00685178487837
0.302564102564103	0.128205128205128	0.976364391847469	0.007632661932939
0.302564102564103	0.106837606837607	0.994822774490467	0.003863802498356
0.302564102564103	0.091575091575092	0.990108349769888	0.006002563050625
0.302564102564103	0.080128205128205	0.997372702169625	0.003465686522025
0.302564102564103	0.064102564102564	0.984047758053912	0.019276849441157
0.307692307692308	1.28205128205128	-0.012857975016437	0.00979756660092
0.307692307692308	0.854700854700855	-0.007819454043393	0.006949170282709
0.307692307692308	0.641025641025641	-0.012069023537147	0.005788368441815
0.307692307692308	0.512820512820513	-0.002544554582512	0.007145960552268
0.307692307692308	0.427350427350427	0.002911762524655	0.007305528205128
0.307692307692308	0.366300366300366	0.039532404996713	0.013040532807364
0.307692307692308	0.32051282051282	0.125633117685733	0.01216166522025
0.307692307692308	0.284900284900285	0.288235976331361	0.017775727547666
0.307692307692308	0.256410256410256	0.489735910585141	0.009794960420776
0.307692307692308	0.233100233100233	0.647005075608153	0.012589077975017
0.307692307692308	0.213675213675214	0.77350929651545	0.016692579881657
0.307692307692308	0.183150183150183	0.91824765285996	0.009014763445102
0.307692307692308	0.16025641025641	0.94808218277449	0.006487274687705
0.307692307692308	0.128205128205128	0.976589270216962	0.007355639973702
0.307692307692308	0.091575091575092	0.990497935568705	0.006065886127548
0.317948717948718	1.28205128205128	-0.012317597370151	0.010167177646285
0.317948717948718	0.854700854700855	-0.007757624457594	0.006931638132807
0.317948717948718	0.641025641025641	-0.011870488625904	0.006043918211703
0.317948717948718	0.512820512820513	-0.002665388297173	0.006480542537804
0.317948717948718	0.427350427350427	-0.000663950690335	0.007355634451019
0.317948717948718	0.366300366300366	0.037699555555556	0.012151885601578
0.317948717948718	0.32051282051282	0.116246800788955	0.01180642103879
0.317948717948718	0.284900284900285	0.256370072320842	0.018826384746877
0.317948717948718	0.256410256410256	0.46136412886259	0.009805928205128
0.317948717948718	0.233100233100233	0.641771176857331	0.013691732281394
0.317948717948718	0.213675213675214	0.763613359631821	0.016242703747535
0.317948717948718	0.183150183150183	0.910779539776463	0.008842211965812
0.317948717948718	0.16025641025641	0.938011255752794	0.00791189112426
0.317948717948718	0.128205128205128	0.975635292570677	0.007239559237344
0.317948717948718	0.091575091575092	0.990407915844839	0.005741639447732
0.328205128205128	1.28205128205128	-0.013232014990138	0.009545476660092
0.328205128205128	0.854700854700855	-0.007308273504274	0.006829491387245
0.328205128205128	0.641025641025641	-0.010768757133465	0.005916114135437
0.328205128205128	0.512820512820513	-0.000968201314924	0.007629535568705
0.328205128205128	0.427350427350427	-0.001115902406312	0.007748888099934
0.328205128205128	0.366300366300366	0.031259550295858	0.013598831558185
0.328205128205128	0.32051282051282	0.098743468770546	0.010451110059172
0.328205128205128	0.284900284900285	0.232777335963182	0.016353406706114
0.328205128205128	0.256410256410256	0.430595713346483	0.01173174017094
0.328205128205128	0.233100233100233	0.607828034188034	0.014935418803419
0.328205128205128	0.213675213675214	0.74092412886259	0.013690630111769
0.328205128205128	0.183150183150183	0.882513136094675	0.012329605522683
0.328205128205128	0.16025641025641	0.936332807363577	0.006280452596976
0.328205128205128	0.128205128205128	0.975035818540434	0.007321401709402
0.328205128205128	0.091575091575092	0.988843786982249	0.00628996765286
0.338461538461538	1.28205128205128	-0.012556229059829	0.010363733596318
0.338461538461538	0.854700854700855	-0.006579288888889	0.006314633793557
0.338461538461538	0.641025641025641	-0.010530553320184	0.005702475739645
0.338461538461538	0.512820512820513	-0.001034397869822	0.007013350164366
0.338461538461538	0.427350427350427	0.002345777935569	0.007454667981591
0.338461538461538	0.366300366300366	0.025419016962525	0.012894382905983
0.338461538461538	0.32051282051282	0.081065867192637	0.013233377777778
0.338461538461538	0.284900284900285	0.223996986193294	0.017276278763971
0.338461538461538	0.256410256410256	0.391997501643655	0.012654490992768
0.338461538461538	0.233100233100233	0.586904904667982	0.01320819513478
0.338461538461538	0.213675213675214	0.698054411571335	0.014410910979619
0.338461538461538	0.183150183150183	0.868493333333333	0.010782479684418
0.338461538461538	0.16025641025641	0.927938435239974	0.006798219855358
0.338461538461538	0.128205128205128	0.974496988823143	0.007013448783695
0.338461538461538	0.091575091575092	0.98921714661407	0.005941101643655
0.348717948717949	1.28205128205128	-0.013271440105194	0.010119155818541
0.348717948717949	0.854700854700855	-0.00634775095332	0.006906523339908
0.348717948717949	0.641025641025641	-0.010652649835635	0.005992515450362
0.348717948717949	0.512820512820513	-0.002074621275477	0.006706396844181
0.348717948717949	0.427350427350427	0.001560209335963	0.007262119395135
0.348717948717949	0.366300366300366	0.027889672583827	0.011977415121631
0.348717948717949	0.32051282051282	0.072940431295201	0.011318485207101
0.348717948717949	0.284900284900285	0.189436276134122	0.013841718343195
0.348717948717949	0.256410256410256	0.355040473372781	0.016052635108481
0.348717948717949	0.233100233100233	0.540282629848784	0.013935102695595
0.348717948717949	0.213675213675214	0.665895568704799	0.010265379092702
0.348717948717949	0.183150183150183	0.851829717291256	0.011079057199211
0.348717948717949	0.16025641025641	0.921020723208415	0.007945102169625
0.348717948717949	0.128205128205128	0.971438159105852	0.006871064299803
0.348717948717949	0.091575091575092	0.988878395792242	0.006085791452991
0.358974358974359	1.28205128205128	-0.012690337146614	0.010433318869165
0.358974358974359	0.854700854700855	-0.006256738987508	0.005627249178172
0.358974358974359	0.641025641025641	-0.011021596318212	0.005844462327416
0.358974358974359	0.512820512820513	-0.002064375779093	0.006566624063116
0.358974358974359	0.427350427350427	0.000774875003287	0.006415594740302
0.358974358974359	0.366300366300366	0.021401072189349	0.011812355029586
0.358974358974359	0.32051282051282	0.076874632478633	0.013118099934254
0.358974358974359	0.284900284900285	0.162110374753452	0.014363774358974
0.358974358974359	0.256410256410256	0.303622932281394	0.016601767784352
0.358974358974359	0.233100233100233	0.488571255752794	0.016341289414859
0.358974358974359	0.213675213675214	0.647384641683103	0.012883827218935
0.358974358974359	0.183150183150183	0.830533543721236	0.012081688099934
0.358974358974359	0.16025641025641	0.910410309007232	0.009650571466141
0.358974358974359	0.128205128205128	0.968667666009204	0.007668590927022
0.358974358974359	0.091575091575092	0.978216857330703	0.013705137409599
0.369230769230769	1.28205128205128	-0.012492847600263	0.010171835371466
0.369230769230769	0.854700854700855	-0.005577106114398	0.006057506377383
0.369230769230769	0.641025641025641	-0.011280910716634	0.005774720052597
0.369230769230769	0.512820512820513	-0.002019784746877	0.006543140302433
0.369230769230769	0.427350427350427	0.001660637896121	0.007105428796844
0.369230769230769	0.366300366300366	0.019496711111111	0.011841522682446
0.369230769230769	0.32051282051282	0.056713938198554	0.012726647205786
0.369230769230769	0.284900284900285	0.135204602235371	0.01647193425378
0.369230769230769	0.256410256410256	0.271975147928994	0.018775915055884
0.369230769230769	0.233100233100233	0.416399894806049	0.016147753583169
0.369230769230769	0.213675213675214	0.581126285338593	0.018315093228139
0.369230769230769	0.183150183150183	0.805118027613412	0.013252705588429
0.369230769230769	0.16025641025641	0.902133122945431	0.009311542669297
0.369230769230769	0.128205128205128	0.967212491781723	0.006962735042735
0.369230769230769	0.091575091575092	0.981692307692308	0.011966743195266
0.379487179487179	1.28205128205128	-0.0126838695595	0.009871023274162
0.379487179487179	0.854700854700855	-0.006375388034188	0.004713242340565
0.379487179487179	0.641025641025641	-0.012253638132807	0.005415697830375
0.379487179487179	0.512820512820513	-0.001897464404997	0.007721406180145
0.379487179487179	0.427350427350427	7.9452644312952E-05	0.00609615200526
0.379487179487179	0.366300366300366	0.019203770940171	0.010851519526627
0.379487179487179	0.32051282051282	0.058532852071006	0.012694775805391
0.379487179487179	0.284900284900285	0.134244909927679	0.017496959894806
0.379487179487179	0.256410256410256	0.23187014069691	0.016134751084813
0.379487179487179	0.233100233100233	0.387282209072978	0.016124329257068
0.379487179487179	0.213675213675214	0.496419671268902	0.025326607232084
0.379487179487179	0.183150183150183	0.760794503616042	0.015109430374754
0.379487179487179	0.16025641025641	0.882789270216962	0.011066456015779
0.379487179487179	0.128205128205128	0.959523418803419	0.008205991321499
0.379487179487179	0.091575091575092	0.980129020381328	0.01324625930309
0.38974358974359	1.28205128205128	-0.012836483103222	0.010599252859961
0.38974358974359	0.854700854700855	-0.006647020118343	0.004755801709402
0.38974358974359	0.641025641025641	-0.011540968310322	0.005554247205786
0.38974358974359	0.512820512820513	-0.00140277270217	0.00751834503616
0.38974358974359	0.427350427350427	0.002174894569362	0.005637808021039
0.38974358974359	0.366300366300366	0.016497094017094	0.010354213543721
0.38974358974359	0.32051282051282	0.050603476660092	0.012351680210388
0.38974358974359	0.284900284900285	0.11989193425378	0.017073282051282
0.38974358974359	0.256410256410256	0.199251245233399	0.014526610387903
0.38974358974359	0.233100233100233	0.356427455621302	0.018862093885602
0.38974358974359	0.213675213675214	0.483265956607495	0.022100914135437
0.38974358974359	0.183150183150183	0.738272478632479	0.015938795266272
0.38974358974359	0.16025641025641	0.863827245233399	0.008288206180145
0.38974358974359	0.128205128205128	0.943656015779093	0.011921747008547
0.38974358974359	0.091575091575092	0.985571571334648	0.005239937409599
0.4	1.28205128205128	-0.012729839842209	0.010790557264957
0.4	0.854700854700855	-0.006549145825115	0.004865052728468
0.4	0.641025641025641	-0.010545133727811	0.005526164891519
0.4	0.512820512820513	-0.001341183195266	0.007535704404997
0.4	0.427350427350427	0.000697769861933	0.006357061143984
0.4	0.366300366300366	0.014575852728468	0.010194190927022
0.4	0.32051282051282	0.034504063116371	0.011149077975017
0.4	0.284900284900285	0.106295626561473	0.014804192241946
0.4	0.256410256410256	0.184865375410914	0.014157397764629
0.4	0.233100233100233	0.314246679815911	0.019457632084155
0.4	0.213675213675214	0.429267744904668	0.01943521025641
0.4	0.183150183150183	0.702519158448389	0.017892849967127
0.4	0.16025641025641	0.833216357659435	0.013808117291256
0.4	0.128205128205128	0.945769230769231	0.010122149901381
0.4	0.106837606837607	0.972851045364891	0.011312336883629
0.4	0.091575091575092	0.98508449704142	0.005063148980934
0.4	0.080128205128205	0.996663353057199	0.003408319000657
0.4	0.064102564102564	0.960270532544379	0.0321083234714
0.41025641025641	1.28205128205128	-0.013152770282709	0.01004344957265
0.41025641025641	0.854700854700855	-0.006423267850099	0.005053095595003
0.41025641025641	0.641025641025641	-0.010895201577909	0.00548616226167
0.41025641025641	0.512820512820513	-0.001288704036818	0.007709979487179
0.41025641025641	0.427350427350427	3.62952715318869E-05	0.005717910585141
0.41025641025641	0.366300366300366	0.008681098224852	0.009788993030901
0.41025641025641	0.32051282051282	0.029818587771203	0.010972559105852
0.41025641025641	0.284900284900285	0.081622261669954	0.013958377120316
0.41025641025641	0.256410256410256	0.155376673241289	0.011129760420776
0.41025641025641	0.233100233100233	0.282425693622617	0.013149347797502
0.41025641025641	0.213675213675214	0.355635082182774	0.016615306245891
0.41025641025641	0.183150183150183	0.638249204470743	0.021174180933596
0.41025641025641	0.16025641025641	0.793031847468771	0.016582054700855
0.41025641025641	0.128205128205128	0.920481551610782	0.012152441025641
0.41025641025641	0.091575091575092	0.985666403681788	0.007468442077581
0.420512820512821	1.28205128205128	-0.013802196186719	0.009631627876397
0.420512820512821	0.854700854700855	-0.006467894806049	0.005005214201183
0.420512820512821	0.641025641025641	-0.010544664036818	0.005106555424063
0.420512820512821	0.512820512820513	-0.004089599211045	0.007043219197896
0.420512820512821	0.427350427350427	-0.002425457777778	0.005505653648915
0.420512820512821	0.366300366300366	0.005994129651545	0.010421324917817
0.420512820512821	0.32051282051282	0.029517230769231	0.011075450361604
0.420512820512821	0.284900284900285	0.069644746877055	0.010412764234057
0.420512820512821	0.256410256410256	0.140042098619329	0.013035323602893
0.420512820512821	0.233100233100233	0.223353020381328	0.017261146351085
0.420512820512821	0.213675213675214	0.290332333990795	0.023109371729126
0.420512820512821	0.183150183150183	0.593526337935569	0.023655024063116
0.420512820512821	0.16025641025641	0.734942511505588	0.021527564497042
0.420512820512821	0.128205128205128	0.917372912557528	0.015896419986851
0.420512820512821	0.091575091575092	0.977831479289941	0.012273131623932
0.430769230769231	1.28205128205128	-0.013442480736358	0.010206077317554
0.430769230769231	0.854700854700855	-0.006015904010519	0.00506109112426
0.430769230769231	0.641025641025641	-0.009857908744247	0.005326737146614
0.430769230769231	0.512820512820513	-0.003683781985536	0.00681232504931
0.430769230769231	0.427350427350427	-0.002917924260355	0.005113392504931
0.430769230769231	0.366300366300366	0.005251061932939	0.010735139250493
0.430769230769231	0.32051282051282	0.025079777514793	0.009972693754109
0.430769230769231	0.284900284900285	0.052324418145957	0.012245442735043
0.430769230769231	0.256410256410256	0.100820376068376	0.01158523339908
0.430769230769231	0.233100233100233	0.192970088099934	0.016700028928337
0.430769230769231	0.213675213675214	0.277987140039448	0.020824395266272
0.430769230769231	0.183150183150183	0.521032057856673	0.024017967915845
0.430769230769231	0.16025641025641	0.658711058514136	0.026206684286654
0.430769230769231	0.128205128205128	0.890438921761999	0.020249290466798
0.430769230769231	0.091575091575092	0.984524996712689	0.004856569099277
0.441025641025641	1.28205128205128	-0.013422151216305	0.009863625772518
0.441025641025641	0.854700854700855	-0.00599027061144	0.005506832610125
0.441025641025641	0.641025641025641	-0.00991871374096	0.004801440105194
0.441025641025641	0.512820512820513	-0.004607361998685	0.00678543879027
0.441025641025641	0.427350427350427	-0.002715363576594	0.005398746351085
0.441025641025641	0.366300366300366	0.00739831268902	0.009027326232742
0.441025641025641	0.32051282051282	0.021704943326759	0.011288839973702
0.441025641025641	0.284900284900285	0.046030953320184	0.013945397501644
0.441025641025641	0.256410256410256	0.098436591715976	0.014305723076923
0.441025641025641	0.233100233100233	0.141012736357659	0.014927633136095
0.441025641025641	0.213675213675214	0.233272326101249	0.019003733596318
0.441025641025641	0.183150183150183	0.43437033530572	0.023447689940828
0.441025641025641	0.16025641025641	0.598746561472715	0.033900031558185
0.441025641025641	0.128205128205128	0.829204707429323	0.028712063116371
0.441025641025641	0.091575091575092	0.981992689020381	0.00515363339908
0.451282051282051	1.28205128205128	-0.012660647468771	0.009736126232742
0.451282051282051	0.854700854700855	-0.006197044838922	0.005098838132807
0.451282051282051	0.641025641025641	-0.010348663773833	0.004876895989481
0.451282051282051	0.512820512820513	-0.005875207889546	0.006959748586456
0.451282051282051	0.427350427350427	-0.000408201946088	0.006308284286654
0.451282051282051	0.366300366300366	0.005338460486522	0.009469810650888
0.451282051282051	0.32051282051282	0.016954252728468	0.010837734911243
0.451282051282051	0.284900284900285	0.029865796186719	0.011221970808679
0.451282051282051	0.256410256410256	0.070925028270875	0.012268585404339
0.451282051282051	0.233100233100233	0.117293780407627	0.011216201709402
0.451282051282051	0.213675213675214	0.176813459566075	0.01820439947403
0.451282051282051	0.183150183150183	0.376918106508876	0.017853527153189
0.451282051282051	0.128205128205128	0.783211229454306	0.037443008547009
0.451282051282051	0.091575091575092	0.979173596318212	0.005703331755424
0.461538461538462	1.28205128205128	-0.013199525838264	0.00943636712689
0.461538461538462	0.854700854700855	-0.006423975279421	0.006349353583169
0.461538461538462	0.641025641025641	-0.011432660618015	0.00513378382643
0.461538461538462	0.512820512820513	-0.007830754766601	0.007201269690993
0.461538461538462	0.427350427350427	-0.000225693467456	0.005591538987508
0.461538461538462	0.366300366300366	0.004642490466798	0.008859225509533
0.461538461538462	0.32051282051282	0.010055273109796	0.010371479815911
0.461538461538462	0.284900284900285	0.032534495726496	0.010594337146614
0.461538461538462	0.256410256410256	0.043551129520053	0.013942225641026
0.461538461538462	0.233100233100233	0.080557662064431	0.013649943195266
0.461538461538462	0.213675213675214	0.146474485207101	0.01476441078238
0.461538461538462	0.183150183150183	0.284131203155819	0.019080174621959
0.461538461538462	0.128205128205128	0.668051518737673	0.041477314924392
0.461538461538462	0.091575091575092	0.7724458382643	0.095546345825115
0.471794871794872	1.28205128205128	-0.012953466140697	0.009326384746877
0.471794871794872	0.854700854700855	-0.005650748717949	0.006292967521368
0.471794871794872	0.641025641025641	-0.011747428533859	0.004726090203813
0.471794871794872	0.512820512820513	-0.008635722287968	0.007235660223537
0.471794871794872	0.427350427350427	-0.000541288257725	0.006333406706114
0.471794871794872	0.366300366300366	0.004106512031558	0.007579683103222
0.471794871794872	0.32051282051282	0.00896742748192	0.009921983431953
0.471794871794872	0.284900284900285	0.014817809072978	0.010090023668639
0.471794871794872	0.256410256410256	0.0344036765286	0.014274538330046
0.471794871794872	0.233100233100233	0.074191132149901	0.013475580802104
0.471794871794872	0.213675213675214	0.094703163708087	0.013083509533202
0.471794871794872	0.183150183150183	0.19498523339908	0.023548706114399
0.471794871794872	0.128205128205128	0.503691124260355	0.051830561472715
0.471794871794872	0.091575091575092	0.810286916502301	0.077747211045365
0.482051282051282	1.28205128205128	-0.01316615095332	0.009696621433268
0.482051282051282	0.854700854700855	-0.006479000920447	0.006672588560158
0.482051282051282	0.641025641025641	-0.01165450729783	0.00524003287311
0.482051282051282	0.512820512820513	-0.00834242209073	0.007409676791584
0.482051282051282	0.427350427350427	-0.001513787744905	0.006189065877712
0.482051282051282	0.366300366300366	0.00513464904668	0.00726356817883
0.482051282051282	0.32051282051282	0.009173139513478	0.006516066009204
0.482051282051282	0.284900284900285	0.010879419066404	0.010853575016437
0.482051282051282	0.256410256410256	0.029043176857331	0.013317517685733
0.482051282051282	0.233100233100233	0.046573638395792	0.012085590795529
0.482051282051282	0.213675213675214	0.066645593688363	0.00892587113741
0.482051282051282	0.183150183150183	0.126106524654832	0.016435911900066
0.482051282051282	0.128205128205128	0.301040499671269	0.050394485207101
0.482051282051282	0.091575091575092	0.680111558185404	0.0972338382643
0.492307692307692	1.28205128205128	-0.012653056147272	0.009946240894149
0.492307692307692	0.854700854700855	-0.006854203287311	0.006894503353057
0.492307692307692	0.641025641025641	-0.010638060486522	0.004739040894149
0.492307692307692	0.512820512820513	-0.008210787639711	0.007577838527285
0.492307692307692	0.427350427350427	0.000726071111111	0.005629475082183
0.492307692307692	0.366300366300366	0.005993836423406	0.006175176331361
0.492307692307692	0.32051282051282	0.00690847495069	0.008348968573307
0.492307692307692	0.284900284900285	0.003313592110454	0.009755636554898
0.492307692307692	0.256410256410256	0.011616318211703	0.011427412754767
0.492307692307692	0.233100233100233	0.02799738330046	0.013001760946746
0.492307692307692	0.213675213675214	0.036335266272189	0.011402609861933
0.492307692307692	0.183150183150183	0.060172160420776	0.016883572649573
0.492307692307692	0.128205128205128	0.207834561472715	0.048468683760684
0.492307692307692	0.091575091575092	0.366415253122945	0.11302218277449
0.497435897435897	1.28205128205128	-0.012223596581197	0.009851183431953
0.497435897435897	0.854700854700855	-0.006819734122288	0.006650909664694
0.497435897435897	0.641025641025641	-0.011036665614727	0.0047531234714
0.497435897435897	0.512820512820513	-0.008350785272847	0.007371158448389
0.497435897435897	0.427350427350427	0.000219825496384	0.005736807363577
0.497435897435897	0.366300366300366	0.00648067008547	0.005720428928337
0.497435897435897	0.32051282051282	0.005451386193294	0.009311232084155
0.497435897435897	0.284900284900285	0.001959558527285	0.008782307955293
0.497435897435897	0.256410256410256	0.00719066035503	0.013150150427351
0.497435897435897	0.233100233100233	0.023585769625247	0.013208582774491
0.497435897435897	0.213675213675214	0.03035571860618	0.010734167258383
0.497435897435897	0.183150183150183	0.047778211702827	0.015410044970414
0.497435897435897	0.16025641025641	0.108731132149901	0.019940833925049
0.497435897435897	0.128205128205128	0.109898995397765	0.041448807363577
0.497435897435897	0.106837606837607	0.230583029585799	0.080902766600921
0.497435897435897	0.091575091575092	0.306179119000657	0.121029885601578
0.497435897435897	0.080128205128205	0.536422380013149	0.095974816568047
0.497435897435897	0.064102564102564	-0.352919710716634	0.007502245101907
0.507692307692308	1.28205128205128	-0.012452696646943	0.009854558842867
0.507692307692308	0.854700854700855	-0.005888002892834	0.006969263379356
0.507692307692308	0.641025641025641	-0.010817699671269	0.004577086127548
0.507692307692308	0.512820512820513	-0.010102669296516	0.007347354635108
0.507692307692308	0.427350427350427	-0.001282765838264	0.006428724260355
0.507692307692308	0.366300366300366	0.005758100723208	0.005814404470743
0.507692307692308	0.32051282051282	0.005307008547009	0.008257056673241
0.507692307692308	0.284900284900285	0.004705745693623	0.009011216042078
0.507692307692308	0.256410256410256	-0.002788007100592	0.01360344852071
0.507692307692308	0.233100233100233	0.011580700065746	0.010801194214333
0.507692307692308	0.213675213675214	0.014988340565418	0.008214963050625
0.507692307692308	0.183150183150183	0.001557631295201	0.00967915687048
0.507692307692308	0.128205128205128	-0.017139347271532	0.033137635765944
0.507692307692308	0.091575091575092	-0.068532092044708	0.105655213675214
0.517948717948718	1.28205128205128	-0.012357942143327	0.00974433425378
0.517948717948718	0.854700854700855	-0.006375780144642	0.006680738461538
0.517948717948718	0.641025641025641	-0.011418188297173	0.004669203681788
0.517948717948718	0.512820512820513	-0.010399231032216	0.007136041814596
0.517948717948718	0.427350427350427	-0.00115827894806	0.005540408678501
0.517948717948718	0.366300366300366	0.002494050598291	0.005260730309007
0.517948717948718	0.32051282051282	0.001133708191979	0.007105554240631
0.517948717948718	0.284900284900285	0.003466764760026	0.008412364497041
0.517948717948718	0.256410256410256	-0.009712307166338	0.011548695069034
0.517948717948718	0.233100233100233	0.007751015384615	0.010277360157791
0.517948717948718	0.213675213675214	-0.003954236423406	0.008349499802761
0.517948717948718	0.183150183150183	-0.015474739776463	0.010590326364234
0.517948717948718	0.128205128205128	-0.103436594345825	0.022638616962525
0.517948717948718	0.091575091575092	-0.132777972386588	0.061902445759369
0.528205128205128	1.28205128205128	-0.012589885601578	0.00986642103879
0.528205128205128	0.854700854700855	-0.007991580802104	0.008521403550296
0.528205128205128	0.641025641025641	-0.010879084286654	0.004578160420776
0.528205128205128	0.512820512820513	-0.011774502301118	0.006103172386588
0.528205128205128	0.427350427350427	-0.002179677764629	0.005152444707429
0.528205128205128	0.366300366300366	0.000328591558185	0.005499097961867
0.528205128205128	0.32051282051282	0.000314598001315	0.009103379092702
0.528205128205128	0.284900284900285	-0.000562339671269	0.009051549769888
0.528205128205128	0.256410256410256	-0.001530442524655	0.011682821827745
0.528205128205128	0.233100233100233	0.011943785930309	0.007778246416831
0.528205128205128	0.213675213675214	-0.005170006311637	0.005779102695595
0.528205128205128	0.183150183150183	-0.023597029322814	0.010690207495069
0.528205128205128	0.128205128205128	-0.116766343195266	0.017182774227482
0.528205128205128	0.091575091575092	-0.234379213675214	0.036865270216963
0.538461538461538	1.28205128205128	-0.012051989480605	0.010042700591716
0.538461538461538	0.854700854700855	-0.009138728994083	0.009047365154504
0.538461538461538	0.641025641025641	-0.010121131623932	0.005046333727811
0.538461538461538	0.512820512820513	-0.012221980013149	0.005670891781723
0.538461538461538	0.427350427350427	-0.002559163234714	0.005383011702827
0.538461538461538	0.366300366300366	0.001325318448389	0.006133952136752
0.538461538461538	0.32051282051282	0.001288024483892	0.008788051808021
0.538461538461538	0.284900284900285	-0.002659380407627	0.008470558842867
0.538461538461538	0.256410256410256	-0.00713120105194	0.011337440105194
0.538461538461538	0.233100233100233	-0.002003029349112	0.00771384957265
0.538461538461538	0.213675213675214	-0.019482924128863	0.007594348454964
0.538461538461538	0.183150183150183	-0.026719692307692	0.008001840368179
0.538461538461538	0.128205128205128	-0.139668394477318	0.007464348980934
0.538461538461538	0.091575091575092	-0.22380326364234	0.044009264957265
0.548717948717949	1.28205128205128	-0.012752581722551	0.009900589086128
0.548717948717949	0.854700854700855	-0.008049634188034	0.009016457067719
0.548717948717949	0.641025641025641	-0.010776426298488	0.005099448257725
0.548717948717949	0.512820512820513	-0.012844506771861	0.005481070348455
0.548717948717949	0.427350427350427	-0.00141785930309	0.005899997107166
0.548717948717949	0.366300366300366	0.001116680368179	0.006609065088757
0.548717948717949	0.32051282051282	-0.002855476923077	0.00791446416831
0.548717948717949	0.284900284900285	-0.006987067981591	0.00866787008547
0.548717948717949	0.256410256410256	-0.005041173964497	0.006653746482577
0.548717948717949	0.233100233100233	-0.009358951742275	0.007472471005917
0.548717948717949	0.213675213675214	-0.025920075739645	0.00732643339908
0.548717948717949	0.183150183150183	-0.033498485207101	0.008651430111769
0.548717948717949	0.128205128205128	-0.126839510848126	0.008890120184089
0.548717948717949	0.091575091575092	-0.245008944115713	0.016015508744247
0.558974358974359	1.28205128205128	-0.012644153583169	0.010044728731098
0.558974358974359	0.854700854700855	-0.008304662458909	0.009060312426036
0.558974358974359	0.641025641025641	-0.010476590138067	0.004664834188034
0.558974358974359	0.512820512820513	-0.013613821696253	0.005592007889546
0.558974358974359	0.427350427350427	-0.002825244444444	0.005794297435897
0.558974358974359	0.366300366300366	0.000902735147929	0.006294757659435
0.558974358974359	0.32051282051282	-0.005048263247863	0.007386106508876
0.558974358974359	0.284900284900285	-0.010498469428008	0.006944457067719
0.558974358974359	0.256410256410256	-0.004245496120973	0.005755316502301
0.558974358974359	0.233100233100233	-0.015610011571335	0.007404688494412
0.558974358974359	0.213675213675214	-0.02026411913215	0.00655079894806
0.558974358974359	0.183150183150183	-0.024807454043393	0.007746012623274
0.558974358974359	0.128205128205128	-0.112435053254438	0.009281758579882
0.558974358974359	0.091575091575092	-0.187230558842867	0.017254873372781
0.569230769230769	1.28205128205128	-0.013108446811308	0.009945891913215
0.569230769230769	0.854700854700855	-0.009763104536489	0.009199106114398
0.569230769230769	0.641025641025641	-0.011706807889546	0.005539643392505
0.569230769230769	0.512820512820513	-0.014216798685076	0.005857004602235
0.569230769230769	0.427350427350427	-0.003129934516765	0.006359594214333
0.569230769230769	0.366300366300366	-0.000939863747535	0.005473975016437
0.569230769230769	0.32051282051282	-0.006181624720579	0.007758670348455
0.569230769230769	0.284900284900285	-0.012683226035503	0.007296008415516
0.569230769230769	0.256410256410256	-0.009525543984221	0.007686153320184
0.569230769230769	0.233100233100233	-0.02009729704142	0.006847428796844
0.569230769230769	0.213675213675214	-0.018349176331361	0.004895447731755
0.569230769230769	0.183150183150183	-0.037975192636423	0.007515116107824
0.569230769230769	0.128205128205128	-0.08669031426693	0.004681260486522
0.569230769230769	0.091575091575092	-0.151213743589744	0.015056094937541
0.57948717948718	1.28205128205128	-0.012135311242604	0.01065440052597
0.57948717948718	0.854700854700855	-0.009537410650888	0.009379877449047
0.57948717948718	0.641025641025641	-0.012024466535174	0.004749460092045
0.57948717948718	0.512820512820513	-0.014792905982906	0.006000890729783
0.57948717948718	0.427350427350427	-0.004828963839579	0.007463627613412
0.57948717948718	0.366300366300366	-0.001495941643655	0.005857401183432
0.57948717948718	0.32051282051282	-0.006250310322156	0.006939343063774
0.57948717948718	0.284900284900285	-0.012174136489152	0.007284364760026
0.57948717948718	0.256410256410256	-0.010497939513478	0.007715280736358
0.57948717948718	0.233100233100233	-0.021143045890861	0.006203960289283
0.57948717948718	0.213675213675214	-0.018573388297173	0.004315629454306
0.57948717948718	0.183150183150183	-0.03157470348455	0.005540074424721
0.57948717948718	0.128205128205128	-0.089070340565418	0.005640395266272
0.57948717948718	0.091575091575092	-0.114672878369494	0.010405543721236
0.58974358974359	1.28205128205128	-0.012752414464168	0.010044690335306
0.58974358974359	0.854700854700855	-0.00935566469428	0.009279518474688
0.58974358974359	0.641025641025641	-0.011484818145957	0.00515702748192
0.58974358974359	0.512820512820513	-0.014638998027614	0.006117674424721
0.58974358974359	0.427350427350427	-0.004386549112426	0.00717589270217
0.58974358974359	0.366300366300366	-0.001678058514135	0.00638331808021
0.58974358974359	0.32051282051282	-0.007891669165023	0.007177419066404
0.58974358974359	0.284900284900285	-0.011824575410914	0.006872555687048
0.58974358974359	0.256410256410256	-0.01060542695595	0.005591580539119
0.58974358974359	0.233100233100233	-0.016459229191322	0.005751059040105
0.58974358974359	0.213675213675214	-0.027233338593031	0.005859475608153
0.58974358974359	0.183150183150183	-0.039193861932939	0.005288802892834
0.58974358974359	0.128205128205128	-0.099211839579224	0.004924646942801
0.58974358974359	0.091575091575092	-0.151174792899408	0.007541737278107
0.6	1.28205128205128	-0.011500462327416	0.009454845759369
0.6	0.854700854700855	-0.009512931755424	0.009156687179487
0.6	0.641025641025641	-0.011656103879027	0.005361070348455
0.6	0.512820512820513	-0.014838701117686	0.006005298619329
0.6	0.427350427350427	-0.004076484681131	0.006970102301118
0.6	0.366300366300366	-0.002693981854043	0.006643731755424
0.6	0.32051282051282	-0.006767986061801	0.007334112031558
0.6	0.284900284900285	-0.012980101512163	0.007398262721893
0.6	0.256410256410256	-0.013363047468771	0.004734363708087
0.6	0.233100233100233	-0.019726384220907	0.005700958579882
0.6	0.213675213675214	-0.029944536489152	0.00541103773833
0.6	0.183150183150183	-0.042792833662065	0.005216242472058
0.6	0.16025641025641	-0.061421107166338	0.004648543852728
0.6	0.128205128205128	-0.107073748849441	0.006070052596976
0.6	0.106837606837607	-0.142663855358317	0.006078050230112
0.6	0.091575091575092	-0.182289141354372	0.007071759368836
0.6	0.080128205128205	-0.198526527284681	0.005634619329389
0.6	0.064102564102564	-0.247469996055227	0.009456794740302
0.697435897435897	1.28205128205128	-0.011859225246548	0.010388155161078
0.697435897435897	0.854700854700855	-0.01091691913215	0.009465466403682
0.697435897435897	0.641025641025641	-0.012230715055884	0.005372057330703
0.697435897435897	0.512820512820513	-0.021044489414859	0.005319358842867
0.697435897435897	0.427350427350427	-0.013140157790927	0.007872969625247
0.697435897435897	0.366300366300366	-0.004186348980934	0.004040591978961
0.697435897435897	0.32051282051282	-0.007172805785667	0.007004533070348
0.697435897435897	0.284900284900285	-0.019560315844839	0.004512332938856
0.697435897435897	0.256410256410256	-0.022378549112426	0.004801408547009
0.697435897435897	0.233100233100233	-0.027188139381986	0.004682740039448
0.697435897435897	0.213675213675214	-0.039739161078238	0.004169032478632
0.697435897435897	0.183150183150183	-0.057470887573965	0.004444115187377
0.697435897435897	0.16025641025641	-0.070255439842209	0.003071862984878
0.697435897435897	0.128205128205128	-0.109422169625247	0.003963401183432
0.697435897435897	0.106837606837607	-0.156718771860618	0.00494709270217
0.697435897435897	0.091575091575092	-0.176855595003287	0.003666309270217
0.697435897435897	0.080128205128205	-0.213237046679816	0.002812722682446
0.697435897435897	0.064102564102564	-0.244169625246548	0.003707789086128
0.8	1.28205128205128	-0.010825461406969	0.009128785798817
0.8	0.854700854700855	-0.011322174358974	0.009373943984221
0.8	0.641025641025641	-0.013728678500986	0.005369790401052
0.8	0.512820512820513	-0.020000552268245	0.005508272978304
0.8	0.427350427350427	-0.010052456278764	0.006005578698225
0.8	0.366300366300366	-0.005863900328731	0.005984185141354
0.8	0.32051282051282	-0.013137044312952	0.004519593951348
0.8	0.284900284900285	-0.029429675213675	0.004644316633794
0.8	0.256410256410256	-0.031100433925049	0.005062093096647
0.8	0.233100233100233	-0.039104823142669	0.003209494280079
0.8	0.213675213675214	-0.045085351742275	0.005279061932939
0.8	0.183150183150183	-0.055210892833662	0.004091664957265
0.8	0.16025641025641	-0.064107253122946	0.003630071268902
0.8	0.128205128205128	-0.081541393819855	0.003414131229454
0.8	0.106837606837607	-0.10041158974359	0.00333699566075
0.8	0.091575091575092	-0.120022106508876	0.003131797501644
0.8	0.080128205128205	-0.127856441814596	0.002025772333991
0.8	0.064102564102564	-0.133009001972387	0.002732286653517
0.897435897435897	1.28205128205128	-0.013431646285339	0.009123615253123
0.897435897435897	0.854700854700855	-0.011260482314267	0.008895910322156
0.897435897435897	0.641025641025641	-0.016614767389875	0.005652236160421
0.897435897435897	0.512820512820513	-0.017616369230769	0.004819019066404
0.897435897435897	0.427350427350427	-0.008666667718606	0.005540972255095
0.897435897435897	0.366300366300366	-0.016522776331361	0.006854113872452
0.897435897435897	0.32051282051282	-0.018578804470743	0.004399497961867
0.897435897435897	0.284900284900285	-0.0264259460881	0.004850910453649
0.897435897435897	0.256410256410256	-0.037600717948718	0.003764093885602
0.897435897435897	0.233100233100233	-0.036597141354372	0.003401268639053
0.897435897435897	0.213675213675214	-0.042609872452334	0.003080987245233
0.897435897435897	0.183150183150183	-0.056280836291913	0.003568900986193
0.897435897435897	0.16025641025641	-0.062126887573965	0.004187394871795
0.897435897435897	0.128205128205128	-0.074989906640368	0.003407442735043
0.897435897435897	0.106837606837607	-0.094294934911243	0.003691370940171
0.897435897435897	0.091575091575092	-0.114914698224852	0.003397473504274
0.897435897435897	0.080128205128205	-0.126986090729783	0.002020817015122
0.897435897435897	0.064102564102564	-0.133716838921762	0.002561814937541
1	1.28205128205128	-0.015351816436555	0.009084280078895
1	0.854700854700855	-0.010550477843524	0.007890258514135
1	0.641025641025641	-0.020444542800789	0.006129611571335
1	0.512820512820513	-0.01434617251808	0.005055964234057
1	0.427350427350427	-0.01277185930309	0.005703280999343
1	0.366300366300366	-0.02015470190664	0.006186858119658
1	0.32051282051282	-0.021727976068376	0.004773703090072
1	0.284900284900285	-0.031314963839579	0.004515513477975
1	0.256410256410256	-0.040529693622617	0.003450655884287
1	0.233100233100233	-0.045423813280736	0.003896872583826
1	0.213675213675214	-0.044922448389218	0.002584265719921
1	0.183150183150183	-0.055238172255095	0.004011951610782
1	0.16025641025641	-0.061364773175542	0.003511266009204
1	0.128205128205128	-0.067912639053255	0.003003407495069
1	0.106837606837607	-0.079363431952663	0.003292256147272
1	0.091575091575092	-0.085960675871137	0.002224634819198
1	0.080128205128205	-0.090959171597633	0.001749695884287
1	0.064102564102564	-0.099426540433925	0.002136977199211
1.1025641025641	1.28205128205128	-0.017154738461539	0.009260158053912
1.1025641025641	0.854700854700855	-0.008337081130835	0.009992730309007
1.1025641025641	0.641025641025641	-0.019676262721894	0.006169105325444
1.1025641025641	0.512820512820513	-0.010633365417489	0.00826672504931
1.1025641025641	0.427350427350427	-0.022736449178172	0.005975896120973
1.1025641025641	0.366300366300366	-0.016727581854043	0.005655264431295
1.1025641025641	0.32051282051282	-0.026909262327416	0.004398938856016
1.1025641025641	0.284900284900285	-0.036703168967784	0.00385376278764
1.1025641025641	0.256410256410256	-0.044976028928337	0.003711785930309
1.1025641025641	0.233100233100233	-0.047132320841552	0.004621963445102
1.1025641025641	0.213675213675214	-0.047691558185404	0.002993187639711
1.1025641025641	0.183150183150183	-0.053617501643656	0.003679742274819
1.1025641025641	0.16025641025641	-0.062511666009205	0.003708614069691
1.1025641025641	0.128205128205128	-0.066779471400395	0.002730877580539
1.1025641025641	0.106837606837607	-0.079407934253781	0.002624012570677
1.1025641025641	0.091575091575092	-0.09366849704142	0.002709296778435
1.1025641025641	0.080128205128205	-0.108247224194609	0.001934888757396
1.1025641025641	0.064102564102564	-0.126675689677844	0.002443071058514
1.2	1.28205128205128	-0.017976028402367	0.009059207363577
1.2	0.854700854700855	-0.010877573701512	0.005973443786982
1.2	0.641025641025641	-0.018666862590401	0.006234821827745
1.2	0.512820512820513	-0.011927126627219	0.005849331492439
1.2	0.427350427350427	-0.027542230111769	0.005872603550296
1.2	0.366300366300366	-0.016023039842209	0.005808795529257
1.2	0.32051282051282	-0.027774921761999	0.004356843918475
1.2	0.284900284900285	-0.038411779092702	0.004242387376726
1.2	0.256410256410256	-0.048340599605523	0.003551950558843
1.2	0.233100233100233	-0.049420089414859	0.004355432741617
1.2	0.213675213675214	-0.049244775805391	0.002966743195266
1.2	0.183150183150183	-0.043193070348455	0.00332508034188
1.2	0.16025641025641	-0.058111831689678	0.0046004226167
1.2	0.128205128205128	-0.061828917817226	0.002997248652203
1.2	0.106837606837607	-0.068224773175542	0.002553870216963
1.2	0.091575091575092	-0.068721541091387	0.002869065351742
1.2	0.080128205128205	-0.076280581196581	0.001778030795529
1.2	0.064102564102564	-0.069939768573307	0.001781007284681
1.2974358974359	1.28205128205128	-0.01964870243261	0.009702688231427
1.2974358974359	0.854700854700855	-0.013539627876397	0.006893187639711
1.2974358974359	0.641025641025641	-0.018917843786982	0.006046129125575
1.2974358974359	0.512820512820513	-0.01328236817883	0.006681748323471
1.2974358974359	0.427350427350427	-0.030325175542406	0.005982569099277
1.2974358974359	0.366300366300366	-0.017275737804076	0.005881860880999
1.2974358974359	0.32051282051282	-0.032898511505589	0.00453134069691
1.2974358974359	0.284900284900285	-0.041238850756082	0.004433035371466
1.2974358974359	0.256410256410256	-0.046245420118343	0.003403805654175
1.2974358974359	0.233100233100233	-0.052109583168968	0.003778369230769
1.2974358974359	0.213675213675214	-0.047245207100592	0.002746692439185
1.2974358974359	0.183150183150183	-0.045105433267587	0.005388662721893
1.2974358974359	0.16025641025641	-0.05524886522025	0.003881593688363
1.2974358974359	0.128205128205128	-0.064048704799474	0.003596279552926
1.2974358974359	0.106837606837607	-0.066503576594346	0.002277382301118
1.2974358974359	0.091575091575092	-0.06897723339908	0.002156921446417
1.2974358974359	0.080128205128205	-0.073047003287311	0.001820487547666
1.2974358974359	0.064102564102564	-0.075863358316897	0.001536541380671
1.4	1.28205128205128	-0.019817982905983	0.010150747666009
1.4	0.854700854700855	-0.012510139644971	0.007084748191979
1.4	0.641025641025641	-0.018061553977646	0.00624439894806
1.4	0.512820512820513	-0.017836470216963	0.006053753846154
1.4	0.427350427350427	-0.028474472057857	0.004954769493754
1.4	0.366300366300366	-0.020517863510848	0.004691284681131
1.4	0.32051282051282	-0.034111726495727	0.004858164365549
1.4	0.284900284900285	-0.040742445759369	0.004555220775805
1.4	0.256410256410256	-0.045331918474688	0.003703108218277
1.4	0.233100233100233	-0.052316002629849	0.00394291965812
1.4	0.213675213675214	-0.044943316239316	0.003510695595003
1.4	0.183150183150183	-0.046854424720579	0.005422976725838
1.4	0.16025641025641	-0.056489982905983	0.003851884023669
1.4	0.128205128205128	-0.063253120315582	0.002918987771203
1.4	0.106837606837607	-0.062337690992768	0.002770416042078
1.4	0.091575091575092	-0.067236031558185	0.002594397554241
1.4	0.080128205128205	-0.072217888231427	0.001854467587114
1.4	0.064102564102564	-0.07601718869165	0.002100927547666
1.4974358974359	1.28205128205128	-0.020916457067719	0.010016472320842
1.4974358974359	0.854700854700855	-0.014853780670612	0.006548969888231
1.4974358974359	0.641025641025641	-0.017064727416174	0.0057512765286
1.4974358974359	0.512820512820513	-0.01922745877712	0.007373407232084
1.4974358974359	0.427350427350427	-0.031945517422748	0.004037491387245
1.4974358974359	0.366300366300366	-0.026114924654832	0.003891925312295
1.4974358974359	0.32051282051282	-0.033153793556871	0.004642214858646
1.4974358974359	0.284900284900285	-0.039393830374754	0.004134424720579
1.4974358974359	0.256410256410256	-0.042657241288626	0.003123394871795
1.4974358974359	0.233100233100233	-0.051961530571992	0.004196425772518
1.4974358974359	0.213675213675214	-0.041465804076266	0.003462074424721
1.4974358974359	0.183150183150183	-0.044869230769231	0.003954765285996
1.4974358974359	0.16025641025641	-0.051086511505589	0.003125727810651
1.4974358974359	0.128205128205128	-0.056499513477975	0.002530055332018
1.4974358974359	0.106837606837607	-0.061611808021039	0.003476317159763
1.4974358974359	0.091575091575092	-0.06127176331361	0.002415405128205
1.4974358974359	0.080128205128205	-0.063516883629191	0.001645270716634
1.4974358974359	0.064102564102564	-0.067044144641683	0.001537748823143


==> anc/4x3_slac_0.25_127.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.668002672010688	-0.005350524536046	0.004320716141702
0	0.501002004008016	-0.014565633712314	0.004126833064927
0	0.400801603206413	-0.000897115031667	0.005748642133967
0	0.334001336005344	0.05221793808057	0.013278283701672
0	0.286286859433152	0.373572812960591	0.036426248890567
0	0.250501002004008	0.758540102248585	0.037035870538673
0	0.222667557336896	0.918839715503151	0.017831685816523
0	0.200400801603206	0.965118646109855	0.00417355721463
0	0.182182546912006	0.973973453921872	0.004302523283039
0	0.167000668002672	0.989632202280312	0.004078040650439
0	0.143143429716576	0.995848466472022	0.007168957393745
0	0.125250501002004	1.00189501246983	0.003068734663716
0	0.100200400801603	0.96367881253489	0.041646020698712
0	0.083500334001336	0.998526174593676	0.003116557443544
0	0.071571714858288	0.956120834856085	0.048124605122068
0	0.062625250501002	1.0015039136389	0.002173609583897
0	0.050100200400802	1.00662040714696	0.00181160878872
0.100200400801603	1.00200400801603	-0.012094829659319	0.004347061738708
0.100200400801603	0.668002672010688	-0.005007191457062	0.004147686957081
0.100200400801603	0.501002004008016	-0.013907943502235	0.004065970819394
0.100200400801603	0.400801603206413	-0.000589073216573	0.005403308420448
0.100200400801603	0.334001336005344	0.034601906016442	0.014240881281601
0.100200400801603	0.286286859433152	0.316251404612833	0.029536557684507
0.100200400801603	0.250501002004008	0.749391881960313	0.023945354436328
0.100200400801603	0.222667557336896	0.902764245926723	0.01268212866615
0.100200400801603	0.200400801603206	0.954160007389529	0.004832702840551
0.100200400801603	0.182182546912006	0.967683198059446	0.004222947538363
0.100200400801603	0.167000668002672	0.986741145617889	0.00403000502006
0.100200400801603	0.143143429716576	1.00101300797989	0.003594857530693
0.100200400801603	0.125250501002004	1.00144219501127	0.003239839518717
0.100200400801603	0.100200400801603	1.00299502411637	0.003774566367203
0.100200400801603	0.083500334001336	1.00030420761362	0.003253822434448
0.100200400801603	0.071571714858288	0.959544885361906	0.044774605724475
0.100200400801603	0.062625250501002	1.0010951602604	0.002068407436115
0.100200400801603	0.050100200400802	0.985162629868956	0.017901065457569
0.200400801603206	1.00200400801603	-0.012450199477111	0.0041273031032
0.200400801603206	0.668002672010688	-0.004674098979522	0.004160255581303
0.200400801603206	0.501002004008016	-0.010436044513878	0.003365615559777
0.200400801603206	0.400801603206413	-0.010291345496605	0.005137293263882
0.200400801603206	0.334001336005344	0.020059855181305	0.00980762181678
0.200400801603206	0.286286859433152	0.171360837908282	0.019753809824057
0.200400801603206	0.250501002004008	0.614952148786551	0.025320528030008
0.200400801603206	0.222667557336896	0.803037883381994	0.030402599186349
0.200400801603206	0.200400801603206	0.896694422913964	0.02190595379135
0.200400801603206	0.182182546912006	0.955475295279939	0.003680782968743
0.200400801603206	0.167000668002672	0.978102722479026	0.003751328709523
0.200400801603206	0.143143429716576	0.982764213798338	0.006712696575516
0.200400801603206	0.125250501002004	0.997009265023032	0.003355027811133
0.200400801603206	0.100200400801603	0.985976425797487	0.016536161702162
0.200400801603206	0.083500334001336	0.999263264002956	0.003216344833956
0.200400801603206	0.071571714858288	0.984993506050177	0.018306464632672
0.200400801603206	0.062625250501002	0.999552981714933	0.002607799486749
0.200400801603206	0.050100200400802	0.961788715707969	0.043033438419926
0.30060120240481	1.00200400801603	-0.012659730201887	0.004956949891768
0.30060120240481	0.668002672010688	-0.007211141320718	0.003962210593532
0.30060120240481	0.501002004008016	-0.010297046999811	0.003557952136738
0.30060120240481	0.400801603206413	-0.01109312830069	0.005252684768334
0.30060120240481	0.334001336005344	0.003921289794017	0.008468872494488
0.30060120240481	0.286286859433152	0.025922967377641	0.013907060453573
0.30060120240481	0.250501002004008	0.283203135730379	0.029036744430745
0.30060120240481	0.222667557336896	0.528561298950607	0.03689988232979
0.30060120240481	0.200400801603206	0.789813197537359	0.031675569174421
0.30060120240481	0.182182546912006	0.916581668346714	0.004187406797563
0.30060120240481	0.167000668002672	0.940996767081257	0.012079733334404
0.30060120240481	0.143143429716576	0.983726587443424	0.003883027939647
0.30060120240481	0.125250501002004	0.991454829498677	0.002866469933856
0.30060120240481	0.100200400801603	1.00024250505018	0.003398854141148
0.30060120240481	0.083500334001336	1.00097763462797	0.003167141979349
0.30060120240481	0.071571714858288	0.946779394460263	0.056883543439585
0.30060120240481	0.062625250501002	0.969925084638214	0.027811504371468
0.30060120240481	0.050100200400802	0.995186830574978	0.011318982333404
0.308617234468938	1.00200400801603	-0.016060968269204	0.005529827751696
0.308617234468938	0.668002672010688	-0.009234404520464	0.003450095220501
0.308617234468938	0.501002004008016	-0.004797387641013	0.003212870631042
0.308617234468938	0.400801603206413	-0.004454158818639	0.003515209015225
0.308617234468938	0.334001336005344	0.000463869173216	0.008015582748664
0.308617234468938	0.286286859433152	0.060282594849017	0.011069072493685
0.308617234468938	0.250501002004008	0.264403725286244	0.030106831699471
0.308617234468938	0.222667557336896	0.513576829008719	0.035465950739154
0.308617234468938	0.200400801603206	0.75237794225726	0.03542029951687
0.308617234468938	0.167000668002672	0.912998935747246	0.019821962160795
0.308617234468938	0.143143429716576	0.978907924064562	0.00495549319079
0.308617234468938	0.125250501002004	0.98009625664154	0.002767717398725
0.308617234468938	0.100200400801603	0.998698559443536	0.003041507142542
0.32064128256513	1.00200400801603	-0.016156542343204	0.005506144312673
0.32064128256513	0.668002672010688	-0.009423050670479	0.003379329882209
0.32064128256513	0.501002004008016	-0.005393840827948	0.003268216914792
0.32064128256513	0.400801603206413	-0.002764626648086	0.004491606539733
0.32064128256513	0.334001336005344	-0.002187862538705	0.008407821976619
0.32064128256513	0.286286859433152	0.062155339135184	0.010674857048767
0.32064128256513	0.250501002004008	0.182539780964735	0.025862323444484
0.32064128256513	0.222667557336896	0.502063397335754	0.035763906169052
0.32064128256513	0.200400801603206	0.743715037289007	0.027617924426006
0.32064128256513	0.167000668002672	0.88734944839579	0.038074688856671
0.32064128256513	0.143143429716576	0.976537700651805	0.004171077385231
0.32064128256513	0.125250501002004	0.988503499985944	0.002844362070835
0.32064128256513	0.083500334001336	0.979504291147425	0.021081377183224
0.328657314629258	1.00200400801603	-0.01632043726732	0.005498818558962
0.328657314629258	0.668002672010688	-0.008895880418151	0.003233673117779
0.328657314629258	0.501002004008016	-0.005084641587785	0.004087926875796
0.328657314629258	0.400801603206413	-0.003348601170276	0.005195371424211
0.328657314629258	0.334001336005344	-0.004762138304665	0.006670496905635
0.328657314629258	0.286286859433152	0.067746648407035	0.014008260529074
0.328657314629258	0.250501002004008	0.197397825711543	0.027161717422822
0.328657314629258	0.222667557336896	0.413325536845234	0.030861935494235
0.328657314629258	0.200400801603206	0.750345548813057	0.024779725382629
0.328657314629258	0.167000668002672	0.920089606065839	0.016485259095345
0.328657314629258	0.143143429716576	0.973218308360207	0.004253146935153
0.328657314629258	0.125250501002004	0.978137019530042	0.002842110674254
0.340681362725451	1.00200400801603	-0.016227817558966	0.005474433596652
0.340681362725451	0.668002672010688	-0.009366920454135	0.003265415158975
0.340681362725451	0.501002004008016	-0.004602553885326	0.003593185248252
0.340681362725451	0.400801603206413	-0.004250431925976	0.003418628358922
0.340681362725451	0.334001336005344	-0.007145979333416	0.006421509632491
0.340681362725451	0.286286859433152	0.062075223794282	0.013360634214321
0.340681362725451	0.250501002004008	0.139521934450062	0.019516654149983
0.340681362725451	0.222667557336896	0.335013224846487	0.046672307340131
0.340681362725451	0.200400801603206	0.662219477030213	0.033419729238035
0.340681362725451	0.167000668002672	0.887815647326718	0.025411573447496
0.340681362725451	0.143143429716576	0.934889932168947	0.032654304199582
0.340681362725451	0.125250501002004	0.982859956385717	0.00636144272513
0.340681362725451	0.083500334001336	0.98390904454199	0.016801463447938
0.348697394789579	1.00200400801603	-0.016057016317204	0.005478165790499
0.348697394789579	0.668002672010688	-0.00869987734989	0.003648146794591
0.348697394789579	0.501002004008016	-0.004566020377428	0.004567366717403
0.348697394789579	0.400801603206413	-0.005679094461468	0.002989700282328
0.348697394789579	0.334001336005344	-0.007509878112939	0.006157044027936
0.348697394789579	0.286286859433152	0.05005722547299	0.013794447090574
0.348697394789579	0.250501002004008	0.113923277416557	0.021869051128309
0.348697394789579	0.222667557336896	0.271789928554504	0.043410275460741
0.348697394789579	0.200400801603206	0.607273882434207	0.043768903739343
0.348697394789579	0.167000668002672	0.87732678985225	0.025800770278031
0.348697394789579	0.143143429716576	0.942893064686487	0.016963133481392
0.348697394789579	0.125250501002004	0.975865108975466	0.002905025120381
0.360721442885771	1.00200400801603	-0.016164584077976	0.005434307653383
0.360721442885771	0.668002672010688	-0.009070098353019	0.003483755165642
0.360721442885771	0.501002004008016	-0.00353380171164	0.004265799093176
0.360721442885771	0.400801603206413	-0.005413963156774	0.003060555901382
0.360721442885771	0.334001336005344	-0.006111236501058	0.004859777109329
0.360721442885771	0.286286859433152	0.02908209364621	0.012021577584026
0.360721442885771	0.250501002004008	0.108438131573769	0.016560792928543
0.360721442885771	0.222667557336896	0.246345661262405	0.028925075802909
0.360721442885771	0.200400801603206	0.558621001522082	0.03469415303553
0.360721442885771	0.167000668002672	0.866581258709804	0.018080724173799
0.360721442885771	0.143143429716576	0.95024892269509	0.013050568632255
0.360721442885771	0.125250501002004	0.976194971104534	0.00671606893145
0.360721442885771	0.083500334001336	0.992291661479271	0.00870920807547
0.3687374749499	1.00200400801603	-0.016219549319079	0.005425119256549
0.3687374749499	0.668002672010688	-0.009591370637066	0.003348877474388
0.3687374749499	0.501002004008016	-0.004208796109253	0.003506543186574
0.3687374749499	0.400801603206413	-0.005911422363766	0.003239559680483
0.3687374749499	0.334001336005344	-0.008013787414508	0.006292694728134
0.3687374749499	0.286286859433152	0.031532515933671	0.009651969108558
0.3687374749499	0.250501002004008	0.076199258637516	0.019729103095972
0.3687374749499	0.222667557336896	0.263162155975277	0.031923372195292
0.3687374749499	0.200400801603206	0.46463130670158	0.050715457367641
0.3687374749499	0.167000668002672	0.867767583262718	0.019782529387432
0.3687374749499	0.143143429716576	0.940904221268188	0.013811500997988
0.3687374749499	0.125250501002004	0.974189918915988	0.002939661929069
0.380761523046092	1.00200400801603	-0.016188804061028	0.005408996590375
0.380761523046092	0.668002672010688	-0.009268707675873	0.003424250986944
0.380761523046092	0.501002004008016	-0.002608546471701	0.003737995108453
0.380761523046092	0.400801603206413	-0.006581328107116	0.003576912703162
0.380761523046092	0.334001336005344	-0.00895348629122	0.006235364355966
0.380761523046092	0.286286859433152	0.02970350801804	0.009492219870603
0.380761523046092	0.250501002004008	0.059183937413906	0.015576931498267
0.380761523046092	0.222667557336896	0.209066694511267	0.02801826016763
0.380761523046092	0.200400801603206	0.396956638728359	0.04118601130116
0.380761523046092	0.167000668002672	0.848824510744937	0.012380418231252
0.380761523046092	0.125250501002004	0.976990212890711	0.007727081899269
0.380761523046092	0.083500334001336	0.979712515210782	0.019057875269577
0.38877755511022	1.00200400801603	-0.016289096027727	0.005485792908462
0.38877755511022	0.668002672010688	-0.00983323344083	0.003290116585877
0.38877755511022	0.501002004008016	-0.00232348384143	0.003887014590303
0.38877755511022	0.400801603206413	-0.00710484311308	0.003573436411902
0.38877755511022	0.334001336005344	-0.007677830530801	0.005841677583624
0.38877755511022	0.286286859433152	0.021248679322573	0.009489792892398
0.38877755511022	0.250501002004008	0.018246885755479	0.013220005060221
0.38877755511022	0.222667557336896	0.141552748784141	0.019007631294654
0.38877755511022	0.200400801603206	0.360021172605733	0.028357025072189
0.38877755511022	0.167000668002672	0.790504423677013	0.032839651246381
0.38877755511022	0.143143429716576	0.92522164971225	0.017144144802631
0.38877755511022	0.125250501002004	0.96522465371625	0.003254319621206
0.400801603206413	1.00200400801603	-0.013539208758198	0.004839316789892
0.400801603206413	0.668002672010688	-0.007060518793097	0.003919988915707
0.400801603206413	0.501002004008016	-0.008585878450287	0.003620713812394
0.400801603206413	0.400801603206413	-0.010429934658897	0.004716241782162
0.400801603206413	0.334001336005344	-0.007508810165421	0.006537961694933
0.400801603206413	0.286286859433152	-0.003553671511359	0.00858773193682
0.400801603206413	0.250501002004008	0.039938107879085	0.011815157529488
0.400801603206413	0.222667557336896	0.11040377669166	0.018414412793523
0.400801603206413	0.200400801603206	0.258894157051578	0.031877815751744
0.400801603206413	0.182182546912006	0.569006341339995	0.03404945843591
0.400801603206413	0.167000668002672	0.64621568588078	0.045880429395866
0.400801603206413	0.143143429716576	0.913561455576484	0.015325625358934
0.400801603206413	0.125250501002004	0.97176714952952	0.003432036176562
0.400801603206413	0.100200400801603	0.995600178312537	0.003061561841117
0.400801603206413	0.083500334001336	0.96044134762511	0.028291108871049
0.400801603206413	0.071571714858288	0.948447002220875	0.055502678302497
0.400801603206413	0.062625250501002	0.923448950004217	0.059976600897185
0.400801603206413	0.050100200400802	0.808363291713688	0.068940580961522
0.408817635270541	1.00200400801603	-0.01584706358609	0.005460727788242
0.408817635270541	0.668002672010688	-0.009533638499444	0.003316340576945
0.408817635270541	0.501002004008016	-0.002980177589648	0.004365973309344
0.408817635270541	0.400801603206413	-0.005778044746808	0.002986214031269
0.408817635270541	0.334001336005344	-0.005599327713543	0.006195816241702
0.408817635270541	0.286286859433152	0.017951417062582	0.008392390070723
0.408817635270541	0.250501002004008	0.00546030706704	0.01386616824832
0.408817635270541	0.222667557336896	0.071841239191811	0.014138664503355
0.408817635270541	0.200400801603206	0.251383536612303	0.028026085035803
0.408817635270541	0.167000668002672	0.609894916084674	0.031521357745551
0.408817635270541	0.125250501002004	0.945830305902386	0.009493389343818
0.420841683366733	1.00200400801603	-0.015743677977197	0.005462323765768
0.420841683366733	0.668002672010688	-0.008925800297991	0.003743690667909
0.420841683366733	0.501002004008016	-0.003180507066237	0.004360249316268
0.420841683366733	0.400801603206413	-0.005754165163995	0.002992279870362
0.420841683366733	0.334001336005344	-0.005951718587476	0.004814057292943
0.420841683366733	0.286286859433152	0.010925804956607	0.006394854157212
0.420841683366733	0.250501002004008	0.020314703957012	0.009469117634066
0.420841683366733	0.222667557336896	0.072798973498098	0.019252920269397
0.420841683366733	0.200400801603206	0.154086544230746	0.02597330773772
0.420841683366733	0.167000668002672	0.450293147417079	0.045425219979036
0.420841683366733	0.143143429716576	0.677718193902836	0.080194124521588
0.420841683366733	0.125250501002004	0.90740774535042	0.033190952646777
0.420841683366733	0.083500334001336	0.956687226155718	0.043618563780868
0.428857715430862	1.00200400801603	-0.015775874635042	0.005433584604078
0.428857715430862	0.668002672010688	-0.008966856839932	0.00368059999759
0.428857715430862	0.501002004008016	-0.003053080911322	0.004279338155268
0.428857715430862	0.400801603206413	-0.005885860699355	0.003316850936342
0.428857715430862	0.334001336005344	-0.006313711993125	0.004290280922567
0.428857715430862	0.286286859433152	0.007060949152815	0.005317242260071
0.428857715430862	0.250501002004008	0.012068175469175	0.007807057160413
0.428857715430862	0.200400801603206	0.077740229155706	0.018719727230011
0.428857715430862	0.167000668002672	0.453355528692656	0.037495682346657
0.428857715430862	0.125250501002004	0.849367608965426	0.065065568411372
0.440881763527054	1.00200400801603	-0.015626397484348	0.005455153995365
0.440881763527054	0.668002672010688	-0.008812001718869	0.003887105352991
0.440881763527054	0.501002004008016	-0.002565313552958	0.003944479741045
0.440881763527054	0.400801603206413	-0.006040106666238	0.003018884743435
0.440881763527054	0.334001336005344	-0.004029075867165	0.003918091573929
0.440881763527054	0.286286859433152	0.007572866454352	0.006372209107594
0.440881763527054	0.250501002004008	0.016076391661078	0.006486322705531
0.440881763527054	0.222667557336896	0.038483350669275	0.011762010273051
0.440881763527054	0.200400801603206	0.080193568700527	0.019717074228618
0.440881763527054	0.167000668002672	0.344604688334585	0.038366236280176
0.440881763527054	0.143143429716576	0.50599242573323	0.059431578186433
0.440881763527054	0.125250501002004	0.836995996000016	0.036937355271666
0.448897795591182	1.00200400801603	-0.015838967393705	0.005405205922868
0.448897795591182	0.668002672010688	-0.0088231358107	0.003995726924791
0.448897795591182	0.501002004008016	-0.002501504652592	0.003873077778804
0.448897795591182	0.400801603206413	-0.005100889875944	0.00307787133385
0.448897795591182	0.334001336005344	-0.002913949743174	0.00391620162168
0.448897795591182	0.286286859433152	0.005914330946462	0.007017638162096
0.448897795591182	0.250501002004008	0.010244437090614	0.007908088401251
0.448897795591182	0.200400801603206	0.062911430877788	0.014658184505283
0.448897795591182	0.167000668002672	0.198522785049056	0.036575355119056
0.448897795591182	0.125250501002004	0.483508323259746	0.090989710081486
0.460921843687375	1.00200400801603	-0.015568423580628	0.005418612776656
0.460921843687375	0.668002672010688	-0.008863891952241	0.004629597150212
0.460921843687375	0.501002004008016	-0.002438211734089	0.004567223103522
0.460921843687375	0.400801603206413	-0.004630735619536	0.00309576684431
0.460921843687375	0.334001336005344	-0.006250508070249	0.005479743615487
0.460921843687375	0.286286859433152	0.003547400853812	0.006903865928249
0.460921843687375	0.250501002004008	0.002977187240212	0.00540610567829
0.460921843687375	0.200400801603206	0.023610130079799	0.010285284637411
0.460921843687375	0.167000668002672	0.073370702928904	0.027225649696186
0.460921843687375	0.143143429716576	0.225340556865233	0.047106607603986
0.460921843687375	0.125250501002004	0.428107485512106	0.058517160975257
0.468937875751503	1.00200400801603	-0.015461124734439	0.005359076951498
0.468937875751503	0.668002672010688	-0.009142176296481	0.004599498957836
0.468937875751503	0.501002004008016	-0.002424102714447	0.004594386367926
0.468937875751503	0.400801603206413	-0.005020908831691	0.003396760334296
0.468937875751503	0.334001336005344	-0.006905962466014	0.004652811193529
0.468937875751503	0.286286859433152	0.001248937940008	0.006728844141188
0.468937875751503	0.250501002004008	-0.004771488789202	0.00746500584335
0.468937875751503	0.200400801603206	0.016035101867061	0.008576903707214
0.468937875751503	0.167000668002672	0.094413983879583	0.033993913277457
0.468937875751503	0.125250501002004	0.274746591379151	0.05958259766025
0.480961923847695	1.00200400801603	-0.015525584395243	0.005355711342525
0.480961923847695	0.668002672010688	-0.009742468825426	0.00451643776531
0.480961923847695	0.501002004008016	-0.002299587551857	0.004422575170381
0.480961923847695	0.400801603206413	-0.004874282753885	0.003381886980374
0.480961923847695	0.334001336005344	-0.007876937682981	0.00448684414922
0.480961923847695	0.286286859433152	-0.002110073292878	0.005965510981884
0.480961923847695	0.250501002004008	0.004272148143983	0.005267973060349
0.480961923847695	0.200400801603206	0.00915691920916	0.008721959349561
0.480961923847695	0.167000668002672	0.034069067995711	0.011608120931241
0.480961923847695	0.125250501002004	0.232564174441066	0.047944724719981
0.488977955911824	1.00200400801603	-0.015472148304625	0.005366398046594
0.488977955911824	0.668002672010688	-0.009507439568516	0.004603706330497
0.488977955911824	0.501002004008016	-0.002752273444685	0.004334815040903
0.488977955911824	0.400801603206413	-0.004483490749033	0.003878974301308
0.488977955911824	0.334001336005344	-0.007340669153939	0.004758669563576
0.488977955911824	0.286286859433152	-0.003183773077217	0.006269428797475
0.488977955911824	0.250501002004008	-0.008744681989229	0.006285243513078
0.488977955911824	0.200400801603206	0.013608031293047	0.011025905598773
0.488977955911824	0.167000668002672	0.012954797129329	0.012478540728752
0.488977955911824	0.125250501002004	0.065856958004185	0.037119324018779
0.501002004008016	1.00200400801603	-0.013743083441432	0.004707680531403
0.501002004008016	0.668002672010688	-0.006776346922302	0.004057422098706
0.501002004008016	0.400801603206413	-0.01241457022261	0.003564612993522
0.501002004008016	0.334001336005344	-0.004657710611604	0.004827766474833
0.501002004008016	0.286286859433152	-0.0171392773523	0.004929707752178
0.501002004008016	0.250501002004008	0.003103532114329	0.005602981353489
0.501002004008016	0.222667557336896	-0.007617738242015	0.006354171750314
0.501002004008016	0.200400801603206	-0.004549129360926	0.009336428689041
0.501002004008016	0.182182546912006	0.007566911297545	0.007442573162357
0.501002004008016	0.167000668002672	0.009812651676098	0.009327714828455
0.501002004008016	0.143143429716576	0.017979778394464	0.012817396877924
0.501002004008016	0.100200400801603	0.042727855711423	0.047786473146694
0.501002004008016	0.071571714858288	-0.164182698061454	0.021956021060156
0.501002004008016	0.062625250501002	-0.27122034048056	0.01009772699708
0.501002004008016	0.050100200400802	-0.282703410829675	0.006683123842876
0.509018036072144	1.00200400801603	-0.015737105634114	0.005363278059124
0.509018036072144	0.668002672010688	-0.010558603861029	0.003374356890133
0.509018036072144	0.501002004008016	-0.002382385130983	0.004433730306304
0.509018036072144	0.400801603206413	-0.004560389074743	0.003841655254397
0.509018036072144	0.334001336005344	-0.005996824591066	0.003739256790133
0.509018036072144	0.286286859433152	0.001561751591359	0.004435931903888
0.509018036072144	0.250501002004008	-0.010999559680483	0.005463578218561
0.509018036072144	0.200400801603206	-0.003439556628287	0.006084017654548
0.509018036072144	0.125250501002004	-0.013478297034952	0.017186856277686
0.521042084168337	1.00200400801603	-0.015039939277352	0.00536415805559
0.521042084168337	0.668002672010688	-0.010498377918161	0.003166880775579
0.521042084168337	0.501002004008016	-0.002590775619375	0.004694698414866
0.521042084168337	0.400801603206413	-0.005384369380043	0.003533936490215
0.521042084168337	0.334001336005344	-0.007055365078855	0.0032158127879
0.521042084168337	0.286286859433152	-0.001421399110847	0.004251320597106
0.521042084168337	0.200400801603206	-0.004961897020494	0.005138319926426
0.521042084168337	0.167000668002672	0.001265005056205	0.006447179087634
0.521042084168337	0.125250501002004	-0.02311646941177	0.01210797643383
0.529058116232465	1.00200400801603	-0.014838131091843	0.005323209465022
0.529058116232465	0.668002672010688	-0.010492611997542	0.003092523001916
0.529058116232465	0.501002004008016	-0.003198714703957	0.004759892691194
0.529058116232465	0.400801603206413	-0.00577500251003	0.003483286733788
0.529058116232465	0.334001336005344	-0.005194394400022	0.003878824422392
0.529058116232465	0.286286859433152	-0.003723101513649	0.00389578017759
0.529058116232465	0.250501002004008	-0.003441675655921	0.005423155409014
0.529058116232465	0.200400801603206	-0.003756893667094	0.004474348135148
0.529058116232465	0.125250501002004	-0.047064635081787	0.009364650423091
0.541082164328657	1.00200400801603	-0.014352852076899	0.00536871916177
0.541082164328657	0.668002672010688	-0.010548036835194	0.003288468399725
0.541082164328657	0.501002004008016	-0.002422991554251	0.003890528311131
0.541082164328657	0.400801603206413	-0.00489745824314	0.003036431660917
0.541082164328657	0.334001336005344	-0.004533154003398	0.003589822370191
0.541082164328657	0.286286859433152	-0.00437258260007	0.003212502439749
0.541082164328657	0.250501002004008	-0.008769293938579	0.005689265986884
0.541082164328657	0.200400801603206	-0.008365663591712	0.004470004538134
0.541082164328657	0.167000668002672	-0.032810941321521	0.005448096192385
0.541082164328657	0.125250501002004	-0.094450388552657	0.008289730563331
0.549098196392786	1.00200400801603	-0.014432534327171	0.005249935703069
0.549098196392786	0.668002672010688	-0.01014726719973	0.003334772470793
0.549098196392786	0.501002004008016	-0.00224970791282	0.004090832727579
0.549098196392786	0.400801603206413	-0.00457619993494	0.002933170710158
0.549098196392786	0.334001336005344	-0.002497314950542	0.003444412994325
0.549098196392786	0.286286859433152	-0.005666756037124	0.003167035795037
0.549098196392786	0.250501002004008	-0.00538878333822	0.002810876582825
0.549098196392786	0.200400801603206	-0.005605757085313	0.003817777599287
0.549098196392786	0.125250501002004	-0.099600436946036	0.009256515756965
0.561122244488978	1.00200400801603	-0.014054676085638	0.005265182067542
0.561122244488978	0.668002672010688	-0.00991196677925	0.003439491407665
0.561122244488978	0.501002004008016	-0.002800263131473	0.003803990024136
0.561122244488978	0.400801603206413	-0.004985484877571	0.003546409693134
0.561122244488978	0.334001336005344	-0.0038783477978	0.00363160131887
0.561122244488978	0.286286859433152	-0.004530760117429	0.002853572796896
0.561122244488978	0.250501002004008	-0.007160067951534	0.003645898932133
0.561122244488978	0.200400801603206	-0.010806033710708	0.003849070967586
0.561122244488978	0.167000668002672	-0.04158180408914	0.003889345986562
0.561122244488978	0.125250501002004	-0.111101969871607	0.005465162951153
0.569138276553106	1.00200400801603	-0.013893345649214	0.00527655872868
0.569138276553106	0.668002672010688	-0.009645918048522	0.003432846133148
0.569138276553106	0.501002004008016	-0.003115151344774	0.003416614230465
0.569138276553106	0.400801603206413	-0.005308777715752	0.003706248408641
0.569138276553106	0.334001336005344	-0.004604786808085	0.003211257625471
0.569138276553106	0.286286859433152	-0.002673426371782	0.003175993991992
0.569138276553106	0.250501002004008	-0.006324294761868	0.003333533118341
0.569138276553106	0.200400801603206	-0.021539752852398	0.006626553628299
0.581162324649299	1.00200400801603	-0.013783511552163	0.005267947196999
0.581162324649299	0.668002672010688	-0.009911789269923	0.003544065284878
0.581162324649299	0.501002004008016	-0.01086727635632	0.006368444785362
0.581162324649299	0.400801603206413	-0.005438590849033	0.003702305773872
0.581162324649299	0.334001336005344	-0.007865471223007	0.003131466459974
0.581162324649299	0.286286859433152	-0.003916141702242	0.00447277786033
0.581162324649299	0.250501002004008	-0.01451847213465	0.005441364010586
0.581162324649299	0.200400801603206	-0.027428461733086	0.004809588234585
0.581162324649299	0.167000668002672	-0.052514603555809	0.005354259942731
0.581162324649299	0.125250501002004	-0.122916720816382	0.00796386183188
0.589178356713427	1.00200400801603	-0.017422129228397	0.008877088525749
0.589178356713427	0.668002672010688	-0.01946737563303	0.010537713021233
0.589178356713427	0.501002004008016	-0.01493342789788	0.007629393456251
0.589178356713427	0.400801603206413	-0.011080160963209	0.008346724872591
0.589178356713427	0.334001336005344	-0.011954045003835	0.006991183810507
0.589178356713427	0.286286859433152	-0.008174769579239	0.013780921361762
0.589178356713427	0.250501002004008	-0.009282041598227	0.005061137264509
0.589178356713427	0.200400801603206	-0.03708848880125	0.00818798735748
0.601202404809619	1.00200400801603	-0.017532674969177	0.006071148790567
0.601202404809619	0.668002672010688	-0.016282270352328	0.006769226790254
0.601202404809619	0.501002004008016	-0.012054188216112	0.006655368934261
0.601202404809619	0.400801603206413	-0.025964437090614	0.006927198364665
0.601202404809619	0.334001336005344	-0.007748024465765	0.005320808189525
0.601202404809619	0.286286859433152	-0.010896751900595	0.007347485512106
0.601202404809619	0.250501002004008	-0.013276326279814	0.007023579021771
0.601202404809619	0.222667557336896	-0.018358001775093	0.007895419375826
0.601202404809619	0.200400801603206	-0.027803480307308	0.007511300436544
0.601202404809619	0.182182546912006	-0.042270911361802	0.006899844578937
0.601202404809619	0.167000668002672	-0.055903770667588	0.007380043292999
0.601202404809619	0.143143429716576	-0.089365403351794	0.005508631370958
0.601202404809619	0.125250501002004	-0.129476652704206	0.004827162139911
0.601202404809619	0.100200400801603	-0.183276035036004	0.004625105601986
0.601202404809619	0.083500334001336	-0.229546017887478	0.0053647496998
0.601202404809619	0.062625250501002	-0.243047104228497	0.013589724378617
0.601202404809619	0.050100200400802	-0.255123168180047	0.00604034795041
0.701402805611223	1.00200400801603	-0.017399538154465	0.006569894257453
0.701402805611223	0.668002672010688	-0.016364904558616	0.005704775482829
0.701402805611223	0.501002004008016	-0.012290765900539	0.003735629495464
0.701402805611223	0.400801603206413	-0.023125425199096	0.005659433496251
0.701402805611223	0.334001336005344	-0.006291852964446	0.005606527684628
0.701402805611223	0.286286859433152	-0.019219673816571	0.00785235143634
0.701402805611223	0.250501002004008	-0.015399368034667	0.0066674916165
0.701402805611223	0.222667557336896	-0.035363176854712	0.004778433660909
0.701402805611223	0.200400801603206	-0.046752599387151	0.004397426998285
0.701402805611223	0.182182546912006	-0.051558162417018	0.0043761181682
0.701402805611223	0.167000668002672	-0.073247190171927	0.004235995678732
0.701402805611223	0.143143429716576	-0.086786086802864	0.0048420093092
0.701402805611223	0.125250501002004	-0.111543401030518	0.003848187115714
0.701402805611223	0.100200400801603	-0.149676969972008	0.00270913466211
0.701402805611223	0.083500334001336	-0.179573174404922	0.004475323874201
0.701402805611223	0.071571714858288	-0.183485271143489	0.002485071465576
0.701402805611223	0.062625250501002	-0.193022132441235	0.003615197368685
0.701402805611223	0.050100200400802	-0.201103770667588	0.001369189424942
0.801603206412826	1.00200400801603	-0.017460859996546	0.009270595379135
0.801603206412826	0.668002672010688	-0.019823417576636	0.00819911630877
0.801603206412826	0.501002004008016	-0.015345281826177	0.008121956939932
0.801603206412826	0.400801603206413	-0.010421407946153	0.006969076750696
0.801603206412826	0.334001336005344	-0.021456447162863	0.004193434082594
0.801603206412826	0.286286859433152	-0.021608881892041	0.005643916450135
0.801603206412826	0.250501002004008	-0.028709396347806	0.002530793852234
0.801603206412826	0.222667557336896	-0.042731311119233	0.003371369914177
0.801603206412826	0.200400801603206	-0.043900498391573	0.004954894157052
0.801603206412826	0.182182546912006	-0.045600485138614	0.003060753651592
0.801603206412826	0.167000668002672	-0.059691737784186	0.002507392982358
0.801603206412826	0.143143429716576	-0.074934788213702	0.00446454769258
0.801603206412826	0.125250501002004	-0.090948495789174	0.002491380034618
0.801603206412826	0.100200400801603	-0.12439785382388	0.005411091361079
0.801603206412826	0.083500334001336	-0.139673541873326	0.001609815221626
0.901803607214429	1.00200400801603	-0.016322213967012	0.008659003618459
0.901803607214429	0.668002672010688	-0.023268613379063	0.008800001767061
0.901803607214429	0.501002004008016	-0.01297333022759	0.007319028116353
0.901803607214429	0.400801603206413	-0.012717431335617	0.005734024040064
0.901803607214429	0.334001336005344	-0.018771301320075	0.006558062658383
0.901803607214429	0.286286859433152	-0.027695199617672	0.00371186332585
0.901803607214429	0.250501002004008	-0.037650194175927	0.007112285171546
0.901803607214429	0.222667557336896	-0.03924321428428	0.003073018341292
0.901803607214429	0.200400801603206	-0.043394489178758	0.005761813807977
0.901803607214429	0.182182546912006	-0.046174111750555	0.003513759703776
0.901803607214429	0.167000668002672	-0.056693971510155	0.004840744414681
0.901803607214429	0.143143429716576	-0.068235814313999	0.004017907719246
0.901803607214429	0.125250501002004	-0.077379040244818	0.002890654093759
0.901803607214429	0.100200400801603	-0.097353250790158	0.004647145995398
0.901803607214429	0.083500334001336	-0.112036671338669	0.002842622158144
1.00200400801603	1.00200400801603	-0.021812177461135	0.007874774639459
1.00200400801603	0.668002672010688	-0.014948792655451	0.005894661627865
1.00200400801603	0.501002004008016	-0.012370336344031	0.005699668033462
1.00200400801603	0.400801603206413	-0.014115455921864	0.005900275099297
1.00200400801603	0.334001336005344	-0.019805820860157	0.004663303681511
1.00200400801603	0.286286859433152	-0.0261809245746	0.004013717695913
1.00200400801603	0.250501002004008	-0.034754707009209	0.004118958397757
1.00200400801603	0.222667557336896	-0.050066836679371	0.004724004963835
1.00200400801603	0.200400801603206	-0.047747040373332	0.001995170782447
1.00200400801603	0.182182546912006	-0.05002008345348	0.00323378588841
1.00200400801603	0.167000668002672	-0.052494736968928	0.003417296476721
1.00200400801603	0.143143429716576	-0.064560487708885	0.001694730864535
1.00200400801603	0.125250501002004	-0.071808248159646	0.003636408849764
1.00200400801603	0.100200400801603	-0.083840257669648	0.005412417620813
1.00200400801603	0.083500334001336	-0.092294814880262	0.002704517491898
1.00200400801603	0.071571714858288	-0.102766837080976	0.002285145682146
1.00200400801603	0.062625250501002	-0.115386686800455	0.003356673748298
1.00200400801603	0.050100200400802	-0.12993893357858	0.001472881522564
1.09819639278557	1.00200400801603	-0.015620276866358	0.007695926040458
1.09819639278557	0.668002672010688	-0.022504540945619	0.007079503777093
1.09819639278557	0.501002004008016	-0.019472710551363	0.007588857394147
1.09819639278557	0.400801603206413	-0.020897079128196	0.0021906826077
1.09819639278557	0.334001336005344	-0.025402524487854	0.004636964831467
1.09819639278557	0.286286859433152	-0.033631940433974	0.003947918763378
1.09819639278557	0.250501002004008	-0.04411024534038	0.004374998172698
1.09819639278557	0.222667557336896	-0.04417983060309	0.004776277364348
1.09819639278557	0.200400801603206	-0.049850803812033	0.002279069401328
1.09819639278557	0.182182546912006	-0.051539508676672	0.002019157513424
1.09819639278557	0.167000668002672	-0.054917989887591	0.003965216043309
1.09819639278557	0.143143429716576	-0.057004121268589	0.004483647696194
1.09819639278557	0.125250501002004	-0.064282050272891	0.002674412873844
1.09819639278557	0.083500334001336	-0.083109973052317	0.004776039132373
1.19839679358717	1.00200400801603	-0.015361459913816	0.007716851900193
1.19839679358717	0.668002672010688	-0.021702732117542	0.009656100979514
1.19839679358717	0.501002004008016	-0.027725610740519	0.009206355637126
1.19839679358717	0.400801603206413	-0.022468516993908	0.004579019682652
1.19839679358717	0.334001336005344	-0.02606859892129	0.003850587909286
1.19839679358717	0.286286859433152	-0.034776706920856	0.004775513672636
1.19839679358717	0.250501002004008	-0.042669129842852	0.001739809880282
1.19839679358717	0.222667557336896	-0.046593602435332	0.004727637077763
1.19839679358717	0.200400801603206	-0.047068720205943	0.00124413717214
1.19839679358717	0.182182546912006	-0.049562155975277	0.001545535704676
1.19839679358717	0.167000668002672	-0.049085778771973	0.004645550499797
1.19839679358717	0.143143429716576	-0.051307401978305	0.004108574825001
1.19839679358717	0.125250501002004	-0.056733137617921	0.001907570331043
1.19839679358717	0.100200400801603	-0.066390401644973	0.003049271930635
1.29859719438878	1.00200400801603	-0.015469212412802	0.008872646776519
1.29859719438878	0.668002672010688	-0.018754461227063	0.008692347580933
1.29859719438878	0.501002004008016	-0.030080945859655	0.010562808984703
1.29859719438878	0.400801603206413	-0.025265278452697	0.004024209059401
1.29859719438878	0.334001336005344	-0.024966910173052	0.003518741209875
1.29859719438878	0.286286859433152	-0.039600247388565	0.003814713193923
1.29859719438878	0.250501002004008	-0.036414533274967	0.003389317633263
1.29859719438878	0.222667557336896	-0.049873137858884	0.004327395793591
1.29859719438878	0.200400801603206	-0.043741737583383	0.003628719402733
1.29859719438878	0.182182546912006	-0.04764244159662	0.003579620483452
1.29859719438878	0.167000668002672	-0.048897389167112	0.003499150927105
1.29859719438878	0.143143429716576	-0.052322994686768	0.003600769796105
1.29859719438878	0.125250501002004	-0.05531848466472	0.002923416371822
1.39879759519038	1.00200400801603	-0.017213143722314	0.00816356560817
1.39879759519038	0.668002672010688	-0.018892189187995	0.009317407239328
1.39879759519038	0.501002004008016	-0.027798261051161	0.009902414367814
1.39879759519038	0.400801603206413	-0.023291525736845	0.003938047799005
1.39879759519038	0.334001336005344	-0.02867127923181	0.003582544487773
1.39879759519038	0.286286859433152	-0.040953997775109	0.002535952385733
1.39879759519038	0.250501002004008	-0.033523812354167	0.002477483222959
1.39879759519038	0.222667557336896	-0.046947360050763	0.002260994935763
1.39879759519038	0.200400801603206	-0.040730038835185	0.004323442395814
1.39879759519038	0.182182546912006	-0.048214142111879	0.002631052726696
1.39879759519038	0.167000668002672	-0.047049260043132	0.002331469833454
1.39879759519038	0.143143429716576	-0.052867593302838	0.005232497058245
1.39879759519038	0.125250501002004	-0.053678611732483	0.003259221930836
1.39879759519038	0.100200400801603	-0.068167711776258	0.003128335227569
1.49899799599198	1.00200400801603	-0.018382155894956	0.007562780551082
1.49899799599198	0.668002672010688	-0.017255726683829	0.0063559913414
1.49899799599198	0.501002004008016	-0.01958292055052	0.004148187517319
1.49899799599198	0.400801603206413	-0.025758879683214	0.004534969899719
1.49899799599198	0.334001336005344	-0.037639603053803	0.005041546981739
1.49899799599198	0.286286859433152	-0.04824001831318	0.004087510170642
1.49899799599198	0.250501002004008	-0.043667790892406	0.00487185834595
1.49899799599198	0.222667557336896	-0.044462296938567	0.004868184143839
1.49899799599198	0.200400801603206	-0.04596865233473	0.003435390701242
1.49899799599198	0.182182546912006	-0.050926879811728	0.001984315243714
1.49899799599198	0.167000668002672	-0.046216159774459	0.002637360492528
1.49899799599198	0.143143429716576	-0.056704564238698	0.004019078638238
1.49899799599198	0.125250501002004	-0.057341254051189	0.002442639989398
1.49899799599198	0.100200400801603	-0.062535377769567	0.002313721310356
1.49899799599198	0.083500334001336	-0.061327512740913	0.002229647431135
1.49899799599198	0.071571714858288	-0.067435700258232	0.001929205103594
1.49899799599198	0.062625250501002	-0.071031046461661	0.000568762808181


==> anc/4x3_slac_0.25_31.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.00200400801603	0.000825047192582	0.004835577688443
0	0.668002672010688	0.002258973096494	0.005351488548239
0	0.501002004008016	0.048239263296131	0.00935881928185
0	0.400801603206413	0.186532809105184	0.009487352259629
0	0.334001336005344	0.476407323665367	0.008333492636576
0	0.286286859433152	0.738336890213292	0.006788422215172
0	0.250501002004008	0.881444524319179	0.006677706193951
0	0.222667557336896	0.934279749880523	0.006626721820394
0	0.200400801603206	0.968803048983739	0.005303926811539
0	0.182182546912006	0.982858333902274	0.006181237183786
0	0.167000668002672	0.991941365697326	0.005814501467866
0	0.143143429716576	1.0021034293035	0.005446366078851
0	0.125250501002004	1.01664171629833	0.005021947863663
0	0.100200400801603	1.00619409560604	0.003784573395288
0	0.083500334001336	1.00723670989273	0.004188364223437
0	0.071571714858288	1.00918846109052	0.004176764591307
0	0.062625250501002	1.01038713900747	0.00380293974723
0	0.050100200400802	1.00526915152951	0.0034509178678
0.100200400801603	1.00200400801603	0.001739595583953	0.005775306765836
0.100200400801603	0.668002672010688	0.003541959429882	0.005990639876948
0.100200400801603	0.501002004008016	0.055003284324159	0.009275514395525
0.100200400801603	0.400801603206413	0.185415480259115	0.009899703856611
0.100200400801603	0.334001336005344	0.443138429162935	0.010331007505994
0.100200400801603	0.286286859433152	0.720304352191357	0.00748173814563
0.100200400801603	0.250501002004008	0.875130107911213	0.006404054762832
0.100200400801603	0.222667557336896	0.93172432239228	0.006676870374015
0.100200400801603	0.200400801603206	0.965444636768527	0.005395683069546
0.100200400801603	0.182182546912006	0.979654491347424	0.006366886879972
0.100200400801603	0.167000668002672	0.988859353978498	0.005919854458416
0.100200400801603	0.143143429716576	1.00254906606801	0.0058695944193
0.100200400801603	0.125250501002004	1.0020347709447	0.005408342617098
0.100200400801603	0.100200400801603	1.00623417576636	0.004537318324023
0.100200400801603	0.083500334001336	1.0070696262264	0.003403412677058
0.100200400801603	0.071571714858288	1.01076249492974	0.004127263103361
0.100200400801603	0.062625250501002	1.0104681989229	0.003695847004631
0.100200400801603	0.050100200400802	1.00643876932221	0.003136542102241
0.200400801603206	1.00200400801603	0.001213013232879	0.006344986566319
0.200400801603206	0.668002672010688	0.003461748346392	0.006017167159971
0.200400801603206	0.501002004008016	0.045671212565411	0.008854006851378
0.200400801603206	0.400801603206413	0.141119614780664	0.008369320926422
0.200400801603206	0.334001336005344	0.373286292022924	0.00903748579323
0.200400801603206	0.286286859433152	0.63933807494749	0.008628273300107
0.200400801603206	0.250501002004008	0.818616889088799	0.007203289464701
0.200400801603206	0.222667557336896	0.896494857450372	0.006182014530062
0.200400801603206	0.200400801603206	0.946919474218979	0.005561156621861
0.200400801603206	0.182182546912006	0.963757478885627	0.00658584776768
0.200400801603206	0.167000668002672	0.976691820514777	0.00579778956711
0.200400801603206	0.143143429716576	0.997237890610881	0.006153403239344
0.200400801603206	0.125250501002004	1.00177766354352	0.005175428211132
0.200400801603206	0.100200400801603	1.0055906120859	0.004163778458721
0.200400801603206	0.083500334001336	1.00578852293766	0.003155666523428
0.200400801603206	0.071571714858288	1.01103844562873	0.004172674647893
0.200400801603206	0.062625250501002	1.01092318504745	0.003623922152923
0.200400801603206	0.050100200400802	1.00541152846776	0.003113924843675
0.30060120240481	1.00200400801603	0.001470608696351	0.006239230525179
0.30060120240481	0.668002672010688	0.006241924168979	0.005681472604528
0.30060120240481	0.501002004008016	0.026091315295923	0.008630697547399
0.30060120240481	0.400801603206413	0.096828101091964	0.008708544303035
0.30060120240481	0.334001336005344	0.267388918116795	0.010940075260742
0.30060120240481	0.286286859433152	0.471270364376047	0.011118805306003
0.30060120240481	0.250501002004008	0.690959377673182	0.008048182778382
0.30060120240481	0.222667557336896	0.80412700350601	0.007398559041932
0.30060120240481	0.200400801603206	0.896270729836426	0.00549714788294
0.30060120240481	0.182182546912006	0.927857060815017	0.007652337621134
0.30060120240481	0.167000668002672	0.951698940968109	0.007326508407597
0.30060120240481	0.143143429716576	0.980434697049409	0.006034579780804
0.30060120240481	0.125250501002004	0.994780551082124	0.005017648443179
0.30060120240481	0.100200400801603	1.00663465608572	0.005171356098971
0.30060120240481	0.083500334001336	1.00504932911916	0.003556649009442
0.30060120240481	0.071571714858288	1.01239755663632	0.004123284163517
0.30060120240481	0.062625250501002	1.01060458391733	0.003720815739696
0.30060120240481	0.050100200400802	1.00576095678331	0.003159178316553
0.308617234468938	1.00200400801603	0.0016025337087	0.005932932156899
0.308617234468938	0.668002672010688	0.006313067658363	0.005670692085574
0.308617234468938	0.501002004008016	0.024004195967085	0.008565593551833
0.308617234468938	0.400801603206413	0.095114581869149	0.008804523997896
0.308617234468938	0.334001336005344	0.256109943333561	0.010511487905671
0.308617234468938	0.286286859433152	0.457475560339115	0.011483782635411
0.308617234468938	0.250501002004008	0.670972036256882	0.009355232308304
0.308617234468938	0.222667557336896	0.792770663571632	0.00730047060052
0.308617234468938	0.200400801603206	0.887067361175256	0.00486473965968
0.308617234468938	0.182182546912006	0.920234906687122	0.008055391584773
0.308617234468938	0.167000668002672	0.948923932032402	0.007643230027189
0.308617234468938	0.143143429716576	0.979837109087915	0.006022094690383
0.308617234468938	0.125250501002004	0.993967124630021	0.004836247886555
0.308617234468938	0.100200400801603	1.00671012566215	0.005188157316637
0.308617234468938	0.083500334001336	1.00517875831824	0.00348491821318
0.308617234468938	0.071571714858288	1.01239713896731	0.004283883197256
0.308617234468938	0.062625250501002	1.0113831189433	0.003635556644351
0.308617234468938	0.050100200400802	1.00595141384974	0.003118639684178
0.32064128256513	1.00200400801603	0.001298725675801	0.006034492070313
0.32064128256513	0.668002672010688	0.006421886177164	0.005721509712812
0.32064128256513	0.501002004008016	0.023290984373557	0.008424378215349
0.32064128256513	0.400801603206413	0.090460525058132	0.00861023449705
0.32064128256513	0.334001336005344	0.241378725386645	0.009744407130895
0.32064128256513	0.286286859433152	0.442371010558191	0.010147128726391
0.32064128256513	0.250501002004008	0.64806085116124	0.010219946747202
0.32064128256513	0.222667557336896	0.76921544893394	0.0089500300802
0.32064128256513	0.200400801603206	0.877446387765511	0.005990467990088
0.32064128256513	0.182182546912006	0.915711005176686	0.006230377869968
0.32064128256513	0.167000668002672	0.943538764904559	0.007296497443785
0.32064128256513	0.143143429716576	0.977160493331352	0.006118286432585
0.32064128256513	0.125250501002004	0.992300255822266	0.00486455106606
0.32064128256513	0.100200400801603	1.00540047630331	0.005056126200296
0.32064128256513	0.083500334001336	1.00541218709965	0.003333584684399
0.32064128256513	0.071571714858288	1.01255109818836	0.004194522431637
0.32064128256513	0.062625250501002	1.0110840036787	0.003636548126313
0.32064128256513	0.050100200400802	1.00170707748162	0.004108266071221
0.328657314629258	1.00200400801603	0.001048133654082	0.006067141095819
0.328657314629258	0.668002672010688	0.007155837446436	0.005509284380384
0.328657314629258	0.501002004008016	0.021431795053032	0.008083617656154
0.328657314629258	0.400801603206413	0.085586777563142	0.008951298990767
0.328657314629258	0.334001336005344	0.235339424339661	0.009740241685776
0.328657314629258	0.286286859433152	0.425329504700784	0.010656696157847
0.328657314629258	0.250501002004008	0.635187408885908	0.009496108529685
0.328657314629258	0.222667557336896	0.766546833145249	0.009290442849627
0.328657314629258	0.200400801603206	0.864651178107719	0.007330041084172
0.328657314629258	0.182182546912006	0.903233304283919	0.006825604877089
0.328657314629258	0.167000668002672	0.94151131923165	0.006790348633138
0.328657314629258	0.143143429716576	0.97541899028518	0.006153463640708
0.328657314629258	0.125250501002004	0.990537965710981	0.004882576857121
0.328657314629258	0.100200400801603	1.00541859671246	0.005273304283919
0.328657314629258	0.083500334001336	1.00527694266288	0.003566215878651
0.328657314629258	0.071571714858288	1.01323090268714	0.004166108409203
0.328657314629258	0.062625250501002	1.01200822486657	0.003659730523171
0.328657314629258	0.050100200400802	0.989123111955374	0.015439505383513
0.340681362725451	1.00200400801603	0.000640409701166	0.006183654362834
0.340681362725451	0.668002672010688	0.006464317974627	0.005482214288296
0.340681362725451	0.501002004008016	0.020219693896812	0.007989808715628
0.340681362725451	0.400801603206413	0.078938208280288	0.008942263685688
0.340681362725451	0.334001336005344	0.214640262488906	0.009619976947884
0.340681362725451	0.286286859433152	0.403109320846101	0.010386459813414
0.340681362725451	0.250501002004008	0.607310830076988	0.010795771583247
0.340681362725451	0.222667557336896	0.747038654463235	0.010129765904555
0.340681362725451	0.200400801603206	0.846169485263112	0.007520220240079
0.340681362725451	0.182182546912006	0.891751583326975	0.007670817707559
0.340681362725451	0.167000668002672	0.932572768784061	0.007309790081164
0.340681362725451	0.143143429716576	0.971747294187574	0.006286507283103
0.340681362725451	0.125250501002004	0.989642595812868	0.0048410981482
0.340681362725451	0.100200400801603	1.00560711001161	0.005176703708017
0.340681362725451	0.083500334001336	1.00476936237204	0.003682489789198
0.340681362725451	0.071571714858288	1.01266492905651	0.0041441772523
0.340681362725451	0.062625250501002	1.00193322918382	0.012268922614769
0.340681362725451	0.050100200400802	1.00077670370802	0.004843823759744
0.348697394789579	1.00200400801603	0.001062290721724	0.006131563648339
0.348697394789579	0.668002672010688	0.007333029505906	0.005523080630198
0.348697394789579	0.501002004008016	0.019966286079172	0.008023843759664
0.348697394789579	0.400801603206413	0.074010660198152	0.008737482339428
0.348697394789579	0.334001336005344	0.19893526532022	0.008927990971924
0.348697394789579	0.286286859433152	0.373926996277123	0.010159021690676
0.348697394789579	0.250501002004008	0.584288368319806	0.010094984678776
0.348697394789579	0.222667557336896	0.731939695021305	0.010441212364609
0.348697394789579	0.200400801603206	0.84154219460966	0.008132400753411
0.348697394789579	0.182182546912006	0.877595222509147	0.007857353665246
0.348697394789579	0.167000668002672	0.924645394998414	0.007787566154353
0.348697394789579	0.143143429716576	0.969306548969683	0.006129407994345
0.348697394789579	0.125250501002004	0.986664246328328	0.004690660519436
0.348697394789579	0.100200400801603	1.00479538636391	0.005109646949209
0.348697394789579	0.083500334001336	1.00417879446267	0.003671576098088
0.348697394789579	0.071571714858288	1.01284108899161	0.004103445046405
0.348697394789579	0.062625250501002	1.01272311356179	0.003731953526291
0.348697394789579	0.050100200400802	1.00191793607255	0.003999449158839
0.360721442885771	1.00200400801603	0.001057060381284	0.006290127509528
0.360721442885771	0.668002672010688	0.007092942437982	0.005237921132847
0.360721442885771	0.501002004008016	0.019061308187517	0.008193687575552
0.360721442885771	0.400801603206413	0.070145255641544	0.009276262665612
0.360721442885771	0.334001336005344	0.18802390351846	0.008504950261244
0.360721442885771	0.286286859433152	0.345977759125465	0.009043441110678
0.360721442885771	0.250501002004008	0.535621945293392	0.009618063863197
0.360721442885771	0.222667557336896	0.710310769836266	0.011205677888844
0.360721442885771	0.200400801603206	0.824331323970586	0.00806282962719
0.360721442885771	0.182182546912006	0.862211862602961	0.008977435271344
0.360721442885771	0.167000668002672	0.918671186059494	0.007456290215702
0.360721442885771	0.143143429716576	0.965551029915543	0.006164657651977
0.360721442885771	0.125250501002004	0.991599744579339	0.004211600274698
0.360721442885771	0.100200400801603	1.0035725800298	0.005125713711993
0.360721442885771	0.083500334001336	1.00281488026153	0.003935292308063
0.360721442885771	0.071571714858288	1.01205285119337	0.004075123875005
0.360721442885771	0.062625250501002	1.01188207276276	0.003816035598251
0.360721442885771	0.050100200400802	0.949948731129594	0.038555633109907
0.3687374749499	1.00200400801603	0.001032465090502	0.006411950474094
0.3687374749499	0.668002672010688	0.006872427660933	0.005290198513259
0.3687374749499	0.501002004008016	0.018980121364975	0.008233356813828
0.3687374749499	0.400801603206413	0.067203103601994	0.009573642836776
0.3687374749499	0.334001336005344	0.18364366408167	0.008992818342095
0.3687374749499	0.286286859433152	0.328848976510135	0.009115559214622
0.3687374749499	0.250501002004008	0.501855012630471	0.011062901594773
0.3687374749499	0.222667557336896	0.688326890253453	0.012045809775864
0.3687374749499	0.200400801603206	0.809609101971478	0.008400314858173
0.3687374749499	0.182182546912006	0.849812522841274	0.009219842169309
0.3687374749499	0.167000668002672	0.910295396404031	0.007056777924587
0.3687374749499	0.143143429716576	0.961330966542303	0.006468547515873
0.3687374749499	0.125250501002004	0.986216344512673	0.004043803679503
0.3687374749499	0.100200400801603	1.00311508789121	0.005127112260593
0.3687374749499	0.083500334001336	1.0030468793298	0.00398475636644
0.3687374749499	0.071571714858288	1.01121955333513	0.004174093598018
0.3687374749499	0.062625250501002	1.01143312677459	0.003904846325918
0.3687374749499	0.050100200400802	0.973725213954964	0.030490767506958
0.380761523046092	1.00200400801603	0.00054661417424	0.006094399781527
0.380761523046092	0.668002672010688	0.00664279372372	0.00520615740499
0.380761523046092	0.501002004008016	0.017828111533689	0.008143286171541
0.380761523046092	0.400801603206413	0.061525333633198	0.009644239179762
0.380761523046092	0.334001336005344	0.166857996554231	0.008902580632206
0.380761523046092	0.286286859433152	0.308193204043357	0.008661174533436
0.380761523046092	0.250501002004008	0.48363113401151	0.011566669370806
0.380761523046092	0.222667557336896	0.652370616985474	0.012309476668768
0.380761523046092	0.200400801603206	0.782517981855495	0.008538983056293
0.380761523046092	0.182182546912006	0.830324842068907	0.00973524363356
0.380761523046092	0.167000668002672	0.89684619740483	0.006570086224553
0.380761523046092	0.143143429716576	0.952801635334798	0.007277959686909
0.380761523046092	0.125250501002004	0.98349837952458	0.004242766093309
0.380761523046092	0.100200400801603	1.00174394480343	0.005097171015377
0.380761523046092	0.083500334001336	1.00378615346926	0.004150984453878
0.380761523046092	0.071571714858288	1.01116620415179	0.004268307516837
0.380761523046092	0.062625250501002	0.9886930574576	0.019716044513878
0.380761523046092	0.050100200400802	0.972578616150136	0.031024440865699
0.38877755511022	1.00200400801603	0.000627281127385	0.006142941915896
0.38877755511022	0.668002672010688	0.006188604383115	0.005341325697487
0.38877755511022	0.501002004008016	0.018610458592536	0.008109921807543
0.38877755511022	0.400801603206413	0.059882593242598	0.009658742254047
0.38877755511022	0.334001336005344	0.158215144517492	0.009248537797037
0.38877755511022	0.286286859433152	0.288297123304726	0.008775516724832
0.38877755511022	0.250501002004008	0.456352625089859	0.010428549443577
0.38877755511022	0.222667557336896	0.629199127714347	0.011484711145738
0.38877755511022	0.200400801603206	0.763347665270421	0.008613809904378
0.38877755511022	0.182182546912006	0.819742426737242	0.009312703804402
0.38877755511022	0.167000668002672	0.892292352239549	0.006888712736093
0.38877755511022	0.143143429716576	0.952329733615528	0.005576759611407
0.38877755511022	0.125250501002004	0.977476957923864	0.00475553319063
0.38877755511022	0.100200400801603	1.00048515467809	0.005239472773202
0.38877755511022	0.083500334001336	1.00326742462882	0.004394730944856
0.38877755511022	0.071571714858288	1.00932720752126	0.004656986116522
0.38877755511022	0.062625250501002	0.990393789583174	0.016773408942133
0.38877755511022	0.050100200400802	0.970174095686363	0.03231119071811
0.400801603206413	1.00200400801603	0.000172373299706	0.006171042686576
0.400801603206413	0.668002672010688	0.005955909735302	0.005445677085634
0.400801603206413	0.501002004008016	0.01665540299035	0.00804691258268
0.400801603206413	0.400801603206413	0.055745184959097	0.009339317352139
0.400801603206413	0.334001336005344	0.142704397171096	0.007630374014562
0.400801603206413	0.286286859433152	0.253746772101317	0.009835708290328
0.400801603206413	0.250501002004008	0.418220248111453	0.010721940715098
0.400801603206413	0.222667557336896	0.582937610692327	0.010835031023972
0.400801603206413	0.200400801603206	0.715472403725286	0.008910467026237
0.400801603206413	0.182182546912006	0.800550696583548	0.009618698077518
0.400801603206413	0.167000668002672	0.870057309006791	0.006503977253103
0.400801603206413	0.143143429716576	0.936384592832961	0.005339951245176
0.400801603206413	0.125250501002004	0.973745165682066	0.005223182075574
0.400801603206413	0.100200400801603	1.00062402962237	0.005187999566267
0.400801603206413	0.083500334001336	1.00202044168497	0.004424776767965
0.400801603206413	0.071571714858288	1.005863317818	0.007199030044056
0.400801603206413	0.062625250501002	0.988043148421091	0.019112124047695
0.400801603206413	0.050100200400802	0.922095429335625	0.046782915731262
0.408817635270541	1.00200400801603	0.000498616503548	0.006174624037654
0.408817635270541	0.668002672010688	0.006183136453267	0.005402133967333
0.408817635270541	0.501002004008016	0.016703253400589	0.008121771719792
0.408817635270541	0.400801603206413	0.053314653354806	0.009300262247943
0.408817635270541	0.334001336005344	0.133776812141317	0.007596231501078
0.408817635270541	0.286286859433152	0.240053236733989	0.010304166328649
0.408817635270541	0.250501002004008	0.381974755121465	0.011552048385348
0.408817635270541	0.222667557336896	0.552271533046052	0.009550617065795
0.408817635270541	0.200400801603206	0.682245758049164	0.008730593692395
0.408817635270541	0.182182546912006	0.780187694025325	0.009700978550287
0.408817635270541	0.167000668002672	0.846295187569528	0.007176029815141
0.408817635270541	0.143143429716576	0.931527471777222	0.005406400134939
0.408817635270541	0.125250501002004	0.967270733852475	0.005563904241348
0.408817635270541	0.100200400801603	0.995327970570399	0.003833519222814
0.408817635270541	0.083500334001336	1.00250167670009	0.004234034240826
0.408817635270541	0.071571714858288	1.00588921329633	0.00717113232477
0.408817635270541	0.062625250501002	1.01102440552448	0.00382975136646
0.408817635270541	0.050100200400802	0.632677619768595	0.091504369861968
0.420841683366733	1.00200400801603	0.000325043867294	0.006159928514343
0.420841683366733	0.668002672010688	0.006780613732475	0.005490124136048
0.420841683366733	0.501002004008016	0.015294744037173	0.00805125168172
0.420841683366733	0.400801603206413	0.049587323745688	0.009317601455416
0.420841683366733	0.334001336005344	0.119876919369802	0.007709982369549
0.420841683366733	0.286286859433152	0.214432970148714	0.00930565419416
0.420841683366733	0.250501002004008	0.351098316874229	0.011874558254786
0.420841683366733	0.222667557336896	0.503713157778483	0.011425847285754
0.420841683366733	0.200400801603206	0.643096790775941	0.011463845848009
0.420841683366733	0.182182546912006	0.746674045485761	0.009450252488946
0.420841683366733	0.167000668002672	0.799669382853884	0.007845396122907
0.420841683366733	0.143143429716576	0.919301143368902	0.004798885626965
0.420841683366733	0.125250501002004	0.954795555037932	0.005449533295047
0.420841683366733	0.100200400801603	0.993868249525102	0.003864215967004
0.420841683366733	0.083500334001336	1.00155170461163	0.004402555170461
0.420841683366733	0.071571714858288	1.0109406628889	0.004381776940655
0.420841683366733	0.062625250501002	0.982665258372456	0.030303521672604
0.420841683366733	0.050100200400802	0.634648455227087	0.091191575937446
0.428857715430862	1.00200400801603	-2.86522640471323E-06	0.006183321673407
0.428857715430862	0.668002672010688	0.006558682575572	0.005530009919639
0.428857715430862	0.501002004008016	0.01312215115602	0.007909057714628
0.428857715430862	0.400801603206413	0.048065135481384	0.00871207023265
0.428857715430862	0.334001336005344	0.114076359532693	0.007867502058225
0.428857715430862	0.286286859433152	0.188206746157646	0.009985527608323
0.428857715430862	0.250501002004008	0.333966803346171	0.011818138079767
0.428857715430862	0.222667557336896	0.451029963735085	0.01051048148401
0.428857715430862	0.200400801603206	0.604930068553942	0.010606813627255
0.428857715430862	0.182182546912006	0.711744338376151	0.009292379709318
0.428857715430862	0.167000668002672	0.782482865530661	0.008486377002502
0.428857715430862	0.143143429716576	0.908050554013839	0.005911500275099
0.428857715430862	0.125250501002004	0.950361918225228	0.006622008586311
0.428857715430862	0.100200400801603	0.994819763776049	0.005201703607616
0.428857715430862	0.083500334001336	1.00114870221405	0.004217093746611
0.428857715430862	0.071571714858288	1.01091065497729	0.004475965317408
0.428857715430862	0.062625250501002	1.01101515254959	0.003820497427721
0.428857715430862	0.050100200400802	0.794445435962105	0.07363212195935
0.440881763527054	1.00200400801603	-7.14430849675303E-05	0.006161349231529
0.440881763527054	0.668002672010688	0.006660965377649	0.005430506865434
0.440881763527054	0.501002004008016	0.011829647913061	0.008044446568488
0.440881763527054	0.400801603206413	0.044180304496769	0.008526648808639
0.440881763527054	0.334001336005344	0.100882362721435	0.00707345544797
0.440881763527054	0.286286859433152	0.169776458729081	0.010649743735969
0.440881763527054	0.250501002004008	0.284181669953133	0.011393448058442
0.440881763527054	0.222667557336896	0.403736418729242	0.008635337850049
0.440881763527054	0.200400801603206	0.543278878398079	0.010747011297143
0.440881763527054	0.182182546912006	0.652781426580616	0.010629289681568
0.440881763527054	0.167000668002672	0.717794434560504	0.011306445837567
0.440881763527054	0.143143429716576	0.858842478544263	0.008180063855165
0.440881763527054	0.125250501002004	0.932848044786969	0.008679249480926
0.440881763527054	0.100200400801603	0.986763249946787	0.006168095067891
0.440881763527054	0.083500334001336	1.00021535656483	0.003859385143032
0.440881763527054	0.071571714858288	0.983706699973093	0.020662370030643
0.440881763527054	0.062625250501002	0.96013966208971	0.038305169858756
0.440881763527054	0.050100200400802	0.558592776735836	0.096339670925016
0.448897795591182	1.00200400801603	-7.14096248609443E-05	0.006140352368063
0.448897795591182	0.668002672010688	0.006463103039747	0.005319821044895
0.448897795591182	0.501002004008016	0.010630395701222	0.008050861321842
0.448897795591182	0.400801603206413	0.041943486170738	0.008367130895057
0.448897795591182	0.334001336005344	0.092843262476858	0.007644035325159
0.448897795591182	0.286286859433152	0.154356454793354	0.010008976831418
0.448897795591182	0.250501002004008	0.261421793486773	0.010855206525275
0.448897795591182	0.222667557336896	0.371968433861711	0.009953117939285
0.448897795591182	0.200400801603206	0.488163983277176	0.013575674635845
0.448897795591182	0.182182546912006	0.607003827293866	0.013286181019353
0.448897795591182	0.167000668002672	0.684581379191248	0.010402691394814
0.448897795591182	0.143143429716576	0.794147991373529	0.012208459082494
0.448897795591182	0.125250501002004	0.919771004935723	0.008406999811246
0.448897795591182	0.100200400801603	0.985703302396376	0.005537153987333
0.448897795591182	0.083500334001336	0.999122557740732	0.00418842542801
0.448897795591182	0.071571714858288	0.98320173814563	0.020905801984731
0.448897795591182	0.062625250501002	0.987872964365605	0.018908007598363
0.448897795591182	0.050100200400802	-0.252762631475376	0.002709282131397
0.460921843687375	1.00200400801603	-0.000795266492906	0.006429637471335
0.460921843687375	0.668002672010688	0.006060518632455	0.005335928450087
0.460921843687375	0.501002004008016	0.007449764780061	0.008109400524496
0.460921843687375	0.400801603206413	0.03432921313569	0.008095224838454
0.460921843687375	0.334001336005344	0.083106278288039	0.00828264432673
0.460921843687375	0.286286859433152	0.12807486395637	0.00855353801792
0.460921843687375	0.250501002004008	0.228519869398115	0.009315487407681
0.460921843687375	0.222667557336896	0.312767225834434	0.007725970096506
0.460921843687375	0.200400801603206	0.407661077666355	0.012965890096827
0.460921843687375	0.182182546912006	0.54582860309798	0.012721306822061
0.460921843687375	0.167000668002672	0.621939349641166	0.013598794542994
0.460921843687375	0.143143429716576	0.752986325356123	0.008639410765419
0.460921843687375	0.125250501002004	0.859586475556323	0.012681101200397
0.460921843687375	0.100200400801603	0.972301781920555	0.010518988437798
0.460921843687375	0.083500334001336	0.998700599595986	0.004457614065807
0.460921843687375	0.071571714858288	0.965589985582387	0.02876472463966
0.460921843687375	0.062625250501002	0.927744595403231	0.047374759137514
0.460921843687375	0.050100200400802	0.431598539764901	0.100339388195228
0.468937875751503	1.00200400801603	-0.000927681511319	0.006402026176602
0.468937875751503	0.668002672010688	0.006073913759383	0.005201310838109
0.468937875751503	0.501002004008016	0.008020094698415	0.008158910687106
0.468937875751503	0.400801603206413	0.032486396440175	0.008091246380537
0.468937875751503	0.334001336005344	0.072582617740491	0.00814186995233
0.468937875751503	0.286286859433152	0.117556612222441	0.008789710402769
0.468937875751503	0.250501002004008	0.201999558234706	0.008772755290139
0.468937875751503	0.222667557336896	0.284225091465496	0.00991717125634
0.468937875751503	0.200400801603206	0.372026216762182	0.012129260203774
0.468937875751503	0.182182546912006	0.498651828707515	0.014491415857768
0.468937875751503	0.167000668002672	0.554845450419878	0.012958835024759
0.468937875751503	0.143143429716576	0.691957462018225	0.013747526797081
0.468937875751503	0.125250501002004	0.843837350050803	0.010464044080144
0.468937875751503	0.100200400801603	0.91015809575062	0.024968921409954
0.468937875751503	0.083500334001336	0.891836080979594	0.053251052003807
0.468937875751503	0.071571714858288	0.808411291520918	0.073436975755118
0.468937875751503	0.062625250501002	0.447390894012474	0.101588459484098
0.468937875751503	0.050100200400802	0.43203074686447	0.100292429347673
0.480961923847695	1.00200400801603	-0.000537766177646	0.006230239075345
0.480961923847695	0.668002672010688	0.005651970072409	0.005155475520179
0.480961923847695	0.501002004008016	0.006866982542239	0.008023445207047
0.480961923847695	0.400801603206413	0.028160804173477	0.008284055566042
0.480961923847695	0.334001336005344	0.063260990919715	0.008016944188979
0.480961923847695	0.286286859433152	0.099576008128482	0.008647780852286
0.480961923847695	0.250501002004008	0.174507042140393	0.009589921486259
0.480961923847695	0.222667557336896	0.237389841807864	0.009606589853053
0.480961923847695	0.200400801603206	0.306332585009699	0.010394814318015
0.480961923847695	0.182182546912006	0.394462656776479	0.014437519528034
0.480961923847695	0.167000668002672	0.46817500331324	0.016250532327179
0.480961923847695	0.143143429716576	0.631653993357456	0.01307081272766
0.480961923847695	0.125250501002004	0.750256633507496	0.018438974943876
0.480961923847695	0.100200400801603	0.811920626824792	0.034772549507833
0.480961923847695	0.083500334001336	0.816796542985771	0.063911017224831
0.480961923847695	0.071571714858288	0.723566716599532	0.082263656772463
0.480961923847695	0.062625250501002	0.536860189316509	0.098426324392272
0.480961923847695	0.050100200400802	0.899681736217927	0.053708383500468
0.488977955911824	1.00200400801603	-0.00041476606118	0.006254828856109
0.488977955911824	0.668002672010688	0.005695717366597	0.005132491034173
0.488977955911824	0.501002004008016	0.007037362902157	0.007972706776278
0.488977955911824	0.400801603206413	0.026003103601994	0.008019340323934
0.488977955911824	0.334001336005344	0.055556520656544	0.007694820984655
0.488977955911824	0.286286859433152	0.090469684860703	0.007707028003904
0.488977955911824	0.250501002004008	0.144245064076048	0.009142089871125
0.488977955911824	0.222667557336896	0.199154220264176	0.009282364167212
0.488977955911824	0.200400801603206	0.250558961610596	0.010115157770451
0.488977955911824	0.182182546912006	0.335494106449372	0.012674927891856
0.488977955911824	0.167000668002672	0.391908096754631	0.01475333609102
0.488977955911824	0.143143429716576	0.525761117425231	0.015312741233971
0.488977955911824	0.125250501002004	0.661515897526516	0.022550314255766
0.488977955911824	0.100200400801603	0.726510287107281	0.039352431516339
0.488977955911824	0.083500334001336	0.776528929602692	0.069239257673664
0.488977955911824	0.071571714858288	0.487947052421476	0.097308365829856
0.488977955911824	0.062625250501002	0.536663242316296	0.098528242055253
0.488977955911824	0.050100200400802	-0.253469552331115	0.00303905622869
0.501002004008016	1.00200400801603	-0.00069279943454	0.006403680788431
0.501002004008016	0.668002672010688	0.006210406705194	0.005138027076196
0.501002004008016	0.501002004008016	0.006909658354786	0.007929154822671
0.501002004008016	0.400801603206413	0.022736437203064	0.007838580407308
0.501002004008016	0.334001336005344	0.046870584455484	0.008202647860852
0.501002004008016	0.286286859433152	0.073522980228995	0.007882383604885
0.501002004008016	0.250501002004008	0.117574343878137	0.008520946662865
0.501002004008016	0.222667557336896	0.158110242127542	0.008147490652648
0.501002004008016	0.200400801603206	0.185685551463649	0.009197753101393
0.501002004008016	0.182182546912006	0.244636929168959	0.013619262894527
0.501002004008016	0.167000668002672	0.276279051088148	0.013428182216136
0.501002004008016	0.143143429716576	0.376994887570733	0.017977914948133
0.501002004008016	0.125250501002004	0.482943136774551	0.030243864080867
0.501002004008016	0.100200400801603	0.55811910795539	0.055178976791258
0.501002004008016	0.083500334001336	0.709621792683564	0.075968064385284
0.501002004008016	0.071571714858288	0.197656491339392	0.095290661483287
0.501002004008016	0.062625250501002	0.468214649740363	0.101552959225063
0.501002004008016	0.050100200400802	-0.256349637150052	0.002460702728102
0.509018036072144	1.00200400801603	-0.000818987779166	0.006387883743439
0.509018036072144	0.668002672010688	0.006801137826756	0.005025435881784
0.509018036072144	0.501002004008016	0.006452855530701	0.007873865727447
0.509018036072144	0.400801603206413	0.022515273432637	0.007817697920892
0.509018036072144	0.334001336005344	0.041755432307501	0.008161333006695
0.509018036072144	0.286286859433152	0.064439786185598	0.007980148192176
0.509018036072144	0.250501002004008	0.102523019586267	0.00802299733736
0.509018036072144	0.222667557336896	0.13291041722724	0.007583203119666
0.509018036072144	0.200400801603206	0.162567957558403	0.009026584953474
0.509018036072144	0.182182546912006	0.19183956690937	0.011712629266549
0.509018036072144	0.167000668002672	0.222805868249525	0.014358093019707
0.509018036072144	0.143143429716576	0.27439178155911	0.01695569254742
0.509018036072144	0.125250501002004	0.347127666153951	0.029515534475765
0.509018036072144	0.100200400801603	0.303871052726696	0.05871863486492
0.509018036072144	0.083500334001336	0.380561218629644	0.088792216898727
0.509018036072144	0.071571714858288	0.034670365179256	0.08251215537287
0.509018036072144	0.062625250501002	0.449263866410175	0.101274012554166
0.509018036072144	0.050100200400802	-0.255873815767808	0.002357853341954
0.521042084168337	1.00200400801603	-0.000834675298493	0.006416621780635
0.521042084168337	0.668002672010688	0.0068102086337	0.005034586367123
0.521042084168337	0.501002004008016	0.006705123915165	0.007585207930892
0.521042084168337	0.400801603206413	0.020925713551351	0.007859875100903
0.521042084168337	0.334001336005344	0.035717258966832	0.007998514544118
0.521042084168337	0.286286859433152	0.049881345054839	0.008416182103686
0.521042084168337	0.250501002004008	0.07842568503741	0.007376744350424
0.521042084168337	0.222667557336896	0.101883463921832	0.00866705691945
0.521042084168337	0.200400801603206	0.114890369114983	0.007943722635652
0.521042084168337	0.182182546912006	0.113547694989177	0.011315290139397
0.521042084168337	0.167000668002672	0.129445460861603	0.012592359066831
0.521042084168337	0.143143429716576	0.130652437540412	0.016013591913286
0.521042084168337	0.125250501002004	0.180658037517922	0.026520619595905
0.521042084168337	0.100200400801603	0.108533691029353	0.052547192983161
0.521042084168337	0.083500334001336	0.026244591788788	0.071272590873129
0.521042084168337	0.071571714858288	0.187409335705479	0.093791509271047
0.521042084168337	0.062625250501002	-0.263112019630443	0.003294737772137
0.521042084168337	0.050100200400802	-0.255142959265224	0.002365525760941
0.529058116232465	1.00200400801603	-0.000653880715338	0.006429716667805
0.529058116232465	0.668002672010688	0.007090616824832	0.005043162718222
0.529058116232465	0.501002004008016	0.006718313902354	0.0075340621122
0.529058116232465	0.400801603206413	0.019542854847973	0.007851728788238
0.529058116232465	0.334001336005344	0.032185705278292	0.007886213629664
0.529058116232465	0.286286859433152	0.041460622246497	0.007946461580476
0.529058116232465	0.250501002004008	0.062914765804153	0.007304939337593
0.529058116232465	0.222667557336896	0.078698291171521	0.008479174139863
0.529058116232465	0.200400801603206	0.086714156168048	0.008430841482564
0.529058116232465	0.182182546912006	0.07208720125622	0.012215020501926
0.529058116232465	0.167000668002672	0.070178209726065	0.011325856843949
0.529058116232465	0.143143429716576	0.068977563945526	0.015286635957285
0.529058116232465	0.125250501002004	0.058735728772174	0.021848962855571
0.529058116232465	0.100200400801603	-0.018625179818555	0.042983967132662
0.529058116232465	0.083500334001336	-0.083128708720045	0.056268198119686
0.529058116232465	0.071571714858288	-0.073670274416569	0.070165379255505
0.529058116232465	0.062625250501002	-0.262357468443902	0.003056961859591
0.529058116232465	0.050100200400802	-0.256178698077518	0.00268787386396
0.541082164328657	1.00200400801603	-0.001004908654985	0.00636876671178
0.541082164328657	0.668002672010688	0.00740563917414	0.005097316717604
0.541082164328657	0.501002004008016	0.004814411026462	0.007467974184843
0.541082164328657	0.400801603206413	0.017759572049912	0.00758000586343
0.541082164328657	0.334001336005344	0.025105709615624	0.008018667555552
0.541082164328657	0.286286859433152	0.033281660716222	0.007394582672359
0.541082164328657	0.250501002004008	0.043427690651845	0.007548776591259
0.541082164328657	0.222667557336896	0.050506690334577	0.00762661467223
0.541082164328657	0.200400801603206	0.052852027100293	0.007533090228553
0.541082164328657	0.182182546912006	0.031183804081108	0.010205031144453
0.541082164328657	0.167000668002672	0.010691546620295	0.011249323496693
0.541082164328657	0.143143429716576	-0.00689214452954	0.011546009373456
0.541082164328657	0.125250501002004	-0.056067000534134	0.016630707507199
0.541082164328657	0.100200400801603	-0.18419392693202	0.019971008951771
0.541082164328657	0.083500334001336	-0.205947397801615	0.028776621780636
0.541082164328657	0.071571714858288	-0.112972897297601	0.063480803691552
0.541082164328657	0.062625250501002	-0.265697181939028	0.003003259424661
0.541082164328657	0.050100200400802	-0.258660149959237	0.00235804659419
0.549098196392786	1.00200400801603	-0.001167650475299	0.006412766374432
0.549098196392786	0.668002672010688	0.007333600909233	0.005016640254457
0.549098196392786	0.501002004008016	0.004911624130024	0.007406991618508
0.549098196392786	0.400801603206413	0.016315960176867	0.007510755057209
0.549098196392786	0.334001336005344	0.022066036682584	0.007772896173108
0.549098196392786	0.286286859433152	0.025891759470846	0.00615462363605
0.549098196392786	0.250501002004008	0.033876471178831	0.006964928494263
0.549098196392786	0.222667557336896	0.035286443026333	0.006519610764615
0.549098196392786	0.200400801603206	0.02735270942687	0.008786652423083
0.549098196392786	0.182182546912006	0.004159125144076	0.008980491965896
0.549098196392786	0.167000668002672	-0.022535247649608	0.010442978622576
0.549098196392786	0.143143429716576	-0.047015509174662	0.009938727796274
0.549098196392786	0.125250501002004	-0.093720144095807	0.01404032546054
0.549098196392786	0.100200400801603	-0.204482327380211	0.017084008497958
0.549098196392786	0.083500334001336	-0.21953698177919	0.019037515511986
0.549098196392786	0.071571714858288	-0.261045168493299	0.003421771478829
0.549098196392786	0.062625250501002	-0.263657559608194	0.002975551905414
0.549098196392786	0.050100200400802	-0.257053698579524	0.002320557909406
0.561122244488978	1.00200400801603	-0.001299687551456	0.006405511463809
0.561122244488978	0.668002672010688	0.007277245954836	0.005046893466291
0.561122244488978	0.501002004008016	0.004272887739407	0.007262314609178
0.561122244488978	0.400801603206413	0.014253170228232	0.007496639129963
0.561122244488978	0.334001336005344	0.017374005726885	0.007490350641162
0.561122244488978	0.286286859433152	0.022630055300983	0.006282822799908
0.561122244488978	0.250501002004008	0.019654668053542	0.006754499620483
0.561122244488978	0.222667557336896	0.017717451737142	0.006076106361019
0.561122244488978	0.200400801603206	0.00262782045052	0.007851560274858
0.561122244488978	0.182182546912006	-0.030128650085743	0.009479506347364
0.561122244488978	0.167000668002672	-0.063914373034647	0.009076227806314
0.561122244488978	0.143143429716576	-0.103574112553765	0.008510390400039
0.561122244488978	0.125250501002004	-0.158427092260674	0.009915536885394
0.561122244488978	0.100200400801603	-0.222652985329376	0.009085060702567
0.561122244488978	0.083500334001336	-0.22907074268778	0.012896567483665
0.561122244488978	0.071571714858288	-0.232185734193839	0.022346760053173
0.561122244488978	0.062625250501002	-0.264487821334051	0.002628864623034
0.569138276553106	1.00200400801603	-0.00151741674933	0.006421672523404
0.569138276553106	0.668002672010688	0.006921746177726	0.005042771555134
0.569138276553106	0.501002004008016	0.004379975984032	0.007329949036349
0.569138276553106	0.400801603206413	0.012012154328698	0.007542866414191
0.569138276553106	0.334001336005344	0.015309182533404	0.007600094136168
0.569138276553106	0.286286859433152	0.016870512166618	0.005394435363713
0.569138276553106	0.250501002004008	0.016111160999354	0.006382824807933
0.569138276553106	0.222667557336896	0.003588610969434	0.006410019076229
0.569138276553106	0.200400801603206	-0.015057954305404	0.008194942510271
0.569138276553106	0.182182546912006	-0.048487440612688	0.007798280488833
0.569138276553106	0.167000668002672	-0.081248411050558	0.007678690928952
0.569138276553106	0.143143429716576	-0.121564327854105	0.006972696977121
0.569138276553106	0.125250501002004	-0.184565138292617	0.008051686539411
0.569138276553106	0.100200400801603	-0.233375046686559	0.005627361657182
0.569138276553106	0.083500334001336	-0.250009341327946	0.004948925827607
0.569138276553106	0.071571714858288	-0.261882675169979	0.0032754005004
0.569138276553106	0.062625250501002	-0.260466889691206	0.002350476022185
0.569138276553106	0.050100200400802	-0.255661398950205	0.002843710989113
0.581162324649299	1.00200400801603	-0.001523053995767	0.006405412990309
0.581162324649299	0.668002672010688	0.006820277508926	0.004936537764909
0.581162324649299	0.501002004008016	0.002917599045787	0.007379305303995
0.581162324649299	0.400801603206413	0.010561973967976	0.007567451375697
0.581162324649299	0.334001336005344	0.012802749547191	0.007528928799483
0.581162324649299	0.286286859433152	0.01114475218975	0.005768588559885
0.581162324649299	0.250501002004008	0.008631515054156	0.005564123517576
0.581162324649299	0.222667557336896	-0.006150670238272	0.006511939148839
0.581162324649299	0.200400801603206	-0.030601086742624	0.007527946956036
0.581162324649299	0.182182546912006	-0.060662885691222	0.007698048923498
0.581162324649299	0.167000668002672	-0.093386241822322	0.007824699820483
0.581162324649299	0.143143429716576	-0.146273398098803	0.006392979465946
0.581162324649299	0.125250501002004	-0.200981666740294	0.006567292822117
0.581162324649299	0.100200400801603	-0.233637358886109	0.005166199975101
0.581162324649299	0.083500334001336	-0.239900996381541	0.007092816494713
0.581162324649299	0.071571714858288	-0.261081104091951	0.003101490516102
0.581162324649299	0.062625250501002	-0.264988124545685	0.00254679073578
0.589178356713427	1.00200400801603	-0.001711404532512	0.006337566997723
0.589178356713427	0.668002672010688	0.006751557624267	0.004865864795724
0.589178356713427	0.501002004008016	0.003420892124931	0.007324635162108
0.589178356713427	0.400801603206413	0.008454939699037	0.007561920634857
0.589178356713427	0.334001336005344	0.009094179380806	0.00740673732234
0.589178356713427	0.286286859433152	0.007381776137445	0.00544802567058
0.589178356713427	0.250501002004008	0.002652943241192	0.005872236015116
0.589178356713427	0.222667557336896	-0.016770705338533	0.006174979538235
0.589178356713427	0.200400801603206	-0.037551166461179	0.007202967056357
0.589178356713427	0.182182546912006	-0.070323919984257	0.006642203525287
0.589178356713427	0.167000668002672	-0.102602253003	0.006931117706355
0.589178356713427	0.143143429716576	-0.153666338689403	0.006589449520283
0.589178356713427	0.125250501002004	-0.200304721667784	0.006347839566909
0.589178356713427	0.100200400801603	-0.236254119461368	0.004898500648592
0.589178356713427	0.083500334001336	-0.251430588632174	0.003915679374782
0.589178356713427	0.071571714858288	-0.262037469729037	0.0033860831081
0.589178356713427	0.062625250501002	-0.264087019730844	0.00244693844603
0.601202404809619	1.00200400801603	-0.00154223051313	0.006379627391055
0.601202404809619	0.668002672010688	0.0068467072823	0.006010144858856
0.601202404809619	0.501002004008016	0.002587794426528	0.007149890482368
0.601202404809619	0.400801603206413	0.008028557315031	0.007707681977181
0.601202404809619	0.334001336005344	0.006473960184899	0.007294927329609
0.601202404809619	0.286286859433152	0.001804561748748	0.00522016602343
0.601202404809619	0.250501002004008	-0.004168712254168	0.006020209718033
0.601202404809619	0.222667557336896	-0.024348694181951	0.005541858546753
0.601202404809619	0.200400801603206	-0.047806493949824	0.007301468668801
0.601202404809619	0.182182546912006	-0.076526929610725	0.006532868382055
0.601202404809619	0.167000668002672	-0.106569443496211	0.006287967678845
0.601202404809619	0.143143429716576	-0.157719952931916	0.005728709201971
0.601202404809619	0.125250501002004	-0.199130316745716	0.004977614708375
0.601202404809619	0.100200400801603	-0.231285207689929	0.005254206850575
0.601202404809619	0.083500334001336	-0.251651214252152	0.003979440403854
0.601202404809619	0.071571714858288	-0.260035293030952	0.003184825924394
0.601202404809619	0.062625250501002	-0.264593684362713	0.002337758964823
0.601202404809619	0.050100200400802	-0.252982164730262	0.002774341147224
0.701402805611223	1.00200400801603	-0.002635596322906	0.006242766414593
0.701402805611223	0.668002672010688	0.003219103698379	0.006738476231019
0.701402805611223	0.501002004008016	0.002822594126128	0.006249069682451
0.701402805611223	0.400801603206413	0.001435562395332	0.004349030244858
0.701402805611223	0.334001336005344	-0.004250031927583	0.007377361697343
0.701402805611223	0.286286859433152	-0.007616732623564	0.005024853394163
0.701402805611223	0.250501002004008	-0.014386495636564	0.006052680109718
0.701402805611223	0.222667557336896	-0.033009700362649	0.003597669085666
0.701402805611223	0.200400801603206	-0.044485418130851	0.003963663117819
0.701402805611223	0.182182546912006	-0.051793576732624	0.003749293858258
0.701402805611223	0.167000668002672	-0.057666433468139	0.004934168617797
0.701402805611223	0.143143429716576	-0.086402520471805	0.004416882984406
0.701402805611223	0.125250501002004	-0.114086907281497	0.004573619704339
0.701402805611223	0.100200400801603	-0.166788888398039	0.003831773848298
0.701402805611223	0.083500334001336	-0.21226954108618	0.004302828342055
0.701402805611223	0.071571714858288	-0.24236403869864	0.003704716527243
0.701402805611223	0.062625250501002	-0.254073260749957	0.00287364066811
0.701402805611223	0.050100200400802	-0.253289874337854	0.002703051473689
0.801603206412826	1.00200400801603	-0.002763834040827	0.006277134469339
0.801603206412826	0.668002672010688	0.00202248247999	0.004872681475175
0.801603206412826	0.501002004008016	-0.000333665985277	0.005963357898161
0.801603206412826	0.400801603206413	-0.002557953582516	0.004720100561845
0.801603206412826	0.334001336005344	-0.006062496455838	0.004033233280188
0.801603206412826	0.286286859433152	-0.013836922903924	0.00425226131622
0.801603206412826	0.250501002004008	-0.027565972827418	0.002898703057417
0.801603206412826	0.222667557336896	-0.035276544270907	0.003927556435516
0.801603206412826	0.200400801603206	-0.044323555327087	0.00259733061313
0.801603206412826	0.182182546912006	-0.051870834253678	0.002754080826985
0.801603206412826	0.167000668002672	-0.05813846209453	0.003923653479303
0.801603206412826	0.143143429716576	-0.072994879538636	0.002647050574094
0.801603206412826	0.125250501002004	-0.090564847530733	0.002757010614415
0.801603206412826	0.100200400801603	-0.125005387126959	0.003322486576359
0.801603206412826	0.083500334001336	-0.152406401580717	0.002164788093221
0.801603206412826	0.071571714858288	-0.170821852121076	0.002756844350023
0.801603206412826	0.062625250501002	-0.181065698531331	0.00192974630624
0.801603206412826	0.050100200400802	-0.189542162481275	0.002249321087064
0.901803607214429	1.00200400801603	-0.003194982992036	0.00620751756017
0.901803607214429	0.668002672010688	-0.00270488230971	0.005430034417532
0.901803607214429	0.501002004008016	-0.003180875739455	0.005605618611973
0.901803607214429	0.400801603206413	-0.006435239537191	0.004007468564383
0.901803607214429	0.334001336005344	-0.012395957445954	0.003693279625383
0.901803607214429	0.286286859433152	-0.023351665254357	0.004045306163429
0.901803607214429	0.250501002004008	-0.034920054136329	0.003262521515978
0.901803607214429	0.222667557336896	-0.040991187987197	0.003551639872932
0.901803607214429	0.200400801603206	-0.046026287444629	0.003336098087959
0.901803607214429	0.182182546912006	-0.062762313404364	0.002651837703463
0.901803607214429	0.167000668002672	-0.066187779165546	0.003404847530733
0.901803607214429	0.143143429716576	-0.087114846928326	0.002396173188059
0.901803607214429	0.125250501002004	-0.107291405255401	0.002721651880916
0.901803607214429	0.100200400801603	-0.147739589800844	0.002849041730756
0.901803607214429	0.083500334001336	-0.172844221509151	0.002404600463452
0.901803607214429	0.071571714858288	-0.184829089039803	0.001948735948852
0.901803607214429	0.062625250501002	-0.192199388757475	0.001940346424312
0.901803607214429	0.050100200400802	-0.195765478853499	0.00240699852611
1.00200400801603	1.00200400801603	-0.004055884594841	0.006180156224272
1.00200400801603	0.668002672010688	-0.00674600053815	0.005469418195108
1.00200400801603	0.501002004008016	-0.004373340187389	0.005211778265951
1.00200400801603	0.400801603206413	-0.013307456435918	0.005232270392488
1.00200400801603	0.334001336005344	-0.015920039517914	0.0037419809559
1.00200400801603	0.286286859433152	-0.027990677949085	0.003842136698246
1.00200400801603	0.250501002004008	-0.038234508295147	0.003042614607973
1.00200400801603	0.222667557336896	-0.038141670113775	0.002923126413147
1.00200400801603	0.200400801603206	-0.046386573547897	0.002840196786358
1.00200400801603	0.182182546912006	-0.054460174858736	0.002956887883984
1.00200400801603	0.167000668002672	-0.0549418307557	0.003311025096285
1.00200400801603	0.143143429716576	-0.06223701430918	0.002933120750519
1.00200400801603	0.125250501002004	-0.071693109666226	0.002091477383625
1.00200400801603	0.100200400801603	-0.092097331336019	0.003083048341171
1.00200400801603	0.083500334001336	-0.113611669029442	0.002360615740499
1.00200400801603	0.071571714858288	-0.131064058377276	0.002866772101317
1.00200400801603	0.062625250501002	-0.149540986582383	0.003384214521227
1.00200400801603	0.050100200400802	-0.179251071280838	0.00338921144895
1.09819639278557	1.00200400801603	-0.003957178485227	0.006093172637861
1.09819639278557	0.668002672010688	-0.010166524632431	0.00555702105614
1.09819639278557	0.501002004008016	-0.008675633913117	0.005132231758105
1.09819639278557	0.400801603206413	-0.01803596130136	0.005309217713985
1.09819639278557	0.334001336005344	-0.014572414729258	0.003752166939089
1.09819639278557	0.286286859433152	-0.031075430219156	0.003737919928032
1.09819639278557	0.250501002004008	-0.040976229011129	0.003080091083972
1.09819639278557	0.222667557336896	-0.037790569515785	0.003005309054984
1.09819639278557	0.200400801603206	-0.044588400849796	0.002866572423404
1.09819639278557	0.182182546912006	-0.048221096300818	0.002291169754338
1.09819639278557	0.167000668002672	-0.050259406187124	0.003325126565757
1.09819639278557	0.143143429716576	-0.049417578242658	0.002950463652756
1.09819639278557	0.125250501002004	-0.053220629636026	0.002423227858523
1.09819639278557	0.100200400801603	-0.051808749362452	0.00227663214204
1.09819639278557	0.083500334001336	-0.054283242235975	0.002384561025859
1.09819639278557	0.071571714858288	-0.055822930831603	0.002111924369782
1.09819639278557	0.062625250501002	-0.060918634061711	0.003425678451091
1.09819639278557	0.050100200400802	-0.06290960116626	0.003083627937237
1.19839679358717	1.00200400801603	-0.004010958349565	0.005712724045285
1.19839679358717	0.668002672010688	-0.033008693137779	0.014350871361962
1.19839679358717	0.501002004008016	-0.018186749450806	0.014772606535717
1.19839679358717	0.400801603206413	-0.020001813647335	0.005073848056835
1.19839679358717	0.334001336005344	-0.021410129276589	0.003629205665841
1.19839679358717	0.286286859433152	-0.032762080473572	0.003524672591676
1.19839679358717	0.250501002004008	-0.040000565459577	0.003199693816491
1.19839679358717	0.222667557336896	-0.040580887626957	0.002593783800065
1.19839679358717	0.200400801603206	-0.045139031570154	0.003263899663054
1.19839679358717	0.182182546912006	-0.048129745663672	0.003785087449448
1.19839679358717	0.167000668002672	-0.051363326251702	0.004208722856535
1.19839679358717	0.143143429716576	-0.052232395853832	0.003291812000755
1.19839679358717	0.125250501002004	-0.060891186782382	0.005366528809121
1.19839679358717	0.100200400801603	-0.056289476749089	0.004514390383974
1.19839679358717	0.083500334001336	-0.057581057104188	0.006419969237071
1.19839679358717	0.071571714858288	-0.062410452970068	0.00634175734234
1.19839679358717	0.062625250501002	-0.064713744924719	0.005580568431452
1.19839679358717	0.050100200400802	-0.068338048441573	0.006549024301107
1.29859719438878	1.00200400801603	-0.026512123244485	0.012150504295164
1.29859719438878	0.668002672010688	-0.033381695655841	0.014915577688443
1.29859719438878	0.501002004008016	-0.019144946405838	0.013423384163116
1.29859719438878	0.400801603206413	-0.02941993325328	0.007933774402512
1.29859719438878	0.334001336005344	-0.038796965474034	0.008782585451464
1.29859719438878	0.286286859433152	-0.024879485624556	0.007475433753278
1.29859719438878	0.250501002004008	-0.046262392520512	0.006896833185409
1.29859719438878	0.222667557336896	-0.056813659382894	0.006935979534219
1.29859719438878	0.200400801603206	-0.047268020610359	0.013521073730628
1.29859719438878	0.182182546912006	-0.047066469612572	0.005342416295517
1.29859719438878	0.167000668002672	-0.053258767635471	0.014528803177497
1.29859719438878	0.143143429716576	-0.053057560411404	0.006207283504886
1.29859719438878	0.125250501002004	-0.063954650784535	0.007043835325963
1.29859719438878	0.100200400801603	-0.061309907992337	0.005871531439633
1.29859719438878	0.083500334001336	-0.061251276902502	0.00677916634873
1.29859719438878	0.071571714858288	-0.067581151882924	0.00803409464219
1.29859719438878	0.062625250501002	-0.065308791530958	0.004881770434657
1.29859719438878	0.050100200400802	-0.070085223754122	0.006314167894908
1.39879759519038	1.00200400801603	-0.032913626852904	0.013454385966322
1.39879759519038	0.668002672010688	-0.036424787049048	0.015253571511761
1.39879759519038	0.501002004008016	-0.011490952887739	0.006205274195686
1.39879759519038	0.400801603206413	-0.019821231240035	0.007365812667419
1.39879759519038	0.334001336005344	-0.038885737808282	0.008324631788627
1.39879759519038	0.286286859433152	-0.029573338259686	0.006744467692901
1.39879759519038	0.250501002004008	-0.050584739820322	0.011377846996598
1.39879759519038	0.222667557336896	-0.05208938919924	0.007375579214541
1.39879759519038	0.200400801603206	-0.050258373259545	0.00730371492484
1.39879759519038	0.182182546912006	-0.046073431030398	0.00982891104855
1.39879759519038	0.167000668002672	-0.049429547672499	0.005041660876864
1.39879759519038	0.143143429716576	-0.048869557953583	0.005160077108124
1.39879759519038	0.125250501002004	-0.058920671001321	0.006707445833551
1.39879759519038	0.100200400801603	-0.059976543066092	0.006017940008273
1.39879759519038	0.083500334001336	-0.060111907984305	0.00831396693186
1.39879759519038	0.071571714858288	-0.068115199537351	0.008008536029976
1.39879759519038	0.062625250501002	-0.064009537311095	0.00502212280272
1.39879759519038	0.050100200400802	-0.06996787964707	0.006492544046008
1.49899799599198	1.00200400801603	-0.037768212979064	0.013269417070614
1.49899799599198	0.668002672010688	-0.034405092349027	0.017675533833198
1.49899799599198	0.501002004008016	-0.014859879598877	0.009241232766133
1.49899799599198	0.400801603206413	-0.016148972895691	0.01211037385392
1.49899799599198	0.334001336005344	-0.0385688667917	0.008346792502841
1.49899799599198	0.286286859433152	-0.031586369532653	0.005464182874768
1.49899799599198	0.250501002004008	-0.050874965160783	0.012010287187602
1.49899799599198	0.222667557336896	-0.049924898293581	0.006118615266605
1.49899799599198	0.200400801603206	-0.051400371886057	0.004825592347019
1.49899799599198	0.182182546912006	-0.046247833542837	0.009807425672989
1.49899799599198	0.167000668002672	-0.052285879976386	0.004050483813318
1.49899799599198	0.143143429716576	-0.051286647041578	0.007428098682335
1.49899799599198	0.125250501002004	-0.054538452456014	0.005997396476319
1.49899799599198	0.100200400801603	-0.05254710944936	0.004901171963165
1.49899799599198	0.083500334001336	-0.056891135376966	0.00555579021771
1.49899799599198	0.071571714858288	-0.065257122662158	0.006922687700049
1.49899799599198	0.062625250501002	-0.053510808390328	0.004047282059108
1.49899799599198	0.050100200400802	-0.071356478086433	0.00574981642644


==> anc/4x3_slac_0.25_47.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.00200400801603	-0.0124749916667	0.014011531680596
0	0.668002672010688	-0.012934722511155	0.010097805872266
0	0.501002004008016	0.009462700792366	0.006637497359448
0	0.400801603206413	0.06672015935679	0.008444189862691
0	0.334001336005344	0.351539037995831	0.015148259484902
0	0.286286859433152	0.68133593037779	0.015938233661712
0	0.250501002004008	0.877237553262838	0.009072986694833
0	0.222667557336896	0.950295653431111	0.010238085308894
0	0.200400801603206	0.961106373066775	0.00640863482476
0	0.182182546912006	0.984037670531444	0.005991800514857
0	0.167000668002672	0.993521503929703	0.006621064172433
0	0.143143429716576	0.994035654475283	0.00606317677439
0	0.125250501002004	0.993254966847523	0.00548118826832
0	0.100200400801603	1.00058713017217	0.004240564495725
0	0.083500334001336	1.00073943478139	0.003638356311822
0	0.071571714858288	1.00326429211128	0.005944321348107
0	0.062625250501002	1.00684103276694	0.00553329103096
0	0.050100200400802	1.00673729021169	0.0037108895145
0.100200400801603	1.00200400801603	-0.009249343095008	0.012474926606721
0.100200400801603	0.668002672010688	-0.011577695671905	0.009691735535199
0.100200400801603	0.501002004008016	0.007729838354063	0.00786584198457
0.100200400801603	0.400801603206413	0.09047625832828	0.010067512660592
0.100200400801603	0.334001336005344	0.291200629716347	0.013082481114534
0.100200400801603	0.286286859433152	0.63710634093839	0.017659784498858
0.100200400801603	0.250501002004008	0.857061923446091	0.007424600383131
0.100200400801603	0.222667557336896	0.94383720547307	0.010228344303838
0.100200400801603	0.200400801603206	0.95080231806298	0.006598286593227
0.100200400801603	0.182182546912006	0.977575849092976	0.006185232027181
0.100200400801603	0.167000668002672	0.989840538793017	0.006375134075767
0.100200400801603	0.143143429716576	0.995656467243103	0.006053398821691
0.100200400801603	0.125250501002004	0.99620626423187	0.005065498692776
0.100200400801603	0.100200400801603	1.00015143714282	0.005095694876727
0.100200400801603	0.083500334001336	1.00128034827169	0.003533510467829
0.100200400801603	0.071571714858288	1.00157286115317	0.005441596138168
0.100200400801603	0.062625250501002	1.00486969931848	0.004946916839691
0.100200400801603	0.050100200400802	1.00667176437042	0.002780304175485
0.200400801603206	1.00200400801603	-0.011209348717475	0.012788722615572
0.200400801603206	0.668002672010688	-0.012532651676098	0.009321580073976
0.200400801603206	0.501002004008016	0.009605915960177	0.008048309524861
0.200400801603206	0.400801603206413	0.05999500082329	0.005721027947679
0.200400801603206	0.334001336005344	0.223162573644283	0.014735379857912
0.200400801603206	0.286286859433152	0.541016606359011	0.017535743229947
0.200400801603206	0.250501002004008	0.784354600985538	0.012074593435368
0.200400801603206	0.222667557336896	0.885924506327284	0.009974769739881
0.200400801603206	0.200400801603206	0.927640113895125	0.007526674832631
0.200400801603206	0.182182546912006	0.964193332556897	0.005981615334878
0.200400801603206	0.167000668002672	0.977619286669531	0.006240430841643
0.200400801603206	0.143143429716576	0.988914438094626	0.005620408432095
0.200400801603206	0.125250501002004	0.993392042602239	0.005049587913302
0.200400801603206	0.100200400801603	0.998874976405717	0.005412753844362
0.200400801603206	0.083500334001336	1.00069082453484	0.003779670764374
0.200400801603206	0.071571714858288	1.0012018104345	0.003664885040622
0.200400801603206	0.062625250501002	1.00266874430223	0.005470116344914
0.200400801603206	0.050100200400802	0.994234818334063	0.004419696467082
0.30060120240481	1.00200400801603	-0.011849208477074	0.013032834085004
0.30060120240481	0.668002672010688	-0.013965014277051	0.009123939903856
0.30060120240481	0.501002004008016	0.007974487973944	0.007795653672074
0.30060120240481	0.400801603206413	0.028201475496082	0.005320233894643
0.30060120240481	0.334001336005344	0.133551964851547	0.010872097381135
0.30060120240481	0.286286859433152	0.343081288830165	0.020908156995354
0.30060120240481	0.250501002004008	0.609547062059992	0.014137329087032
0.30060120240481	0.222667557336896	0.788930438030369	0.012593129826788
0.30060120240481	0.200400801603206	0.861743671712162	0.009538189967109
0.30060120240481	0.182182546912006	0.926031702683925	0.006266989128558
0.30060120240481	0.167000668002672	0.952913859783696	0.005871526138449
0.30060120240481	0.143143429716576	0.976556029895462	0.005739538234786
0.30060120240481	0.125250501002004	0.988315291906458	0.005528683659905
0.30060120240481	0.100200400801603	0.998634334801868	0.003797240814294
0.30060120240481	0.083500334001336	1.00000994373517	0.003549760201766
0.30060120240481	0.071571714858288	1.00291581158309	0.005038931570556
0.30060120240481	0.062625250501002	1.00071350717467	0.005220775016968
0.30060120240481	0.050100200400802	0.945263063200549	0.060279523375408
0.308617234468938	1.00200400801603	-0.011892614889097	0.012894669659961
0.308617234468938	0.668002672010688	-0.014580161364814	0.009251635455279
0.308617234468938	0.501002004008016	0.005638179605704	0.007709182854687
0.308617234468938	0.400801603206413	0.028437598242577	0.006683732354489
0.308617234468938	0.334001336005344	0.132207162220232	0.008602312922438
0.308617234468938	0.286286859433152	0.331127874988454	0.017683787615311
0.308617234468938	0.250501002004008	0.601881711318428	0.014596670374818
0.308617234468938	0.222667557336896	0.769558965626644	0.013232689989197
0.308617234468938	0.200400801603206	0.851080822968582	0.009346805193553
0.308617234468938	0.182182546912006	0.923535889414099	0.006643557415432
0.308617234468938	0.167000668002672	0.949888651049594	0.00604335950458
0.308617234468938	0.143143429716576	0.975124260545138	0.005616177123787
0.308617234468938	0.125250501002004	0.987665543511874	0.005508542375332
0.308617234468938	0.100200400801603	0.997948923899904	0.003610420038474
0.308617234468938	0.083500334001336	0.999766908566632	0.003724660864816
0.308617234468938	0.071571714858288	1.00177400090763	0.005108420126827
0.308617234468938	0.062625250501002	0.995897060654375	0.008826362464408
0.308617234468938	0.050100200400802	0.988471532242842	0.007358512455773
0.32064128256513	1.00200400801603	-0.011068219003137	0.012459051329111
0.32064128256513	0.668002672010688	-0.014482996935755	0.00916824767772
0.32064128256513	0.501002004008016	0.004918092537781	0.007754573355127
0.32064128256513	0.400801603206413	0.026388252256015	0.007313436170939
0.32064128256513	0.334001336005344	0.115521643688178	0.009386659009402
0.32064128256513	0.286286859433152	0.281406034513918	0.017387035393432
0.32064128256513	0.250501002004008	0.551619551728708	0.017486034192634
0.32064128256513	0.222667557336896	0.73613269023016	0.015428574825001
0.32064128256513	0.200400801603206	0.832945474114562	0.011097039770925
0.32064128256513	0.182182546912006	0.909275882426175	0.006365625198292
0.32064128256513	0.167000668002672	0.945319336066924	0.0058232293043
0.32064128256513	0.143143429716576	0.964973698900808	0.006021499833334
0.32064128256513	0.125250501002004	0.986111525656524	0.005503745446805
0.32064128256513	0.100200400801603	0.99756884510504	0.003448314826045
0.32064128256513	0.083500334001336	0.999105015642507	0.003686513387496
0.32064128256513	0.071571714858288	1.00238588600046	0.005029114903153
0.32064128256513	0.062625250501002	0.978684888815708	0.024217930048474
0.32064128256513	0.050100200400802	1.00669526628407	0.002836715515199
0.328657314629258	1.00200400801603	-0.010932023084245	0.012416566841097
0.328657314629258	0.668002672010688	-0.014331340034779	0.009115657045554
0.328657314629258	0.501002004008016	0.005520834052875	0.007587698041373
0.328657314629258	0.400801603206413	0.023912932076578	0.006846523989864
0.328657314629258	0.334001336005344	0.109717247721897	0.010355061385296
0.328657314629258	0.286286859433152	0.266756438729162	0.016546041180558
0.328657314629258	0.250501002004008	0.536020594294802	0.013353689824539
0.328657314629258	0.222667557336896	0.721087176356722	0.014279644660062
0.328657314629258	0.200400801603206	0.829933197055433	0.010571901638949
0.328657314629258	0.182182546912006	0.910260986903667	0.00672559162413
0.328657314629258	0.167000668002672	0.94146286962703	0.00569084782792
0.328657314629258	0.143143429716576	0.962643491391601	0.005994803715648
0.328657314629258	0.125250501002004	0.984045220701925	0.005421484411709
0.328657314629258	0.100200400801603	0.997456219051329	0.003515565800941
0.328657314629258	0.083500334001336	0.999701398789563	0.003518391331762
0.328657314629258	0.071571714858288	0.99966443508259	0.006924300384336
0.328657314629258	0.062625250501002	0.999926827603102	0.006042430672969
0.328657314629258	0.050100200400802	1.00150335139216	0.003638758559203
0.340681362725451	1.00200400801603	-0.010449321087064	0.011855793832153
0.340681362725451	0.668002672010688	-0.014681966739089	0.009142320231646
0.340681362725451	0.501002004008016	0.004820495339376	0.007455949012253
0.340681362725451	0.400801603206413	0.02246870494496	0.006476837763704
0.340681362725451	0.334001336005344	0.09784424480223	0.008884356287726
0.340681362725451	0.286286859433152	0.244287083184405	0.019392413685086
0.340681362725451	0.250501002004008	0.503172180031406	0.021780214537291
0.340681362725451	0.222667557336896	0.668699145786563	0.019175270782045
0.340681362725451	0.200400801603206	0.810601869068799	0.011045083192437
0.340681362725451	0.182182546912006	0.90054451186943	0.007954256408609
0.340681362725451	0.167000668002672	0.936046152425091	0.005742812438504
0.340681362725451	0.143143429716576	0.958613435287409	0.006016233669744
0.340681362725451	0.125250501002004	0.981483447857639	0.005457699687953
0.340681362725451	0.100200400801603	0.996376801699592	0.003536488287196
0.340681362725451	0.083500334001336	0.999329368155148	0.003486213147738
0.340681362725451	0.071571714858288	1.00144879739439	0.00555263264003
0.340681362725451	0.062625250501002	1.00004208818438	0.006033541712684
0.340681362725451	0.050100200400802	0.942310978670768	0.058565655559616
0.348697394789579	1.00200400801603	-0.010635458492135	0.01234282962719
0.348697394789579	0.668002672010688	-0.014863544001831	0.009173490548231
0.348697394789579	0.501002004008016	0.003573354002594	0.007736876880013
0.348697394789579	0.400801603206413	0.019274549098196	0.006217217280252
0.348697394789579	0.334001336005344	0.092646357243545	0.0080599766266
0.348697394789579	0.286286859433152	0.223228195870699	0.015773423239264
0.348697394789579	0.250501002004008	0.490279958715025	0.014835143473319
0.348697394789579	0.222667557336896	0.640911948144787	0.015873637133988
0.348697394789579	0.200400801603206	0.803110541724732	0.01022025116365
0.348697394789579	0.182182546912006	0.890638527556114	0.008585971783246
0.348697394789579	0.167000668002672	0.925451271280035	0.008819664499339
0.348697394789579	0.143143429716576	0.955590106063831	0.006881387785591
0.348697394789579	0.125250501002004	0.980273894482352	0.005314518576231
0.348697394789579	0.100200400801603	0.996090007670652	0.003618356874069
0.348697394789579	0.083500334001336	0.998946783346252	0.003526281581198
0.348697394789579	0.071571714858288	0.999594604037735	0.006509724699901
0.348697394789579	0.062625250501002	1.0017691173931	0.005933780506906
0.348697394789579	0.050100200400802	0.816560945538371	0.104683672756334
0.360721442885771	1.00200400801603	-0.009153260749957	0.01135591873125
0.360721442885771	0.668002672010688	-0.014793796008851	0.009163444002233
0.360721442885771	0.501002004008016	0.00399114156168	0.007778220489074
0.360721442885771	0.400801603206413	0.013890936341621	0.006910751523086
0.360721442885771	0.334001336005344	0.080155329496669	0.008876600656222
0.360721442885771	0.286286859433152	0.193742177742258	0.015263856450376
0.360721442885771	0.250501002004008	0.422410785498853	0.017031851277706
0.360721442885771	0.222667557336896	0.59424892269509	0.01658974381629
0.360721442885771	0.200400801603206	0.771782394448215	0.009112935450058
0.360721442885771	0.182182546912006	0.864902791555054	0.007786843426332
0.360721442885771	0.167000668002672	0.915144758454785	0.008941562965611
0.360721442885771	0.143143429716576	0.951466990092409	0.006540329878193
0.360721442885771	0.125250501002004	0.971034108296754	0.005337642499428
0.360721442885771	0.100200400801603	0.995462733081393	0.003768786631379
0.360721442885771	0.083500334001336	0.998629901084735	0.003481879831808
0.360721442885771	0.071571714858288	1.00081488829362	0.006488732173766
0.360721442885771	0.062625250501002	0.968953907815631	0.035910948148803
0.360721442885771	0.050100200400802	0.568756816237686	0.147858781290035
0.3687374749499	1.00200400801603	-0.009373472395693	0.011321397745391
0.3687374749499	0.668002672010688	-0.01513349295786	0.009169226790254
0.3687374749499	0.501002004008016	0.003284563837093	0.007662344327934
0.3687374749499	0.400801603206413	0.009988575788852	0.007037643222316
0.3687374749499	0.334001336005344	0.075440431162927	0.010963679182011
0.3687374749499	0.286286859433152	0.182233581391239	0.01455142525532
0.3687374749499	0.250501002004008	0.386932486214915	0.01235116067807
0.3687374749499	0.222667557336896	0.575187810490721	0.016675809334099
0.3687374749499	0.200400801603206	0.751962988100449	0.010946299653415
0.3687374749499	0.182182546912006	0.851015457769246	0.012010076586038
0.3687374749499	0.167000668002672	0.896015389496428	0.009378735025161
0.3687374749499	0.143143429716576	0.945803944562472	0.007903370990478
0.3687374749499	0.125250501002004	0.978443604644158	0.005839412371838
0.3687374749499	0.100200400801603	0.994988036192626	0.003920644656046
0.3687374749499	0.083500334001336	0.998237211898747	0.00336287131377
0.3687374749499	0.071571714858288	1.0021549150405	0.006582314609178
0.3687374749499	0.062625250501002	0.961666531459713	0.037208480287228
0.3687374749499	0.050100200400802	0.506433693037377	0.153881521760957
0.380761523046092	1.00200400801603	-0.008997538805065	0.011211993526131
0.380761523046092	0.668002672010688	-0.014696482182803	0.009133052156417
0.380761523046092	0.501002004008016	0.001917897679126	0.007976167645913
0.380761523046092	0.400801603206413	0.004647963180871	0.006511595857045
0.380761523046092	0.334001336005344	0.066107230091446	0.009501541600235
0.380761523046092	0.286286859433152	0.168812157380894	0.014269042132361
0.380761523046092	0.250501002004008	0.348717956955996	0.014711092887177
0.380761523046092	0.222667557336896	0.530664390906061	0.019098313661391
0.380761523046092	0.200400801603206	0.719519568194505	0.01083055072068
0.380761523046092	0.182182546912006	0.818725948891771	0.010987371135056
0.380761523046092	0.167000668002672	0.883113754563235	0.009091686539411
0.380761523046092	0.143143429716576	0.939300709635704	0.008315278091253
0.380761523046092	0.125250501002004	0.975215489094421	0.005709738193823
0.380761523046092	0.100200400801603	0.993613664202152	0.003812262440713
0.380761523046092	0.083500334001336	0.997114806767844	0.003384366327846
0.380761523046092	0.071571714858288	0.975398235348453	0.031238253661632
0.380761523046092	0.062625250501002	0.997140798631331	0.007589119240485
0.38877755511022	1.00200400801603	-0.008229380444255	0.011112992959868
0.38877755511022	0.668002672010688	-0.014940669475223	0.009096641860876
0.38877755511022	0.501002004008016	0.001947764065205	0.007909524058136
0.38877755511022	0.400801603206413	0.003822524086249	0.006318922253324
0.38877755511022	0.334001336005344	0.058438240810278	0.009684691065498
0.38877755511022	0.286286859433152	0.146099657431095	0.011758217838483
0.38877755511022	0.250501002004008	0.326330271765977	0.01494819008759
0.38877755511022	0.222667557336896	0.497939028357316	0.014904944799419
0.38877755511022	0.200400801603206	0.691104083919342	0.013643908096755
0.38877755511022	0.182182546912006	0.791295231746057	0.015200866502544
0.38877755511022	0.167000668002672	0.877085473552315	0.006804266649532
0.38877755511022	0.143143429716576	0.938984405685118	0.006788118923217
0.38877755511022	0.125250501002004	0.973098501612443	0.00629736314312
0.38877755511022	0.100200400801603	0.992324191469111	0.003715833269746
0.38877755511022	0.083500334001336	0.997196573507737	0.003412452801394
0.38877755511022	0.071571714858288	0.955236677764346	0.042514145726322
0.38877755511022	0.062625250501002	0.989092461476058	0.016006498447797
0.38877755511022	0.050100200400802	0.928433122758543	0.071318769000928
0.400801603206413	1.00200400801603	-0.007442186336601	0.011307360372047
0.400801603206413	0.668002672010688	-0.01386840117108	0.00877155208212
0.400801603206413	0.501002004008016	0.001956360817828	0.007551633447255
0.400801603206413	0.400801603206413	0.002454114160184	0.006100011967823
0.400801603206413	0.334001336005344	0.050991088389203	0.009141666579652
0.400801603206413	0.286286859433152	0.116809073055932	0.012084789860282
0.400801603206413	0.250501002004008	0.289476235035201	0.012647327360131
0.400801603206413	0.222667557336896	0.43437330773772	0.017120281444653
0.400801603206413	0.200400801603206	0.634320601122084	0.016296130537628
0.400801603206413	0.182182546912006	0.754559813012799	0.01720652206216
0.400801603206413	0.167000668002672	0.828065445520299	0.01002198015269
0.400801603206413	0.143143429716576	0.928941345617086	0.011214941787382
0.400801603206413	0.125250501002004	0.967833591029755	0.00608174730222
0.400801603206413	0.100200400801603	0.98928166553548	0.003761671479231
0.400801603206413	0.083500334001336	0.991948658840728	0.006025660298553
0.400801603206413	0.071571714858288	1.00079072774808	0.006146725193875
0.400801603206413	0.062625250501002	0.967043859261609	0.035306908807595
0.400801603206413	0.050100200400802	0.858516166601741	0.097233072959546
0.408817635270541	1.00200400801603	-0.007707351215457	0.011129493295208
0.408817635270541	0.668002672010688	-0.013227332099068	0.008804920462167
0.408817635270541	0.501002004008016	0.002142960229075	0.007689749519078
0.408817635270541	0.400801603206413	0.002414403797575	0.006333047176517
0.408817635270541	0.334001336005344	0.046668863177256	0.009998710045341
0.408817635270541	0.286286859433152	0.10104572431436	0.012298258079285
0.408817635270541	0.250501002004008	0.255823856129092	0.012815016164594
0.408817635270541	0.222667557336896	0.392127597881133	0.017413984682793
0.408817635270541	0.200400801603206	0.570856358006594	0.021398950205019
0.408817635270541	0.182182546912006	0.724799129320766	0.018188368721411
0.408817635270541	0.167000668002672	0.803093304846165	0.011302335653271
0.408817635270541	0.143143429716576	0.920156866839892	0.012715492869507
0.408817635270541	0.125250501002004	0.956709523254927	0.009113194886768
0.408817635270541	0.100200400801603	0.988850566865193	0.003770323332035
0.408817635270541	0.083500334001336	0.989176782422561	0.008586006963827
0.408817635270541	0.071571714858288	0.942151027505914	0.062698818077036
0.408817635270541	0.062625250501002	0.96886735394637	0.036585968731049
0.420841683366733	1.00200400801603	-0.007665494516086	0.011022379347874
0.420841683366733	0.668002672010688	-0.012442219268196	0.008783383199264
0.420841683366733	0.501002004008016	-5.4286604471468E-05	0.007298293259866
0.420841683366733	0.400801603206413	0.00198747250011	0.006032006457805
0.420841683366733	0.334001336005344	0.03735122830832	0.010596927883824
0.420841683366733	0.286286859433152	0.081753912634889	0.010441762563203
0.420841683366733	0.250501002004008	0.210582897257441	0.014028220770198
0.420841683366733	0.222667557336896	0.338921996297204	0.02110213533279
0.420841683366733	0.200400801603206	0.516219613575849	0.019384060304979
0.420841683366733	0.182182546912006	0.663091891197224	0.025347763261995
0.420841683366733	0.167000668002672	0.777864940301445	0.011384156690134
0.420841683366733	0.143143429716576	0.873183465126646	0.02012739065305
0.420841683366733	0.125250501002004	0.950481789229762	0.005672446456038
0.420841683366733	0.100200400801603	0.987690041405456	0.00362873578821
0.420841683366733	0.083500334001336	0.961715591503649	0.032221764571227
0.420841683366733	0.071571714858288	0.962759201770274	0.042681899269481
0.420841683366733	0.062625250501002	0.876390745418693	0.088810435299457
0.420841683366733	0.050100200400802	0.664570069999719	0.134639025546082
0.428857715430862	1.00200400801603	-0.007579405223272	0.01106030626383
0.428857715430862	0.668002672010688	-0.011280851080919	0.008773782595251
0.428857715430862	0.501002004008016	0.000306755121465	0.007314967731053
0.428857715430862	0.400801603206413	0.001852609909197	0.006041056863225
0.428857715430862	0.334001336005344	0.033902207621656	0.010562524487854
0.428857715430862	0.286286859433152	0.080706935313513	0.010843160469235
0.428857715430862	0.250501002004008	0.201890835779776	0.013364605443352
0.428857715430862	0.222667557336896	0.280998742976936	0.015246881418147
0.428857715430862	0.200400801603206	0.459190830558913	0.020547308645347
0.428857715430862	0.182182546912006	0.590107011618427	0.026534113517616
0.428857715430862	0.167000668002672	0.737849791767905	0.015099063216614
0.428857715430862	0.143143429716576	0.866526174593676	0.017865279255907
0.428857715430862	0.125250501002004	0.94283229384621	0.007156435676965
0.428857715430862	0.100200400801603	0.986442672920992	0.003736426118771
0.428857715430862	0.083500334001336	0.986842173324605	0.009934142754447
0.428857715430862	0.071571714858288	0.941448154826687	0.064813397536556
0.428857715430862	0.062625250501002	0.998880566744712	0.008709032493845
0.440881763527054	1.00200400801603	-0.007334386126963	0.010984353637134
0.440881763527054	0.668002672010688	-0.012111187183987	0.009107903663038
0.440881763527054	0.501002004008016	0.000647768434665	0.007135779856306
0.440881763527054	0.400801603206413	0.004055515921623	0.005896027244871
0.440881763527054	0.334001336005344	0.030556143951229	0.01051573013763
0.440881763527054	0.286286859433152	0.073146041983767	0.011857244910663
0.440881763527054	0.250501002004008	0.154941946417886	0.013097917839687
0.440881763527054	0.222667557336896	0.234211091521721	0.017577018566191
0.440881763527054	0.200400801603206	0.390399556628287	0.020003350990558
0.440881763527054	0.182182546912006	0.526134208296352	0.021279130605901
0.440881763527054	0.167000668002672	0.64855972465974	0.016452640752447
0.440881763527054	0.143143429716576	0.823116244513074	0.020941692603644
0.440881763527054	0.125250501002004	0.908245476925795	0.017367376034634
0.440881763527054	0.100200400801603	0.982150320681443	0.005410962847539
0.440881763527054	0.083500334001336	0.986265227850491	0.008073359384099
0.440881763527054	0.071571714858288	0.999626668165991	0.006626309452572
0.440881763527054	0.062625250501002	0.998835506684712	0.008520860398151
0.448897795591182	1.00200400801603	-0.007369128638038	0.010965925116767
0.448897795591182	0.668002672010688	-0.01196208191935	0.009042279830201
0.448897795591182	0.501002004008016	0.001501761599351	0.007756020417589
0.448897795591182	0.400801603206413	0.004105602949386	0.006068627997478
0.448897795591182	0.334001336005344	0.026842329147273	0.009924389861888
0.448897795591182	0.286286859433152	0.057524377813744	0.009836210456986
0.448897795591182	0.250501002004008	0.131136151260437	0.011155616403147
0.448897795591182	0.222667557336896	0.19724287051056	0.01627630089839
0.448897795591182	0.200400801603206	0.363651535536002	0.016815011987904
0.448897795591182	0.182182546912006	0.460430166947121	0.022664459982089
0.448897795591182	0.167000668002672	0.588163067618202	0.023538474142674
0.448897795591182	0.143143429716576	0.769717487078365	0.028204458616632
0.448897795591182	0.125250501002004	0.894592616093911	0.017770291685576
0.448897795591182	0.100200400801603	0.981546660455179	0.005347445030341
0.448897795591182	0.083500334001336	0.949967365592909	0.033483449464058
0.448897795591182	0.071571714858288	0.99911679069562	0.006863184967129
0.448897795591182	0.062625250501002	0.964935321544893	0.035942851635134
0.460921843687375	1.00200400801603	-0.007545205039337	0.010889508716833
0.460921843687375	0.668002672010688	-0.011946423990265	0.008990865257569
0.460921843687375	0.501002004008016	0.0011278017518	0.00784410632889
0.460921843687375	0.400801603206413	0.004028188963097	0.00601466451942
0.460921843687375	0.334001336005344	0.021384110103976	0.009203867775631
0.460921843687375	0.286286859433152	0.038751585736604	0.009943700145783
0.460921843687375	0.250501002004008	0.103748711049353	0.010159394701226
0.460921843687375	0.222667557336896	0.145952551194574	0.016611595937366
0.460921843687375	0.200400801603206	0.253582226577403	0.016174041068108
0.460921843687375	0.182182546912006	0.384532319147313	0.026514338496633
0.460921843687375	0.167000668002672	0.45257991734973	0.02859257593343
0.460921843687375	0.143143429716576	0.673443239183778	0.025333609101972
0.460921843687375	0.125250501002004	0.795443713077458	0.033002172682038
0.460921843687375	0.100200400801603	0.887558041935575	0.049999341368107
0.460921843687375	0.083500334001336	0.944187742217903	0.034296745796202
0.460921843687375	0.071571714858288	0.82151522283043	0.100566217806354
0.460921843687375	0.062625250501002	-0.33857605391143	0.006255929092654
0.468937875751503	1.00200400801603	-0.007039681447062	0.01112799980723
0.468937875751503	0.668002672010688	-0.011864331950474	0.008922237581375
0.468937875751503	0.501002004008016	0.001175524242875	0.008131032566134
0.468937875751503	0.400801603206413	0.002692178585628	0.006272186698045
0.468937875751503	0.334001336005344	0.017489033377376	0.008551882442239
0.468937875751503	0.286286859433152	0.02900570680439	0.00979074268778
0.468937875751503	0.250501002004008	0.089175102108024	0.010179329882209
0.468937875751503	0.222667557336896	0.11583660467227	0.014927270332248
0.468937875751503	0.200400801603206	0.219773446692985	0.021036762101357
0.468937875751503	0.182182546912006	0.284879177192059	0.021775133433199
0.468937875751503	0.167000668002672	0.356938116714391	0.027200077108124
0.468937875751503	0.143143429716576	0.542812856173268	0.036253489745021
0.468937875751503	0.125250501002004	0.781786627362942	0.039821946096602
0.468937875751503	0.100200400801603	0.808656993345408	0.058950747988964
0.468937875751503	0.083500334001336	0.902741707864627	0.046668016594311
0.468937875751503	0.071571714858288	0.811442684969137	0.104462626254513
0.468937875751503	0.062625250501002	-0.189824217573423	0.096746531941639
0.468937875751503	0.050100200400802	-0.359131617945309	0.00371699181931
0.480961923847695	1.00200400801603	-0.006425102871073	0.011778073180429
0.480961923847695	0.668002672010688	-0.011840511644532	0.008905156364834
0.480961923847695	0.501002004008016	0.000655970184859	0.007628423500307
0.480961923847695	0.400801603206413	0.001873591029755	0.006892623403119
0.480961923847695	0.334001336005344	0.014705631543649	0.00829245826322
0.480961923847695	0.286286859433152	0.017538835587006	0.008945541262887
0.480961923847695	0.250501002004008	0.067594769498918	0.009455787567118
0.480961923847695	0.222667557336896	0.094138304665443	0.013667017883462
0.480961923847695	0.200400801603206	0.145699981927783	0.016982140633973
0.480961923847695	0.182182546912006	0.201886803667455	0.024843448821491
0.480961923847695	0.167000668002672	0.259454893755447	0.027163204967048
0.480961923847695	0.143143429716576	0.435179489238999	0.033593267496918
0.480961923847695	0.125250501002004	0.518625579816949	0.044561689310485
0.480961923847695	0.100200400801603	0.503738362496536	0.099704197171899
0.480961923847695	0.083500334001336	0.934991730956904	0.036317243705849
0.480961923847695	0.071571714858288	0.75542263685688	0.11363151955213
0.480961923847695	0.062625250501002	0.396398729322372	0.154833379785623
0.480961923847695	0.050100200400802	-0.365507431697061	0.007277148927113
0.488977955911824	1.00200400801603	-0.006745708330489	0.011029012895531
0.488977955911824	0.668002672010688	-0.01195993991992	0.008736542423524
0.488977955911824	0.501002004008016	0.000579506122465	0.008119976706921
0.488977955911824	0.400801603206413	0.002579325223593	0.006892989345424
0.488977955911824	0.334001336005344	0.01510406126883	0.007605730579395
0.488977955911824	0.286286859433152	0.016765836281782	0.008494510785097
0.488977955911824	0.250501002004008	0.063107875068775	0.007766408970245
0.488977955911824	0.222667557336896	0.072916412383886	0.013051387906073
0.488977955911824	0.200400801603206	0.115956642744407	0.017325034036008
0.488977955911824	0.182182546912006	0.163226637644026	0.020718194706045
0.488977955911824	0.167000668002672	0.208785828169365	0.020963981670756
0.488977955911824	0.143143429716576	0.319949927911936	0.035895957044349
0.488977955911824	0.125250501002004	0.390024056128289	0.051609336508689
0.488977955911824	0.100200400801603	0.703476146682142	0.08313934160907
0.488977955911824	0.083500334001336	0.672745105441344	0.08232715370621
0.488977955911824	0.071571714858288	0.937143320709555	0.065007769446709
0.488977955911824	0.062625250501002	0.902377773583239	0.077566446721098
0.488977955911824	0.050100200400802	-0.363708579483616	0.004915585399255
0.501002004008016	1.00200400801603	-0.006582320874213	0.011186897883944
0.501002004008016	0.668002672010688	-0.011964627451295	0.009012086055879
0.501002004008016	0.501002004008016	0.000849983237015	0.008519388596833
0.501002004008016	0.400801603206413	0.002740126987442	0.006495372950309
0.501002004008016	0.334001336005344	0.016290133774563	0.007765117087883
0.501002004008016	0.286286859433152	0.008906043429544	0.007727088324946
0.501002004008016	0.250501002004008	0.047147225914755	0.0083056325075
0.501002004008016	0.222667557336896	0.048446955634716	0.011312433604684
0.501002004008016	0.200400801603206	0.066286286400456	0.012863901590757
0.501002004008016	0.182182546912006	0.095986250657628	0.013821352524689
0.501002004008016	0.167000668002672	0.10800354054803	0.025613979060325
0.501002004008016	0.143143429716576	0.151212950952004	0.034156025076205
0.501002004008016	0.125250501002004	0.224605025682628	0.05051264854358
0.501002004008016	0.100200400801603	0.1766527202702	0.092908677475191
0.501002004008016	0.083500334001336	0.38920381845856	0.100895488773137
0.501002004008016	0.071571714858288	0.751037674547492	0.115459020646503
0.501002004008016	0.062625250501002	0.904370151123891	0.074556311018831
0.501002004008016	0.050100200400802	-0.365430741242003	0.006436145075723
0.509018036072144	1.00200400801603	-0.006806095236565	0.011129907269449
0.509018036072144	0.668002672010688	-0.012759240003052	0.008773204123678
0.509018036072144	0.501002004008016	0.000750340552849	0.008468811611198
0.509018036072144	0.400801603206413	0.000885124220385	0.006954964518215
0.509018036072144	0.334001336005344	0.013361483688821	0.007792489829358
0.509018036072144	0.286286859433152	0.007638163862796	0.009100914936085
0.509018036072144	0.250501002004008	0.037414169421006	0.007305812105172
0.509018036072144	0.222667557336896	0.037637545230742	0.010191599391167
0.509018036072144	0.200400801603206	0.031454588535789	0.009484362231477
0.509018036072144	0.182182546912006	0.046380136625957	0.014268879562733
0.509018036072144	0.167000668002672	0.097042310673451	0.015536808767836
0.509018036072144	0.143143429716576	0.084465663993317	0.027972376014554
0.509018036072144	0.125250501002004	0.080872961955976	0.03648132176176
0.509018036072144	0.100200400801603	0.118802265051144	0.092802539748836
0.509018036072144	0.083500334001336	0.237278757916635	0.093955664435083
0.509018036072144	0.071571714858288	0.751043778940647	0.115509948956028
0.509018036072144	0.062625250501002	0.901404187131779	0.074724393877936
0.521042084168337	1.00200400801603	-0.007562392440191	0.010219996867483
0.521042084168337	0.668002672010688	-0.013204427452099	0.008642814767812
0.521042084168337	0.501002004008016	8.88751772081237E-05	0.008548584945442
0.521042084168337	0.400801603206413	0.001911048550006	0.006864985763109
0.521042084168337	0.334001336005344	0.00764398199204	0.00787798394384
0.521042084168337	0.286286859433152	0.004782291476741	0.008786206963024
0.521042084168337	0.250501002004008	0.023232928381814	0.005134169581648
0.521042084168337	0.222667557336896	0.023876625395079	0.009910550078112
0.521042084168337	0.200400801603206	0.007929302613243	0.011388753780105
0.521042084168337	0.182182546912006	0.009878912293525	0.015780661925053
0.521042084168337	0.167000668002672	0.002082931715134	0.014648154023478
0.521042084168337	0.143143429716576	-0.018545368090891	0.016588675547488
0.521042084168337	0.125250501002004	-0.061584417733262	0.035141812281878
0.521042084168337	0.100200400801603	-0.007603794040988	0.067660754776085
0.521042084168337	0.083500334001336	-0.20552378504504	0.047763827454508
0.521042084168337	0.071571714858288	-0.344664495323312	0.005993421713166
0.521042084168337	0.062625250501002	-0.356572045895398	0.006818516712784
0.529058116232465	1.00200400801603	-0.00716281621359	0.011690664856768
0.529058116232465	0.668002672010688	-0.013506224794278	0.008585755880498
0.529058116232465	0.501002004008016	-0.000329648057638	0.008486213790306
0.529058116232465	0.400801603206413	0.000928066264794	0.006870506222867
0.529058116232465	0.334001336005344	0.008200228593459	0.007974689740202
0.529058116232465	0.286286859433152	0.002010898751411	0.007787768081253
0.529058116232465	0.250501002004008	0.021337536797041	0.005452210392729
0.529058116232465	0.222667557336896	0.020546404231308	0.007812125091867
0.529058116232465	0.200400801603206	-0.002799141047626	0.012033918096715
0.529058116232465	0.182182546912006	-0.004570460841523	0.012997009811206
0.529058116232465	0.167000668002672	-0.023388081172365	0.012929467110574
0.529058116232465	0.143143429716576	-0.051055590941402	0.018233348460448
0.529058116232465	0.125250501002004	-0.135674118577837	0.025469632652078
0.529058116232465	0.100200400801603	-0.162359123055731	0.042366694109662
0.529058116232465	0.083500334001336	-0.267041529953695	0.030661198951008
0.529058116232465	0.071571714858288	-0.351643985365521	0.006076723386653
0.529058116232465	0.062625250501002	-0.334709900763451	0.013062475893671
0.541082164328657	1.00200400801603	-0.007051414572632	0.011813044124321
0.541082164328657	0.668002672010688	-0.012819073176413	0.008631589431368
0.541082164328657	0.501002004008016	-0.000891691872723	0.008030016907563
0.541082164328657	0.400801603206413	0.001526331187425	0.006750277629407
0.541082164328657	0.334001336005344	0.006866931458107	0.007280704575484
0.541082164328657	0.286286859433152	0.000446033421553	0.008332204770262
0.541082164328657	0.250501002004008	0.01080214199943	0.007718879201288
0.541082164328657	0.222667557336896	0.008226089051851	0.011237168043502
0.541082164328657	0.200400801603206	-0.012443979582411	0.012224801185537
0.541082164328657	0.182182546912006	-0.020450113854965	0.011449975863551
0.541082164328657	0.167000668002672	-0.042391927743262	0.012215087328967
0.541082164328657	0.143143429716576	-0.091815361384091	0.011341321520797
0.541082164328657	0.125250501002004	-0.14808389685182	0.015659698876711
0.541082164328657	0.100200400801603	-0.243037883381994	0.019238104264642
0.541082164328657	0.083500334001336	-0.294139541608267	0.015432303324083
0.541082164328657	0.071571714858288	-0.338600889153056	0.007094605724475
0.541082164328657	0.062625250501002	-0.341978128601893	0.014733965405762
0.549098196392786	1.00200400801603	-0.007071206461018	0.012017583543841
0.549098196392786	0.668002672010688	-0.012364932189027	0.008656797040976
0.549098196392786	0.501002004008016	-0.001316225557327	0.007827022220794
0.549098196392786	0.400801603206413	-0.00048843876129	0.006945669294501
0.549098196392786	0.334001336005344	0.004988673619785	0.007036210456986
0.549098196392786	0.286286859433152	0.001202828759724	0.008103103039747
0.549098196392786	0.250501002004008	0.008740412126859	0.007319153256413
0.549098196392786	0.222667557336896	0.005258334705483	0.009356165637889
0.549098196392786	0.200400801603206	-0.013664738053261	0.010066767121417
0.549098196392786	0.182182546912006	-0.018493752233927	0.012763272757941
0.549098196392786	0.167000668002672	-0.04390410962205	0.008772952879707
0.549098196392786	0.143143429716576	-0.089283662314609	0.01211256758005
0.549098196392786	0.125250501002004	-0.171734378576793	0.013323619583857
0.549098196392786	0.100200400801603	-0.23922315171425	0.015326332825973
0.549098196392786	0.083500334001336	-0.291458042337179	0.013758304906406
0.549098196392786	0.071571714858288	-0.349676025397488	0.00804029204702
0.561122244488978	1.00200400801603	-0.007354327894265	0.011255122991474
0.561122244488978	0.668002672010688	-0.011453077216557	0.008565253794161
0.561122244488978	0.501002004008016	-0.001748109445344	0.00700063084084
0.561122244488978	0.400801603206413	-0.002709982369549	0.006755198412858
0.561122244488978	0.334001336005344	0.003022442801435	0.006569819558958
0.561122244488978	0.286286859433152	-0.004046552262842	0.006897468845507
0.561122244488978	0.250501002004008	0.005472305894354	0.006566861498548
0.561122244488978	0.222667557336896	-0.005431568065992	0.009177055513833
0.561122244488978	0.200400801603206	-0.023975914956165	0.010297367159168
0.561122244488978	0.182182546912006	-0.019608215228051	0.01037688667917
0.561122244488978	0.167000668002672	-0.0432288802053	0.00914565837085
0.561122244488978	0.143143429716576	-0.086716702342561	0.009882882076779
0.561122244488978	0.125250501002004	-0.156525835639214	0.008441401922081
0.561122244488978	0.100200400801603	-0.236974984036209	0.00863425897888
0.561122244488978	0.083500334001336	-0.247414171027426	0.014737298725708
0.561122244488978	0.071571714858288	-0.342124023598299	0.009320889956265
0.569138276553106	1.00200400801603	-0.007017240573331	0.01178786045036
0.569138276553106	0.668002672010688	-0.011407021337264	0.008573112397139
0.569138276553106	0.501002004008016	-0.002175869173216	0.007023202155815
0.569138276553106	0.400801603206413	-0.003256380657106	0.006851498909643
0.569138276553106	0.334001336005344	0.001435994666688	0.006754517933663
0.569138276553106	0.286286859433152	-0.004966994991988	0.005893918016394
0.569138276553106	0.250501002004008	0.008495616483468	0.005809819398316
0.569138276553106	0.222667557336896	-0.006730469998112	0.008340334697451
0.569138276553106	0.200400801603206	-0.029892885570741	0.010322273083241
0.569138276553106	0.182182546912006	-0.021230738832374	0.006422570190481
0.569138276553106	0.167000668002672	-0.039893240589395	0.009927829687431
0.569138276553106	0.143143429716576	-0.070580911723246	0.009302058706592
0.569138276553106	0.125250501002004	-0.120326170577628	0.01031835695439
0.569138276553106	0.100200400801603	-0.199624274601307	0.015287195633753
0.569138276553106	0.083500334001336	-0.192988975947888	0.027095083152277
0.569138276553106	0.071571714858288	-0.310133854884117	0.013832661716218
0.581162324649299	1.00200400801603	-0.007346799249802	0.011070505419657
0.581162324649299	0.668002672010688	-0.012709762290111	0.008488754663636
0.581162324649299	0.501002004008016	-0.00277508347356	0.007388898839764
0.581162324649299	0.400801603206413	-0.003771212163807	0.006748141091803
0.581162324649299	0.334001336005344	-0.001248017863382	0.00560102634126
0.581162324649299	0.286286859433152	-0.003896198489163	0.006063130509516
0.581162324649299	0.250501002004008	0.000884324046891	0.005818752695772
0.581162324649299	0.222667557336896	-0.01261180573572	0.008134133919141
0.581162324649299	0.200400801603206	-0.033162077260734	0.009750451122686
0.581162324649299	0.182182546912006	-0.026966400938149	0.006634942670913
0.581162324649299	0.167000668002672	-0.038550844374119	0.005042010433693
0.581162324649299	0.143143429716576	-0.069054762029068	0.00799750169678
0.581162324649299	0.125250501002004	-0.09100965538291	0.007197689165907
0.581162324649299	0.100200400801603	-0.11968471130638	0.010791485174758
0.581162324649299	0.083500334001336	-0.145179371970394	0.023968914181068
0.581162324649299	0.071571714858288	-0.171721880635018	0.044958572857137
0.589178356713427	1.00200400801603	-0.007294286207686	0.010373920104739
0.589178356713427	0.668002672010688	-0.012675072790872	0.008418847313866
0.589178356713427	0.501002004008016	-0.002787561656379	0.007589010164618
0.589178356713427	0.400801603206413	-0.003470361805776	0.006974970381645
0.589178356713427	0.334001336005344	-0.002510013052156	0.005371362042723
0.589178356713427	0.286286859433152	-0.002603850426304	0.005312507821254
0.589178356713427	0.250501002004008	-0.003208993056253	0.005916024594279
0.589178356713427	0.222667557336896	-0.010913773197698	0.006434871024614
0.589178356713427	0.200400801603206	-0.034469427833623	0.006769343898217
0.589178356713427	0.182182546912006	-0.027445775719776	0.00598970124618
0.589178356713427	0.167000668002672	-0.046038713097538	0.005771228067357
0.589178356713427	0.143143429716576	-0.068571984851467	0.006262140473331
0.589178356713427	0.125250501002004	-0.083369655543552	0.007318932052482
0.589178356713427	0.100200400801603	-0.11328434825563	0.004642186336601
0.589178356713427	0.083500334001336	-0.128523257336316	0.004721784731788
0.589178356713427	0.071571714858288	-0.130365203352597	0.00472488319324
0.589178356713427	0.062625250501002	-0.137328825185441	0.004024860944334
0.601202404809619	1.00200400801603	-0.007288727997076	0.011156185396846
0.601202404809619	0.668002672010688	-0.012068472174811	0.00840261268027
0.601202404809619	0.501002004008016	-0.002982940148835	0.007643686732182
0.601202404809619	0.400801603206413	-0.003829972088466	0.007044428576592
0.601202404809619	0.334001336005344	-0.003109505584315	0.005461838627154
0.601202404809619	0.286286859433152	-0.002302610511604	0.005887717880651
0.601202404809619	0.250501002004008	-0.006766419733254	0.006043852514649
0.601202404809619	0.222667557336896	-0.012008244786166	0.004805219416789
0.601202404809619	0.200400801603206	-0.033721233248059	0.006230395861864
0.601202404809619	0.182182546912006	-0.033544204240144	0.005193045971703
0.601202404809619	0.167000668002672	-0.043114252553203	0.006590104618054
0.601202404809619	0.143143429716576	-0.072230196665877	0.006156523226814
0.601202404809619	0.125250501002004	-0.088426379010526	0.005811213770226
0.601202404809619	0.100200400801603	-0.119747496596399	0.007475813671431
0.601202404809619	0.083500334001336	-0.167396966277244	0.008143152999386
0.601202404809619	0.071571714858288	-0.164488736993024	0.013841682402882
0.601202404809619	0.062625250501002	-0.207983164726246	0.019720886261501
0.601202404809619	0.050100200400802	-0.236830631202284	0.002929129762531
0.701402805611223	1.00200400801603	-0.007653490548231	0.008956750053213
0.701402805611223	0.668002672010688	-0.01137133425167	0.008561523849302
0.701402805611223	0.501002004008016	-0.004504470905739	0.007057559608194
0.701402805611223	0.400801603206413	-0.003095253914643	0.007749067031859
0.701402805611223	0.334001336005344	-0.006536906438127	0.00479364404159
0.701402805611223	0.286286859433152	-0.011378367315794	0.005267014991908
0.701402805611223	0.250501002004008	-0.030794856245557	0.005462739988996
0.701402805611223	0.222667557336896	-0.022758221854531	0.00446667137883
0.701402805611223	0.200400801603206	-0.04313331271762	0.004961013489906
0.701402805611223	0.182182546912006	-0.056965507769045	0.004024554118257
0.701402805611223	0.167000668002672	-0.061271186862703	0.005059054702592
0.701402805611223	0.143143429716576	-0.097981471560355	0.004973293922514
0.701402805611223	0.125250501002004	-0.125241538789001	0.003813179545464
0.701402805611223	0.100200400801603	-0.168772093284766	0.003670669916988
0.701402805611223	0.083500334001336	-0.203416468206955	0.002943877173184
0.701402805611223	0.071571714858288	-0.223666700133734	0.002999397271497
0.701402805611223	0.062625250501002	-0.230583636210296	0.002807239328356
0.701402805611223	0.050100200400802	-0.23504418054546	0.003006400938149
0.801603206412826	1.00200400801603	-0.007442091075939	0.009398809322051
0.801603206412826	0.668002672010688	-0.007446697161859	0.00807422315573
0.801603206412826	0.501002004008016	-0.00371676820575	0.006650536664511
0.801603206412826	0.400801603206413	-0.004790251926699	0.00651383761511
0.801603206412826	0.334001336005344	-0.007778021132445	0.005492427741254
0.801603206412826	0.286286859433152	-0.01717586194433	0.005312849185345
0.801603206412826	0.250501002004008	-0.032745002630512	0.004873121312766
0.801603206412826	0.222667557336896	-0.038362782478785	0.003551884048658
0.801603206412826	0.200400801603206	-0.035938319926426	0.004712465251144
0.801603206412826	0.182182546912006	-0.054959954377693	0.003608276271983
0.801603206412826	0.167000668002672	-0.0601123915165	0.004722468584464
0.801603206412826	0.143143429716576	-0.069530384215325	0.003278631330798
0.801603206412826	0.125250501002004	-0.082091464692913	0.002996237284188
0.801603206412826	0.100200400801603	-0.089286658286513	0.002331999791166
0.801603206412826	0.083500334001336	-0.104888775547086	0.002062784004884
0.801603206412826	0.071571714858288	-0.115130703892755	0.002833292235774
0.801603206412826	0.062625250501002	-0.116013937293425	0.001970667105755
0.801603206412826	0.050100200400802	-0.118046200617668	0.001771880916141
0.901803607214429	1.00200400801603	-0.007470177228204	0.009347450492167
0.901803607214429	0.668002672010688	-0.005397361938305	0.006318948116674
0.901803607214429	0.501002004008016	-0.004548925024398	0.005669920683049
0.901803607214429	0.400801603206413	-0.004841167545512	0.005397673262356
0.901803607214429	0.334001336005344	-0.011320054939538	0.003360237107482
0.901803607214429	0.286286859433152	-0.019435647246397	0.003772599146188
0.901803607214429	0.250501002004008	-0.029141081361119	0.003524916285477
0.901803607214429	0.222667557336896	-0.043132149670082	0.002829302050996
0.901803607214429	0.200400801603206	-0.035407656997362	0.003811156260417
0.901803607214429	0.182182546912006	-0.058660239918715	0.00403751920675
0.901803607214429	0.167000668002672	-0.060352742358465	0.003342342882157
0.901803607214429	0.143143429716576	-0.068012620029639	0.003179165063594
0.901803607214429	0.125250501002004	-0.076695900819676	0.002886719330444
0.901803607214429	0.100200400801603	-0.096652408624865	0.002003551311039
0.901803607214429	0.083500334001336	-0.10915841623126	0.001987372580833
0.901803607214429	0.071571714858288	-0.120710686302465	0.003100495178734
0.901803607214429	0.062625250501002	-0.121421619993494	0.002653603479504
0.901803607214429	0.050100200400802	-0.118531361721439	0.001862398464263
1.00200400801603	1.00200400801603	-0.007031506540134	0.011903508660608
1.00200400801603	0.668002672010688	-0.005704385122951	0.005963467777238
1.00200400801603	0.501002004008016	-0.007203454122674	0.006283439664901
1.00200400801603	0.400801603206413	-0.006967588403259	0.005028672977217
1.00200400801603	0.334001336005344	-0.018045792587178	0.003832792639387
1.00200400801603	0.286286859433152	-0.029901124895081	0.004543333239626
1.00200400801603	0.250501002004008	-0.034910968229043	0.003220286986799
1.00200400801603	0.222667557336896	-0.043611601559833	0.003536326038851
1.00200400801603	0.200400801603206	-0.037318320809957	0.003834431347665
1.00200400801603	0.182182546912006	-0.055563013803158	0.003500745940779
1.00200400801603	0.167000668002672	-0.051470543491793	0.003018593499625
1.00200400801603	0.143143429716576	-0.062607393544604	0.003252290874334
1.00200400801603	0.125250501002004	-0.060560666021422	0.002684536527966
1.00200400801603	0.100200400801603	-0.070639934779378	0.00311131007506
1.00200400801603	0.083500334001336	-0.081508626872985	0.002766768004948
1.00200400801603	0.071571714858288	-0.094149376106923	0.002430269436669
1.00200400801603	0.062625250501002	-0.099797335753672	0.001890852486536
1.00200400801603	0.050100200400802	-0.107880821362163	0.002703157015434
1.09819639278557	1.00200400801603	-0.007319129963333	0.010480873892073
1.09819639278557	0.668002672010688	-0.006753185569536	0.006239024582231
1.09819639278557	0.501002004008016	-0.008852032883402	0.006033434082594
1.09819639278557	0.400801603206413	-0.010558320649315	0.004629656909008
1.09819639278557	0.334001336005344	-0.02262967618604	0.00542398865868
1.09819639278557	0.286286859433152	-0.033887868723419	0.004356556319051
1.09819639278557	0.250501002004008	-0.036339542411476	0.002917886755475
1.09819639278557	0.222667557336896	-0.0469205023273	0.004571207023265
1.09819639278557	0.200400801603206	-0.040375481222967	0.003773294243798
1.09819639278557	0.182182546912006	-0.051681830996663	0.003738679443054
1.09819639278557	0.167000668002672	-0.049351474090466	0.003617175513351
1.09819639278557	0.143143429716576	-0.059728322376215	0.003240009638516
1.09819639278557	0.125250501002004	-0.062086446239172	0.003464323115168
1.09819639278557	0.100200400801603	-0.082729325585038	0.002722633563721
1.09819639278557	0.083500334001336	-0.094530556905394	0.002153574322995
1.09819639278557	0.071571714858288	-0.109034749258035	0.002680288352256
1.09819639278557	0.062625250501002	-0.114358992935771	0.002696145316685
1.09819639278557	0.050100200400802	-0.12369505503994	0.003181526981819
1.19839679358717	1.00200400801603	-0.005271756338328	0.011648948237156
1.19839679358717	0.668002672010688	-0.009543619503536	0.006153502837338
1.19839679358717	0.501002004008016	-0.012196599210445	0.004981020799113
1.19839679358717	0.400801603206413	-0.011621417263385	0.004589223497094
1.19839679358717	0.334001336005344	-0.024986126160136	0.004430857225473
1.19839679358717	0.286286859433152	-0.038005616041703	0.00368148449203
1.19839679358717	0.250501002004008	-0.040272490471926	0.004506872181236
1.19839679358717	0.222667557336896	-0.049056246360456	0.003924701025297
1.19839679358717	0.200400801603206	-0.040351412243324	0.003373578580006
1.19839679358717	0.182182546912006	-0.045349843574925	0.003250158834703
1.19839679358717	0.167000668002672	-0.049593418500327	0.003524782952679
1.19839679358717	0.143143429716576	-0.055789287593223	0.0033915937687
1.19839679358717	0.125250501002004	-0.056697788362296	0.003245671141883
1.19839679358717	0.100200400801603	-0.070759005787125	0.002524784237814
1.19839679358717	0.083500334001336	-0.082802348584946	0.002773437697037
1.19839679358717	0.071571714858288	-0.09785523110349	0.004886249292172
1.19839679358717	0.062625250501002	-0.110659419038478	0.004132673362758
1.19839679358717	0.050100200400802	-0.11615191424934	0.003295965719013
1.29859719438878	1.00200400801603	-0.00826860149156	0.006842320311967
1.29859719438878	0.668002672010688	-0.011512351516661	0.013260507387521
1.29859719438878	0.501002004008016	-0.02464651788547	0.014103623680226
1.29859719438878	0.400801603206413	-0.017077247079329	0.004323950345581
1.29859719438878	0.334001336005344	-0.02884259260003	0.004657391094815
1.29859719438878	0.286286859433152	-0.041408559804981	0.004323476451902
1.29859719438878	0.250501002004008	-0.041570657145955	0.004591769992892
1.29859719438878	0.222667557336896	-0.051521476620576	0.003503182075574
1.29859719438878	0.200400801603206	-0.044602818462577	0.003247916594712
1.29859719438878	0.182182546912006	-0.047028484222955	0.003658717997116
1.29859719438878	0.167000668002672	-0.051790903650989	0.003881866337886
1.29859719438878	0.143143429716576	-0.050571358347959	0.004827309930482
1.29859719438878	0.125250501002004	-0.053153484524159	0.005584933554484
1.29859719438878	0.100200400801603	-0.066764557572058	0.003107358604986
1.29859719438878	0.083500334001336	-0.058792359870041	0.004156778647475
1.29859719438878	0.071571714858288	-0.059449401408027	0.005569802852197
1.29859719438878	0.062625250501002	-0.064352792157461	0.002232641796619
1.39879759519038	1.00200400801603	-0.022413248139566	0.005957958883699
1.39879759519038	0.668002672010688	-0.014950485500058	0.014602384247453
1.39879759519038	0.501002004008016	-0.021026360536705	0.013191149915061
1.39879759519038	0.400801603206413	-0.032439958072458	0.003659144019502
1.39879759519038	0.334001336005344	-0.029505377086839	0.012678636792623
1.39879759519038	0.286286859433152	-0.035857351576901	0.006316392624929
1.39879759519038	0.250501002004008	-0.040242114690303	0.008191762442721
1.39879759519038	0.222667557336896	-0.050362939907872	0.005070885498452
1.39879759519038	0.200400801603206	-0.040134752872479	0.003435982024169
1.39879759519038	0.182182546912006	-0.042266607764628	0.006498526672584
1.39879759519038	0.167000668002672	-0.049225609535705	0.003822863361995
1.39879759519038	0.143143429716576	-0.067033311512805	0.004392078907314
1.39879759519038	0.125250501002004	-0.044827884225365	0.005611370878029
1.39879759519038	0.100200400801603	-0.065572263565207	0.004108383982394
1.39879759519038	0.083500334001336	-0.066488391612885	0.005028349926306
1.39879759519038	0.071571714858288	-0.064239195826523	0.004137098244585
1.39879759519038	0.062625250501002	-0.065151913446131	0.002564298617275
1.39879759519038	0.050100200400802	-0.072841354050787	0.000534549740764
1.49899799599198	1.00200400801603	-0.026229162131879	0.00679731310316
1.49899799599198	0.668002672010688	-0.020037272139469	0.010830083573962
1.49899799599198	0.501002004008016	-0.016975490058273	0.013944413235288
1.49899799599198	0.400801603206413	-0.03540568592094	0.00364132095855
1.49899799599198	0.334001336005344	-0.030941536780977	0.011272805008815
1.49899799599198	0.286286859433152	-0.03859723294284	0.00759579359119
1.49899799599198	0.250501002004008	-0.042033784603275	0.002992495612467
1.49899799599198	0.222667557336896	-0.04793187497239	0.005250032088225
1.49899799599198	0.200400801603206	-0.045444734760101	0.003359302171477
1.49899799599198	0.182182546912006	-0.045324446086562	0.009948597154228
1.49899799599198	0.167000668002672	-0.048826146079735	0.003315861221441
1.49899799599198	0.143143429716576	-0.067126177003305	0.005182177420974
1.49899799599198	0.125250501002004	-0.040138405869856	0.004952218505147
1.49899799599198	0.100200400801603	-0.065198425709134	0.003294577612138
1.49899799599198	0.083500334001336	-0.067476806920454	0.003041152284529
1.49899799599198	0.071571714858288	-0.056773722193887	0.0030585263513
1.49899799599198	0.062625250501002	-0.054956526279011	0.002681209794338
1.49899799599198	0.050100200400802	-0.064812819225626	0.002101200557427


==> anc/4x3_slac_0.25_63.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.00200400801603	-0.012138908197156	0.009050270480841
0	0.668002672010688	-0.011709076831017	0.007417329408316
0	0.501002004008016	0.006645877084831	0.007591764209782
0	0.400801603206413	0.039168098120088	0.011837045634355
0	0.334001336005344	0.213516877442259	0.015286219412774
0	0.286286859433152	0.630876614953354	0.016814716406762
0	0.250501002004008	0.850987811293931	0.009708129686226
0	0.222667557336896	0.926973980024177	0.006767822297902
0	0.200400801603206	0.966141790595218	0.005850708230087
0	0.182182546912006	0.985689005265039	0.005589040204658
0	0.167000668002672	0.983698314464601	0.00571527616355
0	0.143143429716576	1.00060431885816	0.003755413833679
0	0.125250501002004	1.00407028084225	0.005722521275015
0	0.100200400801603	0.996678808518841	0.005478137035594
0	0.083500334001336	1.01090336183389	0.003845909373858
0	0.071571714858288	0.998294785964715	0.002258208922856
0	0.062625250501002	0.999258525066164	0.002934619539681
0	0.050100200400802	1.00585779173578	0.003600214296328
0.100200400801603	1.00200400801603	-0.011176837522741	0.009082070031847
0.100200400801603	0.668002672010688	-0.011199171087666	0.006787957478082
0.100200400801603	0.501002004008016	0.005654488777154	0.006923726892663
0.100200400801603	0.400801603206413	0.043877428604704	0.013071901076703
0.100200400801603	0.334001336005344	0.211850763651552	0.016948730326384
0.100200400801603	0.286286859433152	0.607080598069887	0.015411070798913
0.100200400801603	0.250501002004008	0.8426218207959	0.009356452705009
0.100200400801603	0.222667557336896	0.915728627595873	0.006302973241071
0.100200400801603	0.200400801603206	0.96362531877382	0.005499416628849
0.100200400801603	0.182182546912006	0.981125730418753	0.005803354845964
0.100200400801603	0.167000668002672	0.981331994650624	0.005581453086534
0.100200400801603	0.143143429716576	0.998912373845888	0.005306137244429
0.100200400801603	0.125250501002004	1.00500871884049	0.005347451777302
0.100200400801603	0.100200400801603	0.99559169641889	0.00519787053064
0.100200400801603	0.083500334001336	1.00935127168164	0.004100824494681
0.100200400801603	0.071571714858288	0.998819378235429	0.00203323183441
0.100200400801603	0.062625250501002	1.00049590162289	0.00369723800306
0.100200400801603	0.050100200400802	1.00592094007655	0.003784377412139
0.164328657314629	1.00200400801603	-0.012132675933028	0.008815848289766
0.164328657314629	0.668002672010688	-0.010513760667628	0.00654891442203
0.164328657314629	0.501002004008016	0.004876426681017	0.006738133581793
0.164328657314629	0.400801603206413	0.034187051457625	0.011111889349842
0.164328657314629	0.334001336005344	0.161763446733146	0.01342610061807
0.164328657314629	0.286286859433152	0.529445777326196	0.015707595873109
0.164328657314629	0.250501002004008	0.794257597359047	0.011527800129317
0.164328657314629	0.222667557336896	0.886958365629054	0.010226421419994
0.164328657314629	0.200400801603206	0.953659639921125	0.00617324267774
0.164328657314629	0.167000668002672	0.980578824984639	0.005561940715098
0.164328657314629	0.125250501002004	1.00362777659527	0.005743668499323
0.164328657314629	0.083500334001336	0.999910040521926	0.004097065794916
0.164328657314629	0.062625250501002	1.00159101369071	0.00341401118871
0.200400801603206	1.00200400801603	-0.012413027096277	0.008835446925916
0.200400801603206	0.668002672010688	-0.011222890028554	0.006551960192931
0.200400801603206	0.501002004008016	0.005281190196023	0.006834162433083
0.200400801603206	0.400801603206413	0.034508246954832	0.010168589845021
0.200400801603206	0.334001336005344	0.148354883715326	0.01318416970213
0.200400801603206	0.286286859433152	0.465932907899968	0.017246746800214
0.200400801603206	0.250501002004008	0.742182208103582	0.011288670326625
0.200400801603206	0.222667557336896	0.874700808430488	0.00954037630371
0.200400801603206	0.200400801603206	0.943055923470187	0.006283775085241
0.200400801603206	0.182182546912006	0.96651833526773	0.007026872984446
0.200400801603206	0.167000668002672	0.974121292685572	0.005910251605415
0.200400801603206	0.143143429716576	0.994541885373954	0.00585028702696
0.200400801603206	0.125250501002004	1.00435219135666	0.00576668141895
0.200400801603206	0.100200400801603	0.995172131838828	0.0054557242742
0.200400801603206	0.083500334001336	0.999131344854037	0.004032725491062
0.200400801603206	0.071571714858288	0.999498010048153	0.002111501078309
0.200400801603206	0.062625250501002	1.00091173931028	0.003322022481837
0.200400801603206	0.050100200400802	1.00617534869338	0.003625197810451
0.30060120240481	1.00200400801603	-0.01254029791045	0.008912311677463
0.30060120240481	0.668002672010688	-0.013194482753081	0.006313010791121
0.30060120240481	0.501002004008016	0.002638304745764	0.00615904289541
0.30060120240481	0.400801603206413	0.017223575808933	0.00878292472721
0.30060120240481	0.334001336005344	0.071564297332139	0.014522348263662
0.30060120240481	0.286286859433152	0.258226159734298	0.016386962301356
0.30060120240481	0.250501002004008	0.482515427648885	0.015995409817631
0.30060120240481	0.222667557336896	0.761086646238369	0.012331958988117
0.30060120240481	0.200400801603206	0.866691812482681	0.010700633009506
0.30060120240481	0.182182546912006	0.921259015024036	0.008685916281461
0.30060120240481	0.167000668002672	0.954165902948181	0.00614223717977
0.30060120240481	0.143143429716576	0.98119416387886	0.005630314898334
0.30060120240481	0.125250501002004	0.998847426315557	0.005275362267621
0.30060120240481	0.100200400801603	0.991571021803125	0.005611793366292
0.30060120240481	0.083500334001336	0.999877880008514	0.003869919719198
0.30060120240481	0.071571714858288	0.998666864791708	0.00290647780531
0.30060120240481	0.062625250501002	1.00376178408922	0.002635221063369
0.30060120240481	0.050100200400802	1.00380428994261	0.003354295283955
0.308617234468938	1.00200400801603	-0.008135573752716	0.007699373416171
0.308617234468938	0.668002672010688	-0.0108481675174	0.00522332360111
0.308617234468938	0.501002004008016	-0.002572559146349	0.006412806534914
0.308617234468938	0.400801603206413	0.007160623772595	0.011209220203935
0.308617234468938	0.334001336005344	0.057795539776949	0.007461367946313
0.308617234468938	0.286286859433152	0.239142397018486	0.013411127666154
0.308617234468938	0.250501002004008	0.489660394938173	0.024175613752555
0.308617234468938	0.222667557336896	0.687105529696668	0.022062981273168
0.308617234468938	0.200400801603206	0.862823779824177	0.010793907494347
0.308617234468938	0.182182546912006	0.919522716776238	0.008257071256742
0.308617234468938	0.167000668002672	0.94656665635881	0.00679324436448
0.308617234468938	0.143143429716576	0.979810105180301	0.005705657085715
0.308617234468938	0.125250501002004	0.990501419673013	0.004824419179039
0.308617234468938	0.100200400801603	0.991293802032924	0.005804644961265
0.308617234468938	0.083500334001336	0.997643591792804	0.003292821795896
0.308617234468938	0.071571714858288	0.99811060999755	0.002940788671531
0.308617234468938	0.062625250501002	0.99953723880627	0.003283545849213
0.308617234468938	0.050100200400802	0.938776149493375	0.063576366359975
0.32064128256513	1.00200400801603	-0.008173015369416	0.007625209376669
0.32064128256513	0.668002672010688	-0.01004482311316	0.005088502455813
0.32064128256513	0.501002004008016	-0.001708486793226	0.006268947192983
0.32064128256513	0.400801603206413	0.006903309303979	0.009501005216847
0.32064128256513	0.334001336005344	0.048254879297674	0.008291442845611
0.32064128256513	0.286286859433152	0.214883120951321	0.011487167360774
0.32064128256513	0.250501002004008	0.431697687961093	0.017802887538604
0.32064128256513	0.222667557336896	0.679895518491894	0.019404254601387
0.32064128256513	0.200400801603206	0.841392428142859	0.010476749731929
0.32064128256513	0.182182546912006	0.906016104352995	0.008963201593568
0.32064128256513	0.167000668002672	0.936437829566949	0.009288154826687
0.32064128256513	0.143143429716576	0.977098421291481	0.00609234982992
0.32064128256513	0.125250501002004	0.997986016120417	0.005460787386396
0.32064128256513	0.100200400801603	0.990550078112136	0.005789538033984
0.32064128256513	0.083500334001336	1.0007900369878	0.004009986787202
0.32064128256513	0.071571714858288	0.998632985409697	0.002999777029008
0.32064128256513	0.062625250501002	1.00087612499548	0.003281742643604
0.32064128256513	0.050100200400802	1.00745304637331	0.003756885153072
0.328657314629258	1.00200400801603	-0.012894929257312	0.009061574371187
0.328657314629258	0.668002672010688	-0.012386563427456	0.006233377536636
0.328657314629258	0.501002004008016	0.000738651892964	0.0058112600351
0.328657314629258	0.400801603206413	0.012703893719302	0.009047698442978
0.328657314629258	0.334001336005344	0.051479703294364	0.011867635712306
0.328657314629258	0.286286859433152	0.201069055947566	0.01395914136891
0.328657314629258	0.250501002004008	0.400909393938177	0.016757796153429
0.328657314629258	0.222667557336896	0.676252978903699	0.015210808952575
0.328657314629258	0.200400801603206	0.799570298914462	0.018116653346774
0.328657314629258	0.182182546912006	0.890367604949378	0.010159209481087
0.328657314629258	0.167000668002672	0.936649025505922	0.00812584029783
0.328657314629258	0.143143429716576	0.972778856309814	0.006839977831414
0.328657314629258	0.125250501002004	0.997211979068357	0.005520884815724
0.328657314629258	0.100200400801603	0.990781241842402	0.005431177224188
0.328657314629258	0.083500334001336	1.00033906691138	0.003898000409637
0.328657314629258	0.071571714858288	0.998838478560327	0.003149051610235
0.328657314629258	0.062625250501002	1.00420329235626	0.002899413897936
0.328657314629258	0.050100200400802	1.00345041184574	0.003315969494098
0.340681362725451	1.00200400801603	-0.007419603937334	0.007248059726668
0.340681362725451	0.668002672010688	-0.009848091051843	0.005157325472588
0.340681362725451	0.501002004008016	-0.000313392974325	0.005722590190401
0.340681362725451	0.400801603206413	0.005562766253951	0.009356227806314
0.340681362725451	0.334001336005344	0.040221682643845	0.007171600114056
0.340681362725451	0.286286859433152	0.177374869980442	0.012249500524094
0.340681362725451	0.250501002004008	0.375514989899639	0.01745892104851
0.340681362725451	0.222667557336896	0.609901116862985	0.020045839173337
0.340681362725451	0.200400801603206	0.789142694206047	0.016881928988237
0.340681362725451	0.182182546912006	0.863848225509134	0.017065346725515
0.340681362725451	0.167000668002672	0.927901687141819	0.007438616230457
0.340681362725451	0.143143429716576	0.959672547499809	0.012876901056622
0.340681362725451	0.125250501002004	0.995466749129522	0.005851441399834
0.340681362725451	0.100200400801603	0.990390496423709	0.005099683133803
0.340681362725451	0.083500334001336	1.00034518736873	0.003960084979578
0.340681362725451	0.071571714858288	0.998304938534383	0.003035758571251
0.340681362725451	0.062625250501002	0.935442668904944	0.069468378038643
0.340681362725451	0.050100200400802	0.880543548017879	0.088937249247995
0.348697394789579	1.00200400801603	-0.007296722985048	0.007192716173831
0.348697394789579	0.668002672010688	-0.009907154589741	0.005213415849736
0.348697394789579	0.501002004008016	5.29554242754045E-05	0.005459733093441
0.348697394789579	0.400801603206413	0.004188201011241	0.009052331998667
0.348697394789579	0.334001336005344	0.041345281344252	0.006471395536564
0.348697394789579	0.286286859433152	0.157254610222449	0.013262953642757
0.348697394789579	0.250501002004008	0.362452022281035	0.019670311364211
0.348697394789579	0.222667557336896	0.566879185224156	0.019911887904065
0.348697394789579	0.200400801603206	0.758672840671323	0.020702230111526
0.348697394789579	0.182182546912006	0.872420673009346	0.018093639784579
0.348697394789579	0.167000668002672	0.923409689117714	0.007863325207529
0.348697394789579	0.143143429716576	0.965861486500054	0.006919190204055
0.348697394789579	0.125250501002004	0.983241995012068	0.003977165714194
0.348697394789579	0.100200400801603	0.989921614772631	0.005048367034671
0.348697394789579	0.083500334001336	0.996940783370348	0.003458708840527
0.348697394789579	0.071571714858288	0.998592487580371	0.003139966988084
0.348697394789579	0.062625250501002	0.999980578391252	0.003154199862651
0.348697394789579	0.050100200400802	0.874185131786619	0.090513707173867
0.360721442885771	1.00200400801603	-0.007252518182658	0.006443990827346
0.360721442885771	0.668002672010688	-0.010387456757202	0.005328813619222
0.360721442885771	0.501002004008016	2.10848936349653E-05	0.005059897751415
0.360721442885771	0.400801603206413	0.001751202123686	0.008612726856519
0.360721442885771	0.334001336005344	0.032955160822647	0.007219178396874
0.360721442885771	0.286286859433152	0.130090039799037	0.016957755189738
0.360721442885771	0.250501002004008	0.305014148537556	0.014715659937109
0.360721442885771	0.222667557336896	0.514326159332693	0.02024879257513
0.360721442885771	0.200400801603206	0.691190509275063	0.024730519154542
0.360721442885771	0.182182546912006	0.852672350713451	0.012930229517151
0.360721442885771	0.167000668002672	0.913231079393256	0.008474303958619
0.360721442885771	0.143143429716576	0.960361604973474	0.007919956787322
0.360721442885771	0.125250501002004	0.991222493082357	0.005454216167807
0.360721442885771	0.100200400801603	0.989086276761941	0.005351138830768
0.360721442885771	0.083500334001336	0.998757033104285	0.003864428174987
0.360721442885771	0.071571714858288	0.999486845434356	0.002514873755527
0.360721442885771	0.062625250501002	0.999952964044321	0.003465371143088
0.360721442885771	0.050100200400802	0.810200553411432	0.108754112634086
0.3687374749499	1.00200400801603	-0.006971863406171	0.007329212653764
0.3687374749499	0.668002672010688	-0.010984714117614	0.005543587053867
0.3687374749499	0.501002004008016	4.60486889610885E-05	0.004999397753423
0.3687374749499	0.400801603206413	0.001051809526869	0.008598680487227
0.3687374749499	0.334001336005344	0.031663376452304	0.007351004373476
0.3687374749499	0.286286859433152	0.125948281332204	0.012880169798515
0.3687374749499	0.250501002004008	0.245449439962089	0.018141281360316
0.3687374749499	0.222667557336896	0.47909883092839	0.021124030827186
0.3687374749499	0.200400801603206	0.675500901602805	0.02137270613371
0.3687374749499	0.182182546912006	0.841566949530323	0.01383643439183
0.3687374749499	0.167000668002672	0.908118923217176	0.015301949309441
0.3687374749499	0.143143429716576	0.958734254079301	0.008185556684511
0.3687374749499	0.125250501002004	0.980242472921796	0.00381657712218
0.3687374749499	0.100200400801603	0.988890936180979	0.005213149826708
0.3687374749499	0.083500334001336	0.99774474801306	0.003583254525082
0.3687374749499	0.071571714858288	0.999455729093457	0.003211695856643
0.3687374749499	0.062625250501002	1.00060006184714	0.003814507893543
0.3687374749499	0.050100200400802	0.975576306922462	0.028018758157598
0.380761523046092	1.00200400801603	-0.00735643856852	0.005895363311794
0.380761523046092	0.668002672010688	-0.011114224280224	0.005581247143586
0.380761523046092	0.501002004008016	0.000282377436235	0.004712144288577
0.380761523046092	0.400801603206413	-0.001442725563351	0.008551686298449
0.380761523046092	0.334001336005344	0.030088086393227	0.008776898566672
0.380761523046092	0.286286859433152	0.100125173794483	0.01301558660407
0.380761523046092	0.250501002004008	0.242550303010831	0.017507409207192
0.380761523046092	0.222667557336896	0.415312966614592	0.021850092168305
0.380761523046092	0.200400801603206	0.616292320111164	0.017050238352457
0.380761523046092	0.182182546912006	0.772711724049301	0.018393587174349
0.380761523046092	0.167000668002672	0.888016080256706	0.016901348990566
0.380761523046092	0.143143429716576	0.942882301677503	0.010657189810483
0.380761523046092	0.125250501002004	0.987907839727551	0.005885637567721
0.380761523046092	0.100200400801603	0.988674872791676	0.005168548720688
0.380761523046092	0.083500334001336	0.997955012228867	0.00419696515275
0.380761523046092	0.071571714858288	0.999678137838804	0.003293306452585
0.380761523046092	0.062625250501002	0.999070461564411	0.003500846020699
0.380761523046092	0.050100200400802	1.00748435548452	0.003470368874021
0.38877755511022	1.00200400801603	-0.007997214790302	0.006152710551363
0.38877755511022	0.668002672010688	-0.011565158051574	0.005651294091188
0.38877755511022	0.501002004008016	-0.00052840952446	0.004615647648001
0.38877755511022	0.400801603206413	0.000589527736836	0.008802973321392
0.38877755511022	0.334001336005344	0.027717622017582	0.009220939193015
0.38877755511022	0.286286859433152	0.08586310577066	0.012943518620407
0.38877755511022	0.250501002004008	0.187304227693865	0.016659581286822
0.38877755511022	0.222667557336896	0.37411003168662	0.023124263757977
0.38877755511022	0.200400801603206	0.595887871936257	0.021806151782523
0.38877755511022	0.182182546912006	0.739442186979169	0.02193769021008
0.38877755511022	0.167000668002672	0.833893904040546	0.030149507833302
0.38877755511022	0.143143429716576	0.944809715623632	0.00888338199445
0.38877755511022	0.125250501002004	0.971347890169116	0.0060029572572
0.38877755511022	0.100200400801603	0.987786233790226	0.005189305585118
0.38877755511022	0.083500334001336	0.997812619226429	0.003814963152758
0.38877755511022	0.071571714858288	1.00057015032068	0.003362910992325
0.38877755511022	0.062625250501002	1.00027330010723	0.003687806715636
0.38877755511022	0.050100200400802	0.974542897418083	0.029160514214802
0.400801603206413	1.00200400801603	-0.013167760772045	0.009223320548913
0.400801603206413	0.668002672010688	-0.010903104485524	0.006553881630997
0.400801603206413	0.501002004008016	-0.001929413777455	0.005885929454099
0.400801603206413	0.400801603206413	-0.00415791968707	0.007483403841752
0.400801603206413	0.334001336005344	0.015365385359898	0.009132512881474
0.400801603206413	0.286286859433152	0.082254053598178	0.011292771836258
0.400801603206413	0.250501002004008	0.168786454672873	0.01648670808551
0.400801603206413	0.222667557336896	0.353806820052931	0.019393459464018
0.400801603206413	0.200400801603206	0.509813085088012	0.024122365773632
0.400801603206413	0.182182546912006	0.678563877253505	0.021362776856318
0.400801603206413	0.167000668002672	0.801720185862707	0.017818111573849
0.400801603206413	0.143143429716576	0.936014409580685	0.010056054232714
0.400801603206413	0.125250501002004	0.979602411235296	0.006040112449348
0.400801603206413	0.100200400801603	0.986900020481846	0.005193613198341
0.400801603206413	0.083500334001336	0.99815305159417	0.004000778149485
0.400801603206413	0.071571714858288	0.999465801342164	0.003317486114514
0.400801603206413	0.062625250501002	0.874243075329015	0.055452466455958
0.400801603206413	0.050100200400802	0.246334496648608	0.153513446130738
0.408817635270541	1.00200400801603	-0.008005994353436	0.007152511034092
0.408817635270541	0.668002672010688	-0.011698567957558	0.00569075851101
0.408817635270541	0.501002004008016	-0.001223456885715	0.004764254119461
0.408817635270541	0.400801603206413	0.00178368906149	0.008449535865318
0.408817635270541	0.334001336005344	0.020907442138787	0.008183020309155
0.408817635270541	0.286286859433152	0.061570220199919	0.01114080104096
0.408817635270541	0.250501002004008	0.119690544214682	0.014360582487621
0.408817635270541	0.222667557336896	0.315922313565006	0.024072386857884
0.408817635270541	0.200400801603206	0.49437586194433	0.021128292657459
0.408817635270541	0.182182546912006	0.641682226175799	0.028404486728969
0.408817635270541	0.167000668002672	0.761355175280421	0.02349046309051
0.408817635270541	0.143143429716576	0.904127308725668	0.017729331207505
0.408817635270541	0.125250501002004	0.962989883574765	0.005579957028285
0.408817635270541	0.100200400801603	0.983668274424601	0.004582248264063
0.408817635270541	0.083500334001336	0.997063369223417	0.003304394922109
0.408817635270541	0.071571714858288	0.999495166686078	0.002710757627479
0.408817635270541	0.062625250501002	1.00094873514564	0.003145562949546
0.408817635270541	0.050100200400802	-0.289876892060674	0.015388735306284
0.420841683366733	1.00200400801603	-0.007827858362015	0.007104740302248
0.420841683366733	0.668002672010688	-0.011436452705009	0.005442697017281
0.420841683366733	0.501002004008016	-0.000583873108943	0.005103224485042
0.420841683366733	0.400801603206413	0.003477715511183	0.008323243842394
0.420841683366733	0.334001336005344	0.022008014425645	0.008856653266453
0.420841683366733	0.286286859433152	0.050165082067944	0.0105083361111
0.420841683366733	0.250501002004008	0.126037289810081	0.013392490471926
0.420841683366733	0.222667557336896	0.245100348994582	0.024094142593805
0.420841683366733	0.200400801603206	0.402389661085698	0.020097760249959
0.420841683366733	0.182182546912006	0.569326516760977	0.026420738872535
0.420841683366733	0.167000668002672	0.674773611350958	0.023793356653186
0.420841683366733	0.143143429716576	0.856432897859848	0.021120859755583
0.420841683366733	0.125250501002004	0.95008893940185	0.009833515688692
0.420841683366733	0.100200400801603	0.98255847968482	0.0053786198449
0.420841683366733	0.083500334001336	0.997316765796121	0.004083707294348
0.420841683366733	0.071571714858288	0.891081240637588	0.080796302022884
0.420841683366733	0.062625250501002	0.661845647206236	0.058274771587263
0.420841683366733	0.050100200400802	-0.314366801739752	0.011748732575371
0.428857715430862	1.00200400801603	-0.008118572535853	0.006643647535552
0.428857715430862	0.668002672010688	-0.012332565572026	0.005558490608471
0.428857715430862	0.501002004008016	-0.002241898948197	0.005162434849659
0.428857715430862	0.400801603206413	0.003716392624929	0.007877372380031
0.428857715430862	0.334001336005344	0.016597070694495	0.008476358247557
0.428857715430862	0.286286859433152	0.037125614756567	0.011774359299762
0.428857715430862	0.250501002004008	0.093452985329376	0.011041448026313
0.428857715430862	0.222667557336896	0.178574800904414	0.02254228055309
0.428857715430862	0.200400801603206	0.364049092172321	0.023703519262975
0.428857715430862	0.182182546912006	0.501655913028462	0.033253066453548
0.428857715430862	0.167000668002672	0.596515467809366	0.034258231894651
0.428857715430862	0.143143429716576	0.825928072578022	0.022683396452223
0.428857715430862	0.125250501002004	0.894453998176714	0.02077603222477
0.428857715430862	0.100200400801603	0.980794149421087	0.005180124095887
0.428857715430862	0.083500334001336	0.976005574274802	0.021304698374705
0.428857715430862	0.071571714858288	0.997238806269854	0.003257927478203
0.428857715430862	0.062625250501002	0.660339773735849	0.092000775900498
0.428857715430862	0.050100200400802	-0.309689326548889	0.013825493070309
0.440881763527054	1.00200400801603	-0.008515640660078	0.006727777800089
0.440881763527054	0.668002672010688	-0.011309072172401	0.005235732707901
0.440881763527054	0.501002004008016	-0.003078796470697	0.005336040096225
0.440881763527054	0.400801603206413	0.001571635294637	0.007399060084096
0.440881763527054	0.334001336005344	0.010214648133943	0.008502975971984
0.440881763527054	0.286286859433152	0.032009951767262	0.010315258171654
0.440881763527054	0.250501002004008	0.058723666170015	0.011036700254216
0.440881763527054	0.222667557336896	0.140476578005711	0.0156651868868
0.440881763527054	0.200400801603206	0.268071260757989	0.020733807494749
0.440881763527054	0.182182546912006	0.436242922719186	0.024773359143136
0.440881763527054	0.167000668002672	0.531914329661327	0.035071743486974
0.440881763527054	0.143143429716576	0.738089951445978	0.028192953441954
0.440881763527054	0.125250501002004	0.904751209834499	0.016536243629544
0.440881763527054	0.100200400801603	0.975186075557929	0.005185330661323
0.440881763527054	0.083500334001336	0.956342713483079	0.033648788559082
0.440881763527054	0.071571714858288	0.994928132818744	0.002464971305336
0.440881763527054	0.062625250501002	0.648348898197196	0.058458754784117
0.440881763527054	0.050100200400802	-0.293403560628271	0.011857871414171
0.448897795591182	1.00200400801603	-0.008645131545656	0.006565843189385
0.448897795591182	0.668002672010688	-0.011731664049542	0.005119286107285
0.448897795591182	0.501002004008016	-0.00377319512773	0.005619824819981
0.448897795591182	0.400801603206413	0.001292765442709	0.0077805824073
0.448897795591182	0.334001336005344	0.007610392408063	0.008069073939462
0.448897795591182	0.286286859433152	0.026578575989655	0.010761463769222
0.448897795591182	0.250501002004008	0.070905054999779	0.012169857791736
0.448897795591182	0.222667557336896	0.114233798257838	0.012963460708993
0.448897795591182	0.200400801603206	0.224435452066458	0.018039453656813
0.448897795591182	0.182182546912006	0.38523411552564	0.028682580391244
0.448897795591182	0.167000668002672	0.459217577439448	0.040893281553086
0.448897795591182	0.143143429716576	0.677762804165445	0.025682200473091
0.448897795591182	0.125250501002004	0.86104038136393	0.026065665599737
0.448897795591182	0.100200400801603	0.970605660218232	0.008741629471368
0.448897795591182	0.083500334001336	0.981550274898494	0.012376768607355
0.448897795591182	0.071571714858288	0.887575567969606	0.082963292516898
0.448897795591182	0.062625250501002	0.531142477339448	0.103377949486147
0.448897795591182	0.050100200400802	-0.301907205191947	0.018779237031177
0.460921843687375	1.00200400801603	-0.008725323834041	0.0065604555805
0.460921843687375	0.668002672010688	-0.010961143288581	0.005246868084867
0.460921843687375	0.501002004008016	-0.003279813334083	0.005579076067968
0.460921843687375	0.400801603206413	-0.002221854370063	0.007441818787876
0.460921843687375	0.334001336005344	0.00814628423179	0.007410463893719
0.460921843687375	0.286286859433152	0.025149026710736	0.009036899610845
0.460921843687375	0.250501002004008	0.044109252573283	0.010309664780463
0.460921843687375	0.222667557336896	0.108601708426874	0.013414936646841
0.460921843687375	0.200400801603206	0.187791197625712	0.021175982425773
0.460921843687375	0.182182546912006	0.27459094541789	0.028162251557223
0.460921843687375	0.167000668002672	0.348969457953984	0.028209922048506
0.460921843687375	0.143143429716576	0.541029088236593	0.035107661415014
0.460921843687375	0.125250501002004	0.75691267103345	0.042185464315404
0.460921843687375	0.100200400801603	0.869539945622708	0.047548605828892
0.460921843687375	0.083500334001336	0.817654531507906	0.066175971984048
0.460921843687375	0.071571714858288	0.890836872141076	0.080163059586106
0.460921843687375	0.062625250501002	0.641107642137983	0.059484933795447
0.460921843687375	0.050100200400802	-0.15574477050293	0.048797873100911
0.468937875751503	1.00200400801603	-0.008504851305818	0.007333184686005
0.468937875751503	0.668002672010688	-0.010458919120807	0.005037669728234
0.468937875751503	0.501002004008016	-0.004215315119216	0.005684979899679
0.468937875751503	0.400801603206413	-0.003163683198059	0.006959689479159
0.468937875751503	0.334001336005344	0.005465857727479	0.007422410351766
0.468937875751503	0.286286859433152	0.020652800591162	0.008577599608034
0.468937875751503	0.250501002004008	0.03190488070329	0.008907660611805
0.468937875751503	0.222667557336896	0.07346048730728	0.011719414942109
0.468937875751503	0.200400801603206	0.108484810904374	0.014632427982217
0.468937875751503	0.182182546912006	0.211692451034333	0.020986751057225
0.468937875751503	0.167000668002672	0.239443809462613	0.028235342026739
0.468937875751503	0.143143429716576	0.505834723555327	0.039055690539396
0.468937875751503	0.125250501002004	0.648978453901792	0.044227076999691
0.468937875751503	0.100200400801603	0.732303468660768	0.099599468275228
0.468937875751503	0.083500334001336	0.923575616162184	0.07076455435922
0.468937875751503	0.071571714858288	0.976382584808897	0.017228166955153
0.468937875751503	0.062625250501002	0.927077883221353	0.049010090722527
0.468937875751503	0.050100200400802	-0.316436528367356	0.013107225593472
0.480961923847695	1.00200400801603	-0.009227699005225	0.005769873534644
0.480961923847695	0.668002672010688	-0.010765013795125	0.004918920004337
0.480961923847695	0.501002004008016	-0.00482261517022	0.005517591334975
0.480961923847695	0.400801603206413	-0.004077481937824	0.005964076610134
0.480961923847695	0.334001336005344	0.005525532668544	0.00758935666925
0.480961923847695	0.286286859433152	0.011010297950611	0.008931627262541
0.480961923847695	0.250501002004008	0.026495667085674	0.00816426986237
0.480961923847695	0.222667557336896	0.054339258075269	0.010078529162534
0.480961923847695	0.200400801603206	0.078824777410533	0.016538603459424
0.480961923847695	0.182182546912006	0.130912942518303	0.028125914353758
0.480961923847695	0.167000668002672	0.15193968538279	0.030325492668704
0.480961923847695	0.143143429716576	0.269969550323091	0.030561066019815
0.480961923847695	0.125250501002004	0.428461652764447	0.058143041995815
0.480961923847695	0.100200400801603	0.646935554475685	0.081335988208883
0.480961923847695	0.083500334001336	0.338771715776242	0.093323454925884
0.480961923847695	0.071571714858288	0.569432042441597	0.146608728479002
0.480961923847695	0.062625250501002	0.645862851956418	0.058553120670198
0.480961923847695	0.050100200400802	-0.198568744703837	0.033884456688929
0.488977955911824	1.00200400801603	-0.009196625395079	0.005959849317874
0.488977955911824	0.668002672010688	-0.009989099320886	0.004835814795925
0.488977955911824	0.501002004008016	-0.005848010570239	0.005487732499066
0.488977955911824	0.400801603206413	-0.004498703699985	0.005771074172393
0.488977955911824	0.334001336005344	0.005682921112767	0.006745694193999
0.488977955911824	0.286286859433152	0.005313885004478	0.008632484046249
0.488977955911824	0.250501002004008	0.008807680290441	0.007944042313083
0.488977955911824	0.222667557336896	0.047761663607777	0.011010904373878
0.488977955911824	0.200400801603206	0.038154921466179	0.015796060096144
0.488977955911824	0.182182546912006	0.101337120734455	0.017424852109028
0.488977955911824	0.167000668002672	0.088138325548893	0.020120656543548
0.488977955911824	0.143143429716576	0.158111400355822	0.021735931984209
0.488977955911824	0.125250501002004	0.366562045935559	0.046138858880085
0.488977955911824	0.100200400801603	0.399832241637584	0.107990628150088
0.488977955911824	0.083500334001336	0.517019048116273	0.144991004855402
0.488977955911824	0.071571714858288	-0.027334394640985	0.119314070224618
0.488977955911824	0.062625250501002	-0.290129533616331	0.010930785338212
0.488977955911824	0.050100200400802	-0.19159764017012	0.055066506560215
0.492985971943888	1.00200400801603	-0.012035754715845	0.009005175882828
0.492985971943888	0.668002672010688	-0.012102239750041	0.007044890422127
0.492985971943888	0.501002004008016	-0.002423223842475	0.004959026991859
0.492985971943888	0.400801603206413	-0.01293766017004	0.006151113449344
0.492985971943888	0.334001336005344	0.008366168971209	0.005907944466086
0.492985971943888	0.286286859433152	0.019174653917053	0.008732120433251
0.492985971943888	0.250501002004008	0.015862759426669	0.009019862249549
0.492985971943888	0.222667557336896	0.024714617210373	0.013312597459448
0.492985971943888	0.200400801603206	0.034858708197959	0.012704174521388
0.492985971943888	0.167000668002672	0.063668436672945	0.018812689105666
0.492985971943888	0.125250501002004	0.217788828157317	0.051569754338336
0.492985971943888	0.083500334001336	0.524681876779611	0.094030244055245
0.492985971943888	0.062625250501002	-0.272908992333364	0.009026185437006
0.501002004008016	1.00200400801603	-0.012057228203903	0.009019350605018
0.501002004008016	0.668002672010688	-0.012059223858539	0.007087340211485
0.501002004008016	0.501002004008016	-0.002407006718849	0.005421771318187
0.501002004008016	0.400801603206413	-0.012777179850683	0.006450347588966
0.501002004008016	0.334001336005344	0.00586305404396	0.005960803048984
0.501002004008016	0.286286859433152	0.01366992325332	0.006236628607917
0.501002004008016	0.250501002004008	0.008888759000968	0.008737255994956
0.501002004008016	0.222667557336896	0.012216773587255	0.011499480082409
0.501002004008016	0.200400801603206	0.012867710571444	0.01290746575315
0.501002004008016	0.182182546912006	0.031596666680054	0.017280091244614
0.501002004008016	0.167000668002672	0.052125321585054	0.019786831378187
0.501002004008016	0.143143429716576	0.08813754000988	0.026658133903077
0.501002004008016	0.125250501002004	0.178707410813611	0.045768932654889
0.501002004008016	0.100200400801603	0.242679716145718	0.097852953200991
0.501002004008016	0.083500334001336	-0.265563961590516	0.015627063987695
0.501002004008016	0.071571714858288	-0.250239701848587	0.013123294123317
0.501002004008016	0.062625250501002	-0.284582857096959	0.009109397793583
0.501002004008016	0.050100200400802	-0.296115726442866	0.003012788221734
0.509018036072144	1.00200400801603	-0.008576967803342	0.00650079188437
0.509018036072144	0.668002672010688	-0.009484517572219	0.005032469427834
0.509018036072144	0.501002004008016	-0.006814834960502	0.005414760743933
0.509018036072144	0.400801603206413	-0.005694159621849	0.005199167714186
0.509018036072144	0.334001336005344	0.001363811727664	0.00699615824836
0.509018036072144	0.286286859433152	0.005792483403681	0.008350076023791
0.509018036072144	0.250501002004008	-0.004587941253248	0.005484695884755
0.509018036072144	0.222667557336896	0.024765906964229	0.008953070389276
0.509018036072144	0.200400801603206	0.024756058007799	0.011478306994751
0.509018036072144	0.182182546912006	0.00534571009755	0.010087696836559
0.509018036072144	0.167000668002672	0.023771339070928	0.016528004305204
0.509018036072144	0.143143429716576	0.027131754490946	0.023697900008434
0.509018036072144	0.125250501002004	0.042333447656837	0.033613175850699
0.509018036072144	0.100200400801603	0.145604417652941	0.08715260259999
0.509018036072144	0.083500334001336	-0.094949724699901	0.094883928980205
0.509018036072144	0.071571714858288	-0.281315175441062	0.016819473014165
0.509018036072144	0.062625250501002	0.365783061112204	0.103405650579717
0.509018036072144	0.050100200400802	-0.289666081662323	0.002216183388822
0.521042084168337	1.00200400801603	-0.008596121782643	0.006307224790262
0.521042084168337	0.668002672010688	-0.009720409797551	0.005180504495966
0.521042084168337	0.501002004008016	-0.006816127164148	0.005062725852507
0.521042084168337	0.400801603206413	-0.005514966767202	0.00492240400641
0.521042084168337	0.334001336005344	0.00141917926434	0.006526116120016
0.521042084168337	0.286286859433152	0.003762985208895	0.007455786281983
0.521042084168337	0.250501002004008	-0.00235464371629	0.008863142236377
0.521042084168337	0.222667557336896	0.011439921928024	0.008673517295111
0.521042084168337	0.200400801603206	0.000248492865491	0.010399409480283
0.521042084168337	0.182182546912006	-0.006974825482629	0.011375858570849
0.521042084168337	0.167000668002672	0.000281235448854	0.014397776394472
0.521042084168337	0.143143429716576	-0.014026586559893	0.018797583945446
0.521042084168337	0.125250501002004	-0.07681364653154	0.021771880434215
0.521042084168337	0.100200400801603	-0.117813083481592	0.02962860229477
0.521042084168337	0.083500334001336	-0.000207457351577	0.073190552648383
0.521042084168337	0.071571714858288	-0.172289300042972	0.047225956522263
0.521042084168337	0.062625250501002	0.347064614198337	0.105683413319625
0.521042084168337	0.050100200400802	-0.291881863928257	0.003598908116835
0.525050100200401	0.250501002004008	0.0045349682933	0.007796316480657
0.525050100200401	0.125250501002004	-0.05104441508267	0.021143585768732
0.525050100200401	0.083500334001336	0.021524013156574	0.072345547206638
0.529058116232465	1.00200400801603	-0.008535410701162	0.006492354327894
0.529058116232465	0.668002672010688	-0.009625279095265	0.005170204778294
0.529058116232465	0.501002004008016	-0.006113497536154	0.005315869574821
0.529058116232465	0.400801603206413	-0.006475239376549	0.005257729888635
0.529058116232465	0.334001336005344	0.001265980297268	0.006227707679889
0.529058116232465	0.286286859433152	0.001258501917663	0.006732234489018
0.529058116232465	0.250501002004008	-0.001310992775129	0.007345452427902
0.529058116232465	0.222667557336896	0.002671943164887	0.00802217372621
0.529058116232465	0.200400801603206	-0.002705531142445	0.010727450411846
0.529058116232465	0.182182546912006	-0.01796989570323	0.008780552045976
0.529058116232465	0.167000668002672	-0.001386089903253	0.009166838044827
0.529058116232465	0.143143429716576	-0.021294613274646	0.01133145441183
0.529058116232465	0.125250501002004	-0.041934409901968	0.018200754213839
0.529058116232465	0.100200400801603	-0.092026836840013	0.026357190533371
0.529058116232465	0.083500334001336	-0.135708759402573	0.03607726715957
0.529058116232465	0.071571714858288	-0.151025849695383	0.022263561993727
0.529058116232465	0.062625250501002	-0.211521752924687	0.020595812868222
0.529058116232465	0.050100200400802	-0.289325022791073	0.002748540929555
0.541082164328657	1.00200400801603	-0.00867369994498	0.006612441395818
0.541082164328657	0.668002672010688	-0.009666588487596	0.005191825093072
0.541082164328657	0.501002004008016	-0.006086634350866	0.005242779587231
0.541082164328657	0.400801603206413	-0.007585775478813	0.004173506130497
0.541082164328657	0.334001336005344	-0.00270833273762	0.006700849394179
0.541082164328657	0.286286859433152	0.000105014103558	0.005274865884073
0.541082164328657	0.250501002004008	-0.003406870655138	0.00660080192449
0.541082164328657	0.222667557336896	-0.001437245231947	0.007505830578994
0.541082164328657	0.200400801603206	-0.005853844442392	0.007804363195329
0.541082164328657	0.182182546912006	-0.019297332942438	0.008853674483235
0.541082164328657	0.167000668002672	-0.007709006951779	0.009850030481805
0.541082164328657	0.143143429716576	-0.032943832354087	0.006581422243284
0.541082164328657	0.125250501002004	-0.043961431480195	0.012148595065883
0.541082164328657	0.100200400801603	-0.085950690961081	0.007645340219517
0.541082164328657	0.083500334001336	-0.118738337597038	0.012037925470179
0.541082164328657	0.071571714858288	-0.118236323548901	0.013871188308481
0.541082164328657	0.062625250501002	-0.142803394363878	0.023166607363023
0.541082164328657	0.050100200400802	-0.29653537134389	0.002300278151493
0.549098196392786	1.00200400801603	-0.008873886128971	0.006586586399251
0.549098196392786	0.668002672010688	-0.00953525953711	0.005113656089735
0.549098196392786	0.501002004008016	-0.00657235978972	0.005132139388998
0.549098196392786	0.400801603206413	-0.007741289713696	0.003902486335396
0.549098196392786	0.334001336005344	-0.006194304601186	0.006695833992635
0.549098196392786	0.286286859433152	-0.002804321267786	0.006723367054751
0.549098196392786	0.250501002004008	-0.00708639435183	0.00733262019028
0.549098196392786	0.222667557336896	-0.004773354002594	0.006861080075984
0.549098196392786	0.200400801603206	-0.012819448114666	0.006488303420468
0.549098196392786	0.182182546912006	-0.022377053907414	0.005936838647234
0.549098196392786	0.167000668002672	-0.02083469544299	0.008039640001446
0.549098196392786	0.143143429716576	-0.049582586415316	0.005609178597676
0.549098196392786	0.125250501002004	-0.072849842370111	0.00878722045293
0.549098196392786	0.100200400801603	-0.097534054883314	0.010357773984844
0.549098196392786	0.083500334001336	-0.130752303806009	0.016335171344693
0.549098196392786	0.071571714858288	-0.172395355841944	0.026676135437207
0.549098196392786	0.062625250501002	-0.215439118718399	0.018682106497564
0.549098196392786	0.050100200400802	-0.290182754286127	0.002214220505139
0.557114228456914	0.250501002004008	-0.000486410592729	0.005256696157847
0.557114228456914	0.125250501002004	-0.087334389821728	0.006700937425954
0.557114228456914	0.083500334001336	-0.199442958060409	0.013447176999289
0.561122244488978	1.00200400801603	-0.009127840932366	0.006792385572749
0.561122244488978	0.668002672010688	-0.009967983743037	0.005093182437018
0.561122244488978	0.501002004008016	-0.006668723740065	0.005276132706294
0.561122244488978	0.400801603206413	-0.007568309524861	0.00340685410902
0.561122244488978	0.334001336005344	-0.004142092602038	0.007028562294931
0.561122244488978	0.286286859433152	-0.00226907377882	0.006098630447267
0.561122244488978	0.250501002004008	-0.001710408391934	0.005662646977321
0.561122244488978	0.222667557336896	-0.006109539158477	0.005792887739407
0.561122244488978	0.200400801603206	-0.011787559407392	0.006358629081811
0.561122244488978	0.182182546912006	-0.024487323344083	0.004590473291272
0.561122244488978	0.167000668002672	-0.035014169421006	0.007280214938896
0.561122244488978	0.143143429716576	-0.066423519584259	0.007686714511187
0.561122244488978	0.125250501002004	-0.104871453528299	0.006178088602054
0.561122244488978	0.100200400801603	-0.155088164304561	0.008885273392476
0.561122244488978	0.083500334001336	-0.219391134975362	0.013088537315111
0.561122244488978	0.071571714858288	-0.268438102658222	0.007763673559544
0.561122244488978	0.062625250501002	-0.208942871715375	0.020379026590255
0.561122244488978	0.050100200400802	-0.295869655141947	0.002485489937791
0.569138276553106	1.00200400801603	-0.010203593399223	0.006518299926506
0.569138276553106	0.668002672010688	-0.010347450331525	0.004932050072088
0.569138276553106	0.501002004008016	-0.007383768257959	0.005348078762736
0.569138276553106	0.400801603206413	-0.008830074096088	0.003631216902743
0.569138276553106	0.334001336005344	-0.003781563286894	0.006669276830214
0.569138276553106	0.286286859433152	-0.002058391733367	0.005380718149726
0.569138276553106	0.250501002004008	-0.006241223448902	0.005801159834699
0.569138276553106	0.222667557336896	-0.010804660864816	0.005009292492801
0.569138276553106	0.200400801603206	-0.016030515540098	0.00561633342838
0.569138276553106	0.182182546912006	-0.027965829856105	0.006751331922362
0.569138276553106	0.167000668002672	-0.043910830880197	0.006661420636865
0.569138276553106	0.143143429716576	-0.080772027421577	0.006296116401139
0.569138276553106	0.125250501002004	-0.111028609523657	0.006067125995478
0.569138276553106	0.100200400801603	-0.157878247878523	0.013246886237405
0.569138276553106	0.083500334001336	-0.217531190637789	0.016617371014574
0.569138276553106	0.071571714858288	-0.281127208324465	0.003674539620323
0.569138276553106	0.062625250501002	-0.264988654664038	0.010191585575962
0.569138276553106	0.050100200400802	-0.289074565965599	0.001799360323854
0.581162324649299	1.00200400801603	-0.009066859811808	0.006645898450207
0.581162324649299	0.668002672010688	-0.009806727844466	0.00497639350846
0.581162324649299	0.501002004008016	-0.007749062373243	0.00526337613102
0.581162324649299	0.400801603206413	-0.009925879012534	0.00389103642154
0.581162324649299	0.334001336005344	-0.002730456343549	0.006039946666881
0.581162324649299	0.286286859433152	0.000658640599837	0.00532681828587
0.581162324649299	0.250501002004008	-0.009502425130823	0.006239936385798
0.581162324649299	0.222667557336896	-0.012343647776515	0.004981011803165
0.581162324649299	0.200400801603206	-0.019507459006189	0.004679262653564
0.581162324649299	0.182182546912006	-0.034502751394573	0.006194112634086
0.581162324649299	0.167000668002672	-0.052096068690487	0.00644823932434
0.581162324649299	0.143143429716576	-0.091678860727467	0.005309352171276
0.581162324649299	0.125250501002004	-0.134414126850896	0.004910719394701
0.581162324649299	0.100200400801603	-0.189013827253706	0.007680281444653
0.581162324649299	0.083500334001336	-0.249569375223393	0.007005955799374
0.581162324649299	0.071571714858288	-0.275227842458464	0.003485919654941
0.581162324649299	0.062625250501002	-0.279481576379211	0.002554346689371
0.581162324649299	0.050100200400802	-0.292240127549689	0.003191160196144
0.589178356713427	1.00200400801603	-0.010220613250549	0.006505133071755
0.589178356713427	0.668002672010688	-0.009901929389842	0.00496932911916
0.589178356713427	0.501002004008016	-0.007316463949944	0.005582564407372
0.589178356713427	0.400801603206413	-0.011357469407753	0.003731817944506
0.589178356713427	0.334001336005344	-0.002500760559195	0.004457236878567
0.589178356713427	0.286286859433152	-0.000597456427886	0.005334917048526
0.589178356713427	0.250501002004008	-0.005992821394292	0.005114312311999
0.589178356713427	0.222667557336896	-0.013292088465508	0.004503923759342
0.589178356713427	0.200400801603206	-0.0275945510259	0.00328501668668
0.589178356713427	0.182182546912006	-0.039843284163518	0.005291298107237
0.589178356713427	0.167000668002672	-0.059973911751359	0.004701979831406
0.589178356713427	0.143143429716576	-0.085260221444894	0.004742100955418
0.589178356713427	0.125250501002004	-0.125603571069996	0.005456089573937
0.589178356713427	0.100200400801603	-0.213268701732122	0.004167217641696
0.589178356713427	0.083500334001336	-0.246054031911518	0.00641080108112
0.589178356713427	0.071571714858288	-0.276486552262842	0.003391442122722
0.589178356713427	0.062625250501002	-0.279912723242075	0.002305725519175
0.593186372745491	0.250501002004008	-0.009646537965711	0.00454832277782
0.593186372745491	0.125250501002004	-0.141425713149746	0.00410966622624
0.593186372745491	0.083500334001336	-0.252909779478797	0.005167752258023
0.601202404809619	1.00200400801603	-0.011484782792037	0.008893197698001
0.601202404809619	0.668002672010688	-0.012972289107273	0.007002705852587
0.601202404809619	0.501002004008016	-0.005644956285316	0.005076695756242
0.601202404809619	0.400801603206413	-0.012685164477251	0.004715886763507
0.601202404809619	0.334001336005344	-0.008297288605267	0.005598384584801
0.601202404809619	0.286286859433152	-0.004058900486343	0.005426702543363
0.601202404809619	0.250501002004008	-0.010228504303196	0.005155625559737
0.601202404809619	0.222667557336896	-0.017653074485645	0.005072482279188
0.601202404809619	0.200400801603206	-0.021674910542528	0.005060913811591
0.601202404809619	0.182182546912006	-0.042269851125096	0.003835319858153
0.601202404809619	0.167000668002672	-0.055719207553383	0.005232211436902
0.601202404809619	0.143143429716576	-0.091375491664692	0.005301498066273
0.601202404809619	0.125250501002004	-0.140836367725431	0.005654754960823
0.601202404809619	0.100200400801603	-0.208238697836555	0.00404510761001
0.601202404809619	0.083500334001336	-0.254638238400649	0.004593638097839
0.601202404809619	0.071571714858288	-0.270702848582937	0.003688861329874
0.601202404809619	0.062625250501002	-0.279320581041843	0.002767766233871
0.601202404809619	0.050100200400802	-0.292228641652042	0.002930683491231
0.625250501002004	0.250501002004008	-0.017119370604937	0.005342234288216
0.625250501002004	0.125250501002004	-0.122289520122409	0.004427356034715
0.625250501002004	0.083500334001336	-0.211823984642632	0.006632562118224
0.657314629258517	1.00200400801603	-0.011510783330188	0.008844708575468
0.657314629258517	0.668002672010688	-0.01405604555805	0.007084953072478
0.657314629258517	0.501002004008016	-0.007905546724712	0.005183207135714
0.657314629258517	0.400801603206413	-0.011776565877246	0.004262285693632
0.657314629258517	0.334001336005344	-0.008212742117502	0.005521826016763
0.657314629258517	0.286286859433152	-0.00978084778776	0.004776463066413
0.657314629258517	0.250501002004008	-0.019258290528954	0.004817260974856
0.657314629258517	0.222667557336896	-0.028318919201128	0.004354598897193
0.657314629258517	0.200400801603206	-0.041012909988313	0.004541475094478
0.657314629258517	0.167000668002672	-0.061089330564938	0.004192202601596
0.657314629258517	0.125250501002004	-0.107405995959856	0.002974266127445
0.657314629258517	0.083500334001336	-0.165544459660805	0.003492000273091
0.657314629258517	0.062625250501002	-0.185461375657126	0.003767708563419
0.68937875751503	0.250501002004008	-0.017898453419866	0.004870331765736
0.68937875751503	0.125250501002004	-0.116208492335372	0.003171764450745
0.68937875751503	0.083500334001336	-0.176408576672383	0.002706980614536
0.701402805611223	1.00200400801603	-0.011813590467508	0.008927869365986
0.701402805611223	0.668002672010688	-0.014266285998851	0.007044875000502
0.701402805611223	0.501002004008016	-0.007962746816278	0.005231889349842
0.701402805611223	0.400801603206413	-0.009627067039891	0.004337140814696
0.701402805611223	0.334001336005344	-0.009685762225855	0.005059219681849
0.701402805611223	0.286286859433152	-0.016053434966125	0.004225843430348
0.701402805611223	0.250501002004008	-0.017726269372412	0.004473937855671
0.701402805611223	0.222667557336896	-0.025586183188019	0.003980851482524
0.701402805611223	0.200400801603206	-0.038033346050819	0.003771797542982
0.701402805611223	0.182182546912006	-0.053450670479235	0.003764117252541
0.701402805611223	0.167000668002672	-0.062450762848342	0.004606724470986
0.701402805611223	0.143143429716576	-0.092774533435609	0.003578685065522
0.701402805611223	0.125250501002004	-0.113359192934968	0.003377944827531
0.701402805611223	0.100200400801603	-0.147134848454424	0.002955843068903
0.701402805611223	0.083500334001336	-0.178572214569419	0.002833748619483
0.701402805611223	0.071571714858288	-0.188038184585604	0.002813215368613
0.701402805611223	0.062625250501002	-0.193417584668335	0.002952723402717
0.701402805611223	0.050100200400802	-0.198371749511046	0.001315390122931
0.721442885771543	0.250501002004008	-0.019359096549813	0.00378625499496
0.721442885771543	0.125250501002004	-0.111686659892932	0.003437722900711
0.721442885771543	0.083500334001336	-0.178358207396757	0.002783788177558
0.75751503006012	0.250501002004008	-0.022201637744427	0.003318559684499
0.75751503006012	0.125250501002004	-0.100737911895936	0.003396905233312
0.75751503006012	0.083500334001336	-0.165155561624251	0.003113152798583
0.789579158316633	0.250501002004008	-0.024467247922699	0.002904008738921
0.801603206412826	1.00200400801603	-0.010864061429472	0.006894436889812
0.801603206412826	0.668002672010688	-0.00615498829322	0.005049702450994
0.801603206412826	0.501002004008016	-0.010797317761776	0.004522427781415
0.801603206412826	0.400801603206413	-0.016455725077409	0.004105508491934
0.801603206412826	0.334001336005344	-0.007571862121036	0.00383256758005
0.801603206412826	0.286286859433152	-0.018837546837161	0.004711193127738
0.801603206412826	0.250501002004008	-0.022526256521058	0.003947186718126
0.801603206412826	0.222667557336896	-0.041514467813382	0.003966418930044
0.801603206412826	0.200400801603206	-0.050866433468139	0.003360970919796
0.801603206412826	0.182182546912006	-0.051905017248927	0.002697255834314
0.801603206412826	0.167000668002672	-0.06186587202461	0.00308983562315
0.801603206412826	0.143143429716576	-0.076283692033365	0.002817575511745
0.801603206412826	0.125250501002004	-0.088105949775302	0.004219278476793
0.801603206412826	0.100200400801603	-0.105587686796439	0.002802065051948
0.801603206412826	0.083500334001336	-0.123529483014124	0.00230801322083
0.801603206412826	0.071571714858288	-0.131414003959823	0.002382623202316
0.801603206412826	0.062625250501002	-0.148058690527347	0.002420391082767
0.821643286573146	1.00200400801603	-0.013411500516062	0.0087552503002
0.821643286573146	0.668002672010688	-0.013106622864969	0.006736445074518
0.821643286573146	0.501002004008016	-0.009495540178554	0.005131871759551
0.821643286573146	0.400801603206413	-0.006368131372966	0.004141693406854
0.821643286573146	0.200400801603206	-0.044087583584002	0.003385916040498
0.821643286573146	0.167000668002672	-0.059157498965868	0.003298074786848
0.821643286573146	0.125250501002004	-0.083481523367376	0.002917076798888
0.853707414829659	0.250501002004008	-0.026207077080012	0.003906145276525
0.853707414829659	0.125250501002004	-0.082596298006835	0.002663639905061
0.885771543086172	0.250501002004008	-0.031350746382545	0.004047039007875
0.885771543086172	0.125250501002004	-0.080463053562034	0.003077453022277
0.901803607214429	1.00200400801603	-0.010263533720748	0.007187362460392
0.901803607214429	0.668002672010688	-0.0076106691941	0.005034858494544
0.901803607214429	0.501002004008016	-0.010495704675885	0.003629982208907
0.901803607214429	0.400801603206413	-0.014776752864446	0.004489789840201
0.901803607214429	0.334001336005344	-0.019436921136863	0.004683423279425
0.901803607214429	0.286286859433152	-0.021797115674234	0.004645360942326
0.901803607214429	0.250501002004008	-0.030240437588604	0.003671202926896
0.901803607214429	0.222667557336896	-0.044642461676861	0.00333727639648
0.901803607214429	0.200400801603206	-0.054174240264095	0.00289717374629
0.901803607214429	0.182182546912006	-0.056577300492769	0.003257024188658
0.901803607214429	0.167000668002672	-0.057409322854125	0.002624010024056
0.901803607214429	0.143143429716576	-0.066797449006229	0.002749993614483
0.901803607214429	0.125250501002004	-0.077801579913334	0.00322982558303
0.901803607214429	0.100200400801603	-0.099457126678206	0.002601511319232
0.901803607214429	0.083500334001336	-0.120200275500902	0.00261148364866
0.901803607214429	0.071571714858288	-0.134756790534978	0.00223867904145
0.901803607214429	0.062625250501002	-0.146901678306513	0.002378146433147
0.921843687374749	0.250501002004008	-0.034377286838206	0.004114136891017
0.953907815631263	0.250501002004008	-0.036658845546805	0.004097035754876
0.985971943887776	1.00200400801603	-0.011341129393055	0.008016729089441
0.985971943887776	0.668002672010688	-0.010832651435135	0.005694538254866
0.985971943887776	0.400801603206413	-0.011575598973498	0.004047558041936
0.985971943887776	0.334001336005344	-0.02102770029036	0.003865024638455
0.985971943887776	0.286286859433152	-0.030771317384268	0.003430934172955
0.985971943887776	0.250501002004008	-0.036890218111574	0.004122323364163
0.985971943887776	0.222667557336896	-0.037553494162674	0.002642604005606
0.985971943887776	0.083500334001336	-0.081780823370187	0.007292061638307
0.985971943887776	0.062625250501002	-0.094456751579311	0.005320999835342
1.00200400801603	1.00200400801603	-0.015414702430914	0.010760358392135
1.00200400801603	0.668002672010688	-0.041969754338336	0.013600958229084
1.00200400801603	0.501002004008016	-0.033271985253071	0.01480034377372
1.00200400801603	0.400801603206413	-0.025673824603114	0.00796711531279
1.00200400801603	0.334001336005344	-0.034231271360356	0.010814950301404
1.00200400801603	0.286286859433152	-0.037930389034582	0.005657816313991
1.00200400801603	0.250501002004008	-0.035589685181987	0.009860784334199
1.00200400801603	0.222667557336896	-0.044119827631214	0.005554177854707
1.00200400801603	0.200400801603206	-0.046999928514343	0.003730691202043
1.00200400801603	0.182182546912006	-0.051178085228573	0.00442497242983
1.00200400801603	0.167000668002672	-0.050034499459842	0.007239642732359
1.00200400801603	0.143143429716576	-0.058728414745322	0.006104700784334
1.00200400801603	0.125250501002004	-0.070982351074895	0.005410599796788
1.00200400801603	0.100200400801603	-0.076398077116156	0.007173534885402
1.00200400801603	0.083500334001336	-0.086392738984984	0.005425268814181
1.00200400801603	0.071571714858288	-0.092907122461356	0.004716309733696
1.00200400801603	0.062625250501002	-0.089799708434906	0.004835408532496
1.00200400801603	0.050100200400802	-0.10143995244999	0.002564771225818
1.09819639278557	1.00200400801603	-0.018240328352095	0.017888426150899
1.09819639278557	0.668002672010688	-0.018411333287818	0.015629058196554
1.09819639278557	0.501002004008016	-0.01266363733479	0.014076918887876
1.09819639278557	0.400801603206413	-0.02954247412661	0.009235935116726
1.09819639278557	0.334001336005344	-0.033294163477255	0.007116575114156
1.09819639278557	0.286286859433152	-0.021998186352665	0.008737567640291
1.09819639278557	0.250501002004008	-0.027326858928277	0.004832339950442
1.09819639278557	0.222667557336896	-0.043117066999731	0.00770046979731
1.09819639278557	0.200400801603206	-0.057081335416324	0.00781173649905
1.09819639278557	0.182182546912006	-0.049192649025506	0.007418016795113
1.09819639278557	0.167000668002672	-0.04701562001759	0.005762626334834
1.09819639278557	0.143143429716576	-0.056848031935615	0.005589979477994
1.09819639278557	0.125250501002004	-0.068145708651773	0.003929941807463
1.09819639278557	0.100200400801603	-0.068601703607616	0.007687145031546
1.09819639278557	0.083500334001336	-0.088575700499195	0.002678821530837
1.09819639278557	0.071571714858288	-0.10190267187682	0.004680735900659
1.09819639278557	0.062625250501002	-0.100370114176248	0.003083899100807
1.09819639278557	0.050100200400802	-0.098373625808732	0.001897990128554
1.1503006012024	1.00200400801603	-0.016647017481858	0.009691035297047
1.1503006012024	0.668002672010688	-0.033157641937181	0.011784498214867
1.1503006012024	0.501002004008016	-0.026727780209718	0.01243266107365
1.1503006012024	0.400801603206413	-0.018988816912382	0.007902227541255
1.1503006012024	0.334001336005344	-0.035913825245682	0.005802902960229
1.1503006012024	0.286286859433152	-0.03994489981968	0.006895919614781
1.1503006012024	0.250501002004008	-0.04685138935185	0.010067987678764
1.1503006012024	0.222667557336896	-0.045297368283662	0.00711436580576
1.1503006012024	0.200400801603206	-0.055376902100795	0.005845485439818
1.1503006012024	0.167000668002672	-0.0452063084084	0.005579811326059
1.1503006012024	0.125250501002004	-0.066077933823559	0.00301208525267
1.1503006012024	0.083500334001336	-0.073784939016309	0.002907444869699
1.1503006012024	0.062625250501002	-0.08636940253252	0.004803117095915
1.19839679358717	1.00200400801603	-0.019560747145594	0.015317805149377
1.19839679358717	0.668002672010688	-0.018961136702262	0.013552272480833
1.19839679358717	0.501002004008016	-0.016689979558315	0.015800591965494
1.19839679358717	0.400801603206413	-0.04008494745001	0.005350567748724
1.19839679358717	0.334001336005344	-0.029862530672568	0.006359683053482
1.19839679358717	0.286286859433152	-0.021086826157325	0.008232778824181
1.19839679358717	0.250501002004008	-0.032421975815358	0.007075759535102
1.19839679358717	0.222667557336896	-0.038733331994651	0.004524356287726
1.19839679358717	0.200400801603206	-0.051901937743222	0.007273613198341
1.19839679358717	0.182182546912006	-0.048751927903904	0.005226587202461
1.19839679358717	0.167000668002672	-0.043252279308115	0.005577656796559
1.19839679358717	0.143143429716576	-0.055150956020257	0.004356307002783
1.19839679358717	0.125250501002004	-0.060450268071213	0.001940265139497
1.19839679358717	0.100200400801603	-0.060760449958032	0.003840215581464
1.19839679358717	0.083500334001336	-0.073569479640644	0.003250131686218
1.19839679358717	0.071571714858288	-0.07775380339838	0.001676515997928
1.19839679358717	0.062625250501002	-0.090759251569271	0.002324853795768
1.19839679358717	0.050100200400802	-0.091212872237461	0.002030200842567
1.29859719438878	1.00200400801603	-0.018571856337926	0.017276791659471
1.29859719438878	0.668002672010688	-0.019167373625006	0.016423211151763
1.29859719438878	0.501002004008016	-0.021488071132245	0.014205788089205
1.29859719438878	0.400801603206413	-0.043369883655086	0.006060600399195
1.29859719438878	0.334001336005344	-0.02637819928434	0.004243610909193
1.29859719438878	0.286286859433152	-0.025748012256979	0.006266784310103
1.29859719438878	0.250501002004008	-0.039206859410203	0.006765586483588
1.29859719438878	0.222667557336896	-0.039713422837659	0.005578638318722
1.29859719438878	0.200400801603206	-0.048271491279152	0.005415265641503
1.29859719438878	0.182182546912006	-0.043762886092827	0.00915687663905
1.29859719438878	0.167000668002672	-0.044888142617901	0.007492854406207
1.29859719438878	0.143143429716576	-0.055135903871872	0.004705221906739
1.29859719438878	0.125250501002004	-0.056733817133265	0.006386956839531
1.29859719438878	0.100200400801603	-0.069125341665295	0.006953567094108
1.29859719438878	0.083500334001336	-0.07835470540279	0.002731222123606
1.29859719438878	0.071571714858288	-0.086731756097365	0.002994353436332
1.29859719438878	0.062625250501002	-0.094443909863816	0.003257889245425
1.29859719438878	0.050100200400802	-0.098133151272485	0.000371086557885
1.39879759519038	1.00200400801603	-0.018550556825073	0.01714322593082
1.39879759519038	0.668002672010688	-0.021723446893788	0.012335306283911
1.39879759519038	0.501002004008016	-0.027732285412508	0.014138311412404
1.39879759519038	0.400801603206413	-0.04042111316822	0.007755489174742
1.39879759519038	0.334001336005344	-0.027203805607206	0.004114390062691
1.39879759519038	0.286286859433152	-0.036666299332131	0.005480307468645
1.39879759519038	0.250501002004008	-0.039545601824892	0.007409012333284
1.39879759519038	0.222667557336896	-0.038921009955783	0.004324671949109
1.39879759519038	0.200400801603206	-0.047841981357505	0.005367645270501
1.39879759519038	0.182182546912006	-0.042297380331806	0.009023207778282
1.39879759519038	0.167000668002672	-0.043953179304501	0.004147323585046
1.39879759519038	0.143143429716576	-0.057484941827543	0.006152437942016
1.39879759519038	0.125250501002004	-0.052285783591231	0.001964236770133
1.39879759519038	0.100200400801603	-0.061417931654893	0.009454542592198
1.39879759519038	0.083500334001336	-0.068419116389091	0.004318837434388
1.39879759519038	0.071571714858288	-0.064082740229959	0.004704545764876
1.39879759519038	0.062625250501002	-0.066615318010771	0.002804967851535
1.39879759519038	0.050100200400802	-0.07335921060558	0.002734258577275
1.49899799599198	1.00200400801603	-0.01895989815302	0.012603493479946
1.49899799599198	0.668002672010688	-0.028420398311653	0.01462863313802
1.49899799599198	0.501002004008016	-0.022249396588769	0.008802158545548
1.49899799599198	0.400801603206413	-0.01835393271513	0.005757226035237
1.49899799599198	0.334001336005344	-0.045291781157505	0.007959813976651
1.49899799599198	0.286286859433152	-0.03130689916908	0.008510391685174
1.49899799599198	0.250501002004008	-0.06220673812555	0.00862526865354
1.49899799599198	0.222667557336896	-0.043584740623532	0.005488886550656
1.49899799599198	0.200400801603206	-0.053506636519532	0.005471875373994
1.49899799599198	0.182182546912006	-0.049706052586134	0.00673693342597
1.49899799599198	0.167000668002672	-0.052690379556709	0.00680154457211
1.49899799599198	0.143143429716576	-0.062587875550701	0.006939437672941
1.49899799599198	0.125250501002004	-0.059042879345866	0.008115889655062
1.49899799599198	0.100200400801603	-0.06120257509006	0.006984367773623
1.49899799599198	0.083500334001336	-0.061673021393488	0.002892307581094
1.49899799599198	0.071571714858288	-0.065770657949165	0.00453813920426
1.49899799599198	0.062625250501002	-0.069381016140498	0.002916194874719
1.49899799599198	0.050100200400802	-0.06837098967474	0.002362542801033


==> anc/4x3_slac_0.41_127.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.609756097560976	-0.004528711243308	0.002614632302201
0	0.40650406504065	-0.015528903628792	0.004873903152885
0	0.24390243902439	0.833445151695419	0.025978229625223
0	0.203252032520325	0.958366567519334	0.003169050327186
0	0.174216027874564	0.980344199881023	0.003240503033908
0	0.13550135501355	0.940056097560975	0.038065207614515
0	0.152439024390244	0.92917745389649	0.042987426531826
0	0.121951219512195	0.954405591909577	0.031092553242118
0	0.110864745011086	0.983581380130874	0.009843204045211
0	0.087108013937282	0.970485901249256	0.029691021415824
0	0.101626016260163	0.988032064247471	0.009646539559786
0	0.076219512195122	0.983768590124925	0.017221164782867
0	0.060975609756098	0.987472754312909	0.012998834027365
0	0.043554006968641	0.917511302795955	0.063574723378941
0	0.050813008130081	0.996503985722784	0.001570736585366
0	0.304878048780488	0.101480458060678	0.021083387864367
0	0.038109756097561	0.998326412849494	0.00162395835812
0	0.030487804878049	1.00005264723379	0.001196798631767
0.1	0.24390243902439	0.81426258179655	0.034279458655562
0.1	0.203252032520325	0.951432183224271	0.003204752647234
0.1	0.174216027874564	0.979391850089232	0.00338230113028
0.1	0.152439024390244	0.987046281975015	0.003452296549673
0.1	0.13550135501355	0.933532183224271	0.041422434860202
0.1	0.121951219512195	0.981626055919096	0.016306261154075
0.1	0.609756097560976	-0.004734816656752	0.002538099583581
0.1	0.110864745011086	0.779199821534801	0.123811213563355
0.1	0.101626016260163	0.990671207614515	0.007515646044021
0.1	0.087108013937282	0.951088161808447	0.049836648423557
0.1	0.076219512195122	0.992810707911957	0.008601857227841
0.1	0.40650406504065	-0.00630642712671	0.004491586020226
0.1	0.304878048780488	0.066346621058894	0.023512885782273
0.1	0.060975609756098	0.9863249256395	0.014015719809637
0.1	0.050813008130081	0.996920285544319	0.001444764128495
0.1	0.043554006968641	0.825739262343843	0.101161386079714
0.1	0.038109756097561	0.994879535990482	0.005218536406901
0.1	0.030487804878049	0.976936109458655	0.023238321832243
0.2	0.24390243902439	0.672525461035098	0.038801337894111
0.2	0.203252032520325	0.933027245687091	0.003514022486615
0.2	0.174216027874564	0.96786252230815	0.003419440868531
0.2	0.152439024390244	0.977310886377156	0.007112484235574
0.2	0.13550135501355	0.919306960142772	0.044672455086258
0.2	0.121951219512195	0.904235574063057	0.049951261748959
0.2	0.110864745011086	0.991308447352766	0.002083652230815
0.2	0.101626016260163	0.997056335514574	0.002124108625818
0.2	0.609756097560976	-0.0038057107674	0.002471328375967
0.2	0.087108013937282	0.954454431885782	0.045189580606782
0.2	0.40650406504065	-0.007682271267103	0.00406262266508
0.2	0.076219512195122	0.999539262343843	0.00250789518144
0.2	0.304878048780488	0.050594441403926	0.014139442593694
0.2	0.060975609756098	0.851152766210589	0.099766240333135
0.2	0.050813008130081	0.981090541344438	0.016793898274836
0.2	0.043554006968641	0.960693872694824	0.035793539559786
0.2	0.038109756097561	0.976495895300416	0.020132484830458
0.2	0.030487804878049	0.955190719809637	0.032067337299227
0.3	0.24390243902439	0.315308364069006	0.035860657941701
0.3	0.203252032520325	0.871108804283165	0.010918633551458
0.3	0.174216027874564	0.893425104104699	0.032787944080904
0.3	0.152439024390244	0.941005294467579	0.023690775728733
0.3	0.13550135501355	0.964862641284949	0.019693246876859
0.3	0.121951219512195	0.990629506246282	0.002880135871505
0.3	0.609756097560976	-0.005174904937537	0.002755261451517
0.3	0.110864745011086	0.987099286139203	0.001702762343843
0.3	0.101626016260163	0.996003628792385	0.002414003152885
0.3	0.087108013937282	0.993665675193337	0.005292607733492
0.3	0.076219512195122	0.996043367043426	0.0053650148721
0.3	0.40650406504065	-0.007492759666865	0.003935818500892
0.3	0.304878048780488	0.011901158239143	0.008445067221892
0.3	0.060975609756098	0.919169422962522	0.06571257584771
0.3	0.050813008130081	0.989831112433075	0.009551232004759
0.3	0.043554006968641	0.976816835217132	0.020341309339679
0.3	0.038109756097561	0.893078524687686	0.039725735276621
0.3	0.030487804878049	0.884741998810232	0.037379310529447
0.309756097560976	0.24390243902439	0.291445758477097	0.040875579417014
0.309756097560976	0.203252032520325	0.794562343842951	0.028578588340274
0.309756097560976	0.174216027874564	0.930301784651993	0.00855440333135
0.309756097560976	0.152439024390244	0.94755752528257	0.016521910172516
0.309756097560976	0.13550135501355	0.979783997620464	0.004218433908388
0.309756097560976	0.121951219512195	0.986484116597263	0.002911065556217
0.309756097560976	0.110864745011086	0.986502974419988	0.001749731409875
0.309756097560976	0.101626016260163	0.992187685901249	0.004244372099941
0.309756097560976	0.609756097560976	-0.004424090541344	0.002283755443189
0.309756097560976	0.087108013937282	0.992980785246877	0.00583042266508
0.309756097560976	0.076219512195122	0.993160916121356	0.003822162581797
0.309756097560976	0.40650406504065	-0.007752033313504	0.005744284711481
0.309756097560976	0.304878048780488	0.009933231409875	0.007258176085663
0.309756097560976	0.060975609756098	0.994418381915526	0.006864229625223
0.309756097560976	0.050813008130081	0.964225639500297	0.035482408685306
0.309756097560976	0.043554006968641	0.965808982748364	0.035608688280785
0.309756097560976	0.038109756097561	0.771364663890541	0.094489607376562
0.309756097560976	0.030487804878049	0.62628251041047	0.052256674598453
0.319512195121951	0.24390243902439	0.300914830458061	0.032160926234384
0.319512195121951	0.203252032520325	0.82719500297442	0.013457155859607
0.319512195121951	0.174216027874564	0.902012611540749	0.024774496728138
0.319512195121951	0.152439024390244	0.961667221891731	0.004823574122546
0.319512195121951	0.13550135501355	0.976715823914337	0.005583085782272
0.319512195121951	0.121951219512195	0.976594289113623	0.014984082688876
0.319512195121951	0.609756097560976	-0.005035945865556	0.002549551933373
0.319512195121951	0.101626016260163	0.995225342058298	0.002350467221892
0.319512195121951	0.087108013937282	0.971827126710291	0.026383531826294
0.319512195121951	0.076219512195122	0.997955145746579	0.003981329625223
0.319512195121951	0.40650406504065	-0.005248941701368	0.005169225163593
0.319512195121951	0.304878048780488	0.014582005353956	0.007530328375967
0.319512195121951	0.060975609756098	0.994254788816181	0.007054361094587
0.319512195121951	0.050813008130081	0.990198691255205	0.009479863771565
0.319512195121951	0.043554006968641	0.965313503866746	0.03732047769185
0.319512195121951	0.038109756097561	0.871934681737061	0.069130916121356
0.319512195121951	0.030487804878049	0.532408114217728	0.085691641879834
0.329268292682927	0.24390243902439	0.222813390838786	0.035261074955384
0.329268292682927	0.203252032520325	0.732544794765021	0.035850547888162
0.329268292682927	0.174216027874564	0.910396668649613	0.012010651992861
0.329268292682927	0.152439024390244	0.954169363474122	0.006134556811422
0.329268292682927	0.13550135501355	0.980278881618084	0.002310821832243
0.329268292682927	0.121951219512195	0.986302914931588	0.002869693039857
0.329268292682927	0.609756097560976	-0.004787790362879	0.002411635752528
0.329268292682927	0.110864745011086	0.99277995240928	0.002843343842951
0.329268292682927	0.101626016260163	0.975295121951219	0.019533199286139
0.329268292682927	0.087108013937282	0.953895300416419	0.044016787626413
0.329268292682927	0.076219512195122	0.988408744794765	0.008437779892921
0.329268292682927	0.40650406504065	-0.005355233313504	0.004965185187388
0.329268292682927	0.304878048780488	0.009541377156454	0.00949248364069
0.329268292682927	0.060975609756098	0.982787864366448	0.018747209994051
0.329268292682927	0.050813008130081	0.980214217727543	0.019752276621059
0.329268292682927	0.043554006968641	0.823988459250446	0.096463033908388
0.329268292682927	0.038109756097561	0.342912052349792	0.155127977394408
0.329268292682927	0.030487804878049	0.863435395597858	0.050085112433076
0.339024390243902	0.24390243902439	0.213081160023795	0.027826204640095
0.339024390243902	0.203252032520325	0.740563712076145	0.031732102914932
0.339024390243902	0.174216027874564	0.85524497323022	0.034307178465199
0.339024390243902	0.152439024390244	0.955723319452707	0.005113324628198
0.339024390243902	0.13550135501355	0.922446579417013	0.036168830458061
0.339024390243902	0.121951219512195	0.973891790600833	0.01476443010113
0.339024390243902	0.609756097560976	-0.005163137299227	0.002350851457466
0.339024390243902	0.101626016260163	0.995047947650208	0.002350223973825
0.339024390243902	0.087108013937282	0.990561154074955	0.008679826293873
0.339024390243902	0.076219512195122	0.998313920285544	0.004152154848305
0.339024390243902	0.40650406504065	-0.006322324806663	0.004946513920286
0.339024390243902	0.304878048780488	0.014557920285544	0.006936800713861
0.339024390243902	0.060975609756098	0.998652290303391	0.003490088935158
0.339024390243902	0.050813008130081	0.964708268887567	0.023004451516954
0.339024390243902	0.043554006968641	0.838632242712671	0.096367858417609
0.339024390243902	0.038109756097561	0.577219732302201	0.087207150505651
0.351219512195122	0.24390243902439	0.112512885187388	0.021133646044022
0.351219512195122	0.203252032520325	0.530931725163593	0.074731784651993
0.351219512195122	0.174216027874564	0.845413206424747	0.054412795359905
0.351219512195122	0.13550135501355	0.97773491969066	0.002418539381321
0.351219512195122	0.152439024390244	0.911123259964307	0.034793849494349
0.351219512195122	0.121951219512195	0.984157108863771	0.002589856454491
0.351219512195122	0.101626016260163	0.980514455681142	0.012897543723974
0.351219512195122	0.609756097560976	-0.005257924092802	0.00246752379536
0.351219512195122	0.087108013937282	0.985974122546103	0.012225269482451
0.351219512195122	0.40650406504065	-0.00624241522903	0.004549480606782
0.351219512195122	0.076219512195122	0.953848780487805	0.041613944675788
0.351219512195122	0.304878048780488	0.006528541344438	0.006254618679358
0.351219512195122	0.060975609756098	0.730368530636526	0.128864348602023
0.351219512195122	0.050813008130081	0.753597858417608	0.126102320047591
0.351219512195122	0.043554006968641	0.735053718024985	0.111636484235574
0.351219512195122	0.038109756097561	0.329240880428316	0.081672123735872
0.351219512195122	0.030487804878049	0.043821045806068	0.041948015466984
0.360975609756097	0.24390243902439	0.137960440214158	0.024036033313504
0.360975609756097	0.203252032520325	0.535455199286139	0.037497756097561
0.360975609756097	0.174216027874564	0.799851100535395	0.041957880428317
0.360975609756097	0.152439024390244	0.942371743010113	0.007703461035098
0.360975609756097	0.13550135501355	0.923911243307555	0.035922629982154
0.360975609756097	0.121951219512195	0.975434324806663	0.011525642474718
0.360975609756097	0.101626016260163	0.994198810232005	0.002340594765021
0.360975609756097	0.609756097560976	-0.005549686377156	0.002571619036288
0.360975609756097	0.087108013937282	0.98585496728138	0.012715302795955
0.360975609756097	0.40650406504065	-0.007589346222487	0.004090345806068
0.360975609756097	0.076219512195122	0.99645740630577	0.005864567102915
0.360975609756097	0.304878048780488	0.012955664485425	0.006866705532421
0.360975609756097	0.060975609756098	0.975267935752528	0.026944721594289
0.360975609756097	0.050813008130081	0.934194229625223	0.032757356335515
0.360975609756097	0.043554006968641	0.80560493753718	0.079484187983343
0.360975609756097	0.038109756097561	0.111452932778108	0.061338958953004
0.360975609756097	0.030487804878049	0.046275261154075	0.029274726353361
0.370731707317073	0.24390243902439	0.075506365258775	0.021820407495538
0.370731707317073	0.203252032520325	0.440052778108269	0.051447215942891
0.370731707317073	0.174216027874564	0.774244616299821	0.054581246876859
0.370731707317073	0.152439024390244	0.902321237358715	0.038075286139203
0.370731707317073	0.13550135501355	0.973843783462225	0.002363905651398
0.370731707317073	0.609756097560976	-0.005502469125521	0.002592992088043
0.370731707317073	0.121951219512195	0.982071029149316	0.002530283521713
0.370731707317073	0.101626016260163	0.981197679952409	0.011503090422368
0.370731707317073	0.087108013937282	0.985922308149911	0.012799030339084
0.370731707317073	0.076219512195122	0.981106722189173	0.018177815585961
0.370731707317073	0.40650406504065	-0.006386942296252	0.004138575907198
0.370731707317073	0.304878048780488	-0.000606130398572	0.005876304937537
0.370731707317073	0.060975609756098	0.957951516954194	0.043031649613325
0.370731707317073	0.043554006968641	0.692301011302796	0.106089827483641
0.370731707317073	0.050813008130081	0.855136644854253	0.07856009518144
0.370731707317073	0.038109756097561	0.034053110648424	0.060123491969066
0.370731707317073	0.030487804878049	-0.224198126115407	0.015908643069602
0.380487804878049	0.24390243902439	0.072509821534801	0.018081767400357
0.380487804878049	0.203252032520325	0.363404312908983	0.046277593099346
0.380487804878049	0.174216027874564	0.831904521118382	0.018238502082094
0.380487804878049	0.13550135501355	0.965450148720999	0.006239142177275
0.380487804878049	0.152439024390244	0.934275669244497	0.007437741225461
0.380487804878049	0.121951219512195	0.972329089827483	0.011754935157644
0.380487804878049	0.101626016260163	0.992187923854848	0.002407824092802
0.380487804878049	0.609756097560976	-0.005320255800119	0.002497590957763
0.380487804878049	0.087108013937282	0.996384592504461	0.002864597501487
0.380487804878049	0.076219512195122	0.980965139797739	0.016944490184414
0.380487804878049	0.40650406504065	-0.006078383700178	0.003833801427722
0.380487804878049	0.304878048780488	0.008293596073766	0.005974362284355
0.380487804878049	0.060975609756098	0.945296668649613	0.045378119571684
0.380487804878049	0.050813008130081	0.825747114812611	0.052213885187389
0.380487804878049	0.043554006968641	0.377951302795955	0.055174419988102
0.380487804878049	0.038109756097561	0.150236192742415	0.079091493158834
0.390243902439024	0.24390243902439	0.069697204045211	0.019962082093992
0.390243902439024	0.203252032520325	0.33067237358715	0.050887279000595
0.390243902439024	0.174216027874564	0.666285127900059	0.046832580011898
0.390243902439024	0.152439024390244	0.881688280785247	0.0361110148721
0.390243902439024	0.13550135501355	0.960892325996431	0.00637293456276
0.390243902439024	0.121951219512195	0.978177989292088	0.002532881915526
0.390243902439024	0.609756097560976	-0.00591433010113	0.002587505829863
0.390243902439024	0.101626016260163	0.985687804878049	0.005830474776919
0.390243902439024	0.087108013937282	0.987965675193337	0.010624844140393
0.390243902439024	0.076219512195122	0.992854610350982	0.006299886377156
0.390243902439024	0.40650406504065	-0.007055099345628	0.003209988994646
0.390243902439024	0.304878048780488	-0.002527251279001	0.005448562522308
0.390243902439024	0.060975609756098	0.966363117192147	0.032346269482451
0.390243902439024	0.050813008130081	0.831594467578822	0.077813319452707
0.390243902439024	0.038109756097561	-0.110453866745985	0.025976134443784
0.390243902439024	0.043554006968641	0.730021594289114	0.076766103509816
0.390243902439024	0.030487804878049	-0.273922885187388	0.009621301011303
0.4	0.24390243902439	0.045335308149911	0.012020370612731
0.4	0.203252032520325	0.16602750148721	0.03703012790006
0.4	0.174216027874564	0.753763533610946	0.030052283164783
0.4	0.152439024390244	0.898295181439619	0.014695900059488
0.4	0.13550135501355	0.910644497323022	0.037723454491374
0.4	0.121951219512195	0.96293735871505	0.013874879238549
0.4	0.609756097560976	-0.005312831112433	0.002696824390244
0.4	0.110864745011086	0.978785425342058	0.002536733016062
0.4	0.101626016260163	0.990185425342058	0.002370591195717
0.4	0.087108013937282	0.989791731112433	0.008024346817371
0.4	0.076219512195122	0.984091909577632	0.016956746579417
0.4	0.40650406504065	-0.008519426531826	0.003614368292683
0.4	0.060975609756098	0.754339500297442	0.099876692444973
0.4	0.304878048780488	0.002054352706722	0.004686792682927
0.4	0.050813008130081	0.565415609756098	0.032714394408091
0.4	0.043554006968641	0.084897144556811	0.032742273051755
0.4	0.038109756097561	-0.191451005353956	0.012678058298632
0.4	0.030487804878049	-0.281791897679952	0.006431403926234
0.409756097560976	0.24390243902439	0.035927353361095	0.012237819750149
0.409756097560976	0.203252032520325	0.189062010707912	0.03937896430696
0.409756097560976	0.174216027874564	0.471152242712671	0.075300469958358
0.409756097560976	0.152439024390244	0.825683521713266	0.043380972040452
0.409756097560976	0.13550135501355	0.958631707317073	0.002660983105294
0.409756097560976	0.121951219512195	0.972321356335515	0.002692304699584
0.409756097560976	0.609756097560976	-0.006705864961333	0.002814734146341
0.409756097560976	0.101626016260163	0.973658953004164	0.015794895300417
0.409756097560976	0.087108013937282	0.790845449137418	0.119943831052945
0.409756097560976	0.40650406504065	-0.008592017251636	0.002993556811422
0.409756097560976	0.076219512195122	0.984325936942296	0.012680389649019
0.409756097560976	0.304878048780488	0.002922314574658	0.003702249315883
0.409756097560976	0.050813008130081	0.576373361094587	0.111308126115407
0.409756097560976	0.060975609756098	0.930683521713266	0.057334511005354
0.409756097560976	0.038109756097561	-0.199907192147531	0.016841382510411
0.409756097560976	0.043554006968641	-0.072715478881618	0.046256449137418
0.409756097560976	0.030487804878049	-0.288781415823914	0.00761345389649
0.419512195121951	0.24390243902439	0.041172012492564	0.010178738845925
0.419512195121951	0.203252032520325	0.186509583581202	0.027351785841761
0.419512195121951	0.174216027874564	0.462169458655562	0.050900963712076
0.419512195121951	0.152439024390244	0.715145330160619	0.057126782272457
0.419512195121951	0.13550135501355	0.897884533016062	0.039587413444378
0.419512195121951	0.101626016260163	0.948621653777513	0.027196300416419
0.419512195121951	0.121951219512195	0.956048364069006	0.014156979773944
0.419512195121951	0.609756097560976	-0.006557468173706	0.002708160916121
0.419512195121951	0.40650406504065	-0.008346325401547	0.002938691790601
0.419512195121951	0.087108013937282	0.982176323616894	0.014941490184414
0.419512195121951	0.043554006968641	-0.100441814396193	0.017345805472933
0.419512195121951	0.038109756097561	-0.205021284949435	0.013863791790601
0.419512195121951	0.076219512195122	0.937454788816181	0.038841815585961
0.419512195121951	0.304878048780488	0.000832218084474	0.004994595002974
0.419512195121951	0.030487804878049	-0.275621933372992	0.006649682926829
0.419512195121951	0.060975609756098	0.748085901249256	0.095434080904224
0.419512195121951	0.050813008130081	0.411595627602617	0.11815997620464
0.429268292682927	0.24390243902439	0.018628595478882	0.007019486020226
0.429268292682927	0.043554006968641	-0.252221861986913	0.001371150386675
0.429268292682927	0.203252032520325	0.073767650208209	0.026152837596669
0.429268292682927	0.174216027874564	0.426474782867341	0.054137813801309
0.429268292682927	0.038109756097561	-0.293909833432481	0.008026529446758
0.429268292682927	0.060975609756098	0.461731362284355	0.149411070791196
0.429268292682927	0.152439024390244	0.711100178465199	0.063731933372992
0.429268292682927	0.121951219512195	0.960816359309934	0.005397639619274
0.429268292682927	0.13550135501355	0.943081142177275	0.004205630696014
0.429268292682927	0.101626016260163	0.964764723378941	0.020451475312314
0.429268292682927	0.609756097560976	-0.006971731112433	0.002861037596669
0.429268292682927	0.050813008130081	-0.035980718619869	0.046762197501487
0.429268292682927	0.030487804878049	-0.271887037477692	0.001009650803093
0.429268292682927	0.40650406504065	-0.007892231409875	0.003295516240333
0.429268292682927	0.304878048780488	0.002302098988697	0.003127968292683
0.429268292682927	0.076219512195122	0.977732004759072	0.018865148126115
0.429268292682927	0.087108013937282	0.995801665675193	0.002082811421773
0.439024390243902	0.13550135501355	0.220818697204045	0.156438209399167
0.439024390243902	0.121951219512195	0.572811760856633	0.160697876264128
0.439024390243902	0.152439024390244	0.706472159428911	0.045772533016062
0.439024390243902	0.609756097560976	-0.007051741820345	0.00509238697204
0.439024390243902	0.101626016260163	0.833077334919691	0.09507509220702
0.439024390243902	0.087108013937282	0.895142712671029	0.097008715050565
0.439024390243902	0.40650406504065	-0.00957605353956	0.005527099583581
0.439024390243902	0.304878048780488	-0.007375089827484	0.010526273646639
0.439024390243902	0.174216027874564	0.302393914336704	0.058270430696014
0.439024390243902	0.060975609756098	-0.022847220701963	0.054862123735872
0.439024390243902	0.24390243902439	0.01775293456276	0.010073428316478
0.439024390243902	0.050813008130081	-0.183274193932183	0.022601274836407
0.439024390243902	0.203252032520325	0.12587992266508	0.02342440928019
0.439024390243902	0.030487804878049	-0.272082617489589	0.003924366805473
0.451219512195122	0.24390243902439	0.003452714396193	0.011966419393218
0.451219512195122	0.203252032520325	0.044275497917906	0.030512054134444
0.451219512195122	0.174216027874564	0.265660880428316	0.083696460440214
0.451219512195122	0.152439024390244	0.492770309339679	0.153876573468174
0.451219512195122	0.13550135501355	0.820937358715051	0.039589545508626
0.451219512195122	0.121951219512195	0.948577215942891	0.012921431290898
0.451219512195122	0.609756097560976	-0.0080191041047	0.004168443902439
0.451219512195122	0.087108013937282	0.873805294467579	0.109762926829268
0.451219512195122	0.101626016260163	0.834346995835812	0.142349785841761
0.451219512195122	0.40650406504065	-0.008420462224866	0.005537252647234
0.451219512195122	0.304878048780488	-0.010639899464604	0.007245117787032
0.451219512195122	0.076219512195122	0.857743010113028	0.135861213563355
0.451219512195122	0.050813008130081	-0.107758732897085	0.042625190957763
0.451219512195122	0.030487804878049	-0.282183248066627	0.003270987626413
0.460975609756098	0.24390243902439	-0.00126929405116	0.009470794765021
0.460975609756098	0.203252032520325	0.059791927424152	0.017655513979774
0.460975609756098	0.174216027874564	0.164863557406306	0.080314241522903
0.460975609756098	0.13550135501355	0.577548673408685	0.120352724568709
0.460975609756098	0.121951219512195	0.703120582986318	0.111842082093992
0.460975609756098	0.060975609756098	-0.064965562165378	0.035015174895895
0.460975609756098	0.101626016260163	0.821776204640095	0.088359202855443
0.460975609756098	0.609756097560976	-0.008497792980369	0.003765357227841
0.460975609756098	0.40650406504065	-0.007035491969066	0.006058033313504
0.460975609756098	0.087108013937282	0.710733610945866	0.125198441403926
0.460975609756098	0.304878048780488	-0.007004508625818	0.004738263831053
0.460975609756098	0.050813008130081	-0.116002177275431	0.048129783462225
0.470731707317073	0.24390243902439	0.011924241522903	0.007885512790006
0.470731707317073	0.203252032520325	0.016791258774539	0.021496941701368
0.470731707317073	0.174216027874564	0.129073384889946	0.048326058298632
0.470731707317073	0.152439024390244	0.306669458655562	0.082973325401547
0.470731707317073	0.13550135501355	0.531460559190958	0.110513890541344
0.470731707317073	0.609756097560976	-0.008810487209994	0.003682576145152
0.470731707317073	0.121951219512195	0.87156246281975	0.026322820345033
0.470731707317073	0.101626016260163	0.876657941701368	0.089471618084474
0.470731707317073	0.087108013937282	0.532898732897085	0.183176989886972
0.470731707317073	0.40650406504065	-0.007343196311719	0.004418909934563
0.470731707317073	0.304878048780488	-0.007954518143962	0.006391302201071
0.470731707317073	0.076219512195122	0.760422010707912	0.190793997620464
0.470731707317073	0.050813008130081	-0.227051183819155	0.009696569303986
0.480487804878049	0.24390243902439	-0.00242950630577	0.010156956573468
0.480487804878049	0.174216027874564	0.002447457882213	0.016152965496728
0.480487804878049	0.13550135501355	0.451753194527067	0.100451356335515
0.480487804878049	0.609756097560976	-0.009429112433076	0.003574030160619
0.480487804878049	0.121951219512195	0.441707685901249	0.089356044021416
0.480487804878049	0.050813008130081	-0.252961963117192	0.009888229625223
0.480487804878049	0.101626016260163	0.781671743010113	0.097856555621654
0.480487804878049	0.40650406504065	-0.007193774538965	0.003689640452112
0.480487804878049	0.087108013937282	0.748455443188578	0.169266555621654
0.480487804878049	0.076219512195122	0.254861273051755	0.081342682926829
0.480487804878049	0.304878048780488	-0.007243	0.004931174538965
0.490243902439024	0.24390243902439	-0.007275792980369	0.011179986317668
0.490243902439024	0.203252032520325	0.009934261154075	0.017235977989292
0.490243902439024	0.174216027874564	0.067574199881023	0.022527228435455
0.490243902439024	0.152439024390244	0.006466082093992	0.034636218322427
0.490243902439024	0.13550135501355	0.192796079714456	0.074436496133254
0.490243902439024	0.050813008130081	-0.256655116002379	0.010421447352766
0.490243902439024	0.609756097560976	-0.009444535395598	0.003515324390244
0.490243902439024	0.121951219512195	0.497744729327781	0.069691237358715
0.490243902439024	0.40650406504065	-0.007446695419393	0.004798073646639
0.490243902439024	0.101626016260163	0.337760886377156	0.213541302795955
0.490243902439024	0.304878048780488	-0.009500051160024	0.006411480071386
0.490243902439024	0.087108013937282	-0.193515229030339	0.223264217727543
0.490243902439024	0.076219512195122	0.12898252825699	0.20866506246282
0.5	0.060975609756098	-0.171856281975015	0.00768202379536
0.5	0.24390243902439	-0.000632365615705	0.003858089708507
0.5	0.050813008130081	-0.261007156454491	0.004269733967876
0.5	0.203252032520325	0.021114066627008	0.007786760856633
0.5	0.076219512195122	0.343910820939917	0.074193307555027
0.5	0.609756097560976	-0.004169631112433	0.002582360737656
0.5	0.174216027874564	0.008759424747174	0.009602703152885
0.5	0.043554006968641	-0.261536841165973	0.005024813801309
0.5	0.152439024390244	0.030135497917906	0.017493928019036
0.5	0.40650406504065	-0.004358928851874	0.002611323557406
0.5	0.13550135501355	0.122956151100535	0.031984992861392
0.5	0.121951219512195	0.151966258179655	0.042849721594289
0.5	0.038109756097561	-0.254218524687686	0.003230059428911
0.5	0.110864745011086	0.336574544913742	0.066889690660321
0.5	0.087108013937282	0.440147775133849	0.102181897679952
0.5	0.101626016260163	0.479972653182629	0.059726722189173
0.5	0.030487804878049	-0.232456912552052	0.001754274301011
0.5	0.304878048780488	-0.003206260499703	0.003089383581202
0.509756097560975	0.24390243902439	-0.006312299226651	0.007322709696609
0.509756097560975	0.203252032520325	-0.015611391433671	0.011314381320643
0.509756097560975	0.174216027874564	0.001369212671029	0.0134460148721
0.509756097560975	0.152439024390244	-0.00877345389649	0.026085330755503
0.509756097560975	0.13550135501355	-0.013027132064248	0.02595708625818
0.509756097560975	0.121951219512195	0.096750856632957	0.049323780487805
0.509756097560975	0.609756097560976	-0.010052210588935	0.003447337775134
0.509756097560975	0.101626016260163	0.365821980963712	0.094473045806068
0.509756097560975	0.40650406504065	-0.0099741041047	0.004103882450922
0.509756097560975	0.087108013937282	0.126481463414634	0.115988762641285
0.509756097560975	0.304878048780488	-0.007653834027365	0.005960502676978
0.509756097560975	0.076219512195122	0.033474237953599	0.024785171921475
0.519512195121951	0.24390243902439	-0.011323198691255	0.00586931671624
0.519512195121951	0.203252032520325	-0.000657625104105	0.00791756097561
0.519512195121951	0.174216027874564	-0.010573989292088	0.013734304580607
0.519512195121951	0.152439024390244	-0.001659214991077	0.01665554907793
0.519512195121951	0.13550135501355	-0.030667164187983	0.023594299821535
0.519512195121951	0.121951219512195	0.033107170731707	0.031030722189173
0.519512195121951	0.609756097560976	-0.009560280785247	0.003571919393218
0.519512195121951	0.101626016260163	-0.00488735205235	0.076535800118977
0.519512195121951	0.40650406504065	-0.010411319452707	0.004716416954194
0.519512195121951	0.304878048780488	-0.007492207019631	0.005805187507436
0.519512195121951	0.076219512195122	-0.03433094943486	0.042088027959548
0.529268292682927	0.24390243902439	-0.004713691612136	0.005255126115408
0.529268292682927	0.203252032520325	-0.011660355740631	0.010039
0.529268292682927	0.174216027874564	-0.001436731528852	0.011148859012493
0.529268292682927	0.152439024390244	0.0003664951279	0.014236122546104
0.529268292682927	0.13550135501355	0.016717469958358	0.011083248066627
0.529268292682927	0.121951219512195	0.043326732302201	0.031255535990482
0.529268292682927	0.609756097560976	-0.009609728732897	0.003483999464604
0.529268292682927	0.101626016260163	0.062247352766211	0.059168555621654
0.529268292682927	0.40650406504065	-0.009324780487805	0.004777498096371
0.529268292682927	0.087108013937282	-0.056925497917906	0.041936957763236
0.529268292682927	0.304878048780488	-0.007624390243902	0.005867472992267
0.529268292682927	0.076219512195122	0.001239101725164	0.029425768590125
0.539024390243902	0.24390243902439	-0.005909455502677	0.006350186793575
0.539024390243902	0.203252032520325	-0.008317748958953	0.006531044021416
0.539024390243902	0.174216027874564	-0.0242050594884	0.009139377751338
0.539024390243902	0.152439024390244	-0.026721698393813	0.010546487804878
0.539024390243902	0.13550135501355	-0.020779624033314	0.013924682331945
0.539024390243902	0.609756097560976	-0.009640514574658	0.003413012373587
0.539024390243902	0.121951219512195	-0.029655732897085	0.013920821534801
0.539024390243902	0.101626016260163	-0.041346667459845	0.035427747174301
0.539024390243902	0.40650406504065	-0.010222717430101	0.005121999226651
0.539024390243902	0.304878048780488	-0.00776351635931	0.004339810291493
0.539024390243902	0.076219512195122	-0.097900422367638	0.036084776918501
0.551219512195122	0.24390243902439	-0.006347326591315	0.00388248994646
0.551219512195122	0.203252032520325	-0.013372445568114	0.003095894348602
0.551219512195122	0.174216027874564	-0.01567846876859	0.004852706900654
0.551219512195122	0.152439024390244	-0.020405443188578	0.009774748364069
0.551219512195122	0.13550135501355	-0.042657164187983	0.01237306246282
0.551219512195122	0.121951219512195	-0.045326679952409	0.018395685306365
0.551219512195122	0.101626016260163	-0.082035246876859	0.024560873289709
0.551219512195122	0.609756097560976	-0.008836446162998	0.002855747828673
0.551219512195122	0.40650406504065	-0.010012256989887	0.004748940095181
0.551219512195122	0.304878048780488	-0.008481474122546	0.004773945449137
0.551219512195122	0.087108013937282	-0.136294419988102	0.011215045211184
0.551219512195122	0.076219512195122	-0.156225324211779	0.009925486020226
0.560975609756097	0.24390243902439	-0.007274703152885	0.005933175014872
0.560975609756097	0.203252032520325	-0.002740587804878	0.004017594646044
0.560975609756097	0.174216027874564	-0.017811549672814	0.004718300297442
0.560975609756097	0.152439024390244	-0.037930685306365	0.007053682331945
0.560975609756097	0.13550135501355	-0.067094217727543	0.007973691255205
0.560975609756097	0.609756097560976	-0.007879342058299	0.003801742355741
0.560975609756097	0.121951219512195	-0.094764455681142	0.007934480071386
0.560975609756097	0.40650406504065	-0.008528042831648	0.005696548542534
0.560975609756097	0.101626016260163	-0.09823490184414	0.018089910172516
0.560975609756097	0.304878048780488	-0.00847160559191	0.004893470493754
0.560975609756097	0.076219512195122	-0.171342748364069	0.016600721594289
0.570731707317073	0.24390243902439	-0.004888496847115	0.004501554610351
0.570731707317073	0.203252032520325	-0.006146141582391	0.005486629803688
0.570731707317073	0.174216027874564	-0.017884429506246	0.008055984533016
0.570731707317073	0.152439024390244	-0.044312769185009	0.006022389649018
0.570731707317073	0.13550135501355	-0.073960452111838	0.004595994289114
0.570731707317073	0.121951219512195	-0.095485490779298	0.00997990779298
0.570731707317073	0.087108013937282	-0.197632998215348	0.005258653063653
0.570731707317073	0.609756097560976	-0.008403752528257	0.003974237715645
0.570731707317073	0.101626016260163	-0.161404205829863	0.015923848899465
0.570731707317073	0.40650406504065	-0.008866987507436	0.004722583819155
0.570731707317073	0.304878048780488	-0.007940817370613	0.005299329565735
0.570731707317073	0.076219512195122	-0.192554283164783	0.010105297441999
0.580487804878049	0.24390243902439	-0.008002917311124	0.004238062343843
0.580487804878049	0.203252032520325	-0.009647241522903	0.004942722903034
0.580487804878049	0.174216027874564	-0.027504286734087	0.005618117192148
0.580487804878049	0.152439024390244	-0.046086373587151	0.004997251695419
0.580487804878049	0.13550135501355	-0.072646038072576	0.005464085663296
0.580487804878049	0.609756097560976	-0.008695983343248	0.003996267102915
0.580487804878049	0.121951219512195	-0.112327739440809	0.00631802082094
0.580487804878049	0.40650406504065	-0.009016232004759	0.004797812433076
0.580487804878049	0.304878048780488	-0.008337296847115	0.004486814039262
0.580487804878049	0.101626016260163	-0.149207751338489	0.004594074182035
0.580487804878049	0.076219512195122	-0.212051790600833	0.00701412492564
0.590243902439024	0.24390243902439	-0.004999778286734	0.003810549910767
0.590243902439024	0.203252032520325	-0.012742995240928	0.001439614753123
0.590243902439024	0.174216027874564	-0.033181915526472	0.006154254610351
0.590243902439024	0.152439024390244	-0.065338459250446	0.007066268292683
0.590243902439024	0.609756097560976	-0.009238893515764	0.00365993718025
0.590243902439024	0.40650406504065	-0.009220395597858	0.004862155621654
0.590243902439024	0.121951219512195	-0.114092914931588	0.005031814396193
0.590243902439024	0.304878048780488	-0.008274009518144	0.003247591731112
0.590243902439024	0.101626016260163	-0.150778084473528	0.005844004521118
0.590243902439024	0.076219512195122	-0.208829565734682	0.009725624628198
0.6	0.060975609756098	-0.240031344437835	0.003376360856633
0.6	0.24390243902439	-0.004587495835812	0.002363709458656
0.6	0.203252032520325	-0.013030668649613	0.002968485960738
0.6	0.050813008130081	-0.230364205829863	0.004646201963117
0.6	0.609756097560976	-0.004378792325996	0.002004581082689
0.6	0.043554006968641	-0.226441505056514	0.001609895835812
0.6	0.152439024390244	-0.059592879238549	0.002671669244497
0.6	0.174216027874564	-0.036860661511005	0.002746340809042
0.6	0.13550135501355	-0.09026010707912	0.001854745449137
0.6	0.087108013937282	-0.193611516954194	0.001808219036288
0.6	0.038109756097561	-0.202725217132659	0.001622015169542
0.6	0.40650406504065	-0.005015240928019	0.002290045270672
0.6	0.101626016260163	-0.159862992266508	0.002502603093397
0.6	0.121951219512195	-0.117706745984533	0.002521253301606
0.6	0.110864745011086	-0.139428911362284	0.003175722427127
0.6	0.076219512195122	-0.216725978584176	0.002814870493754
0.6	0.030487804878049	-0.232528857822725	0.001331168887567
0.6	0.304878048780488	-0.003750270315289	0.002776754967281
0.7	0.24390243902439	-0.018855682926829	0.001798592385485
0.7	0.203252032520325	-0.032284287923855	0.00202655687091
0.7	0.609756097560976	-0.004901507376562	0.002125917965497
0.7	0.076219512195122	-0.170743759666865	0.001518377096966
0.7	0.152439024390244	-0.066408132064248	0.001834041046996
0.7	0.050813008130081	-0.193752742415229	0.002451879833432
0.7	0.174216027874564	-0.052949348602023	0.001785301368233
0.7	0.13550135501355	-0.082875758477097	0.001671808625818
0.7	0.060975609756098	-0.183578756692445	0.002338545925045
0.7	0.110864745011086	-0.116631076740036	0.001514493634741
0.7	0.121951219512195	-0.103333099345628	0.001472580487805
0.7	0.043554006968641	-0.179612337894111	0.001260944913742
0.7	0.087108013937282	-0.153984491374182	0.00185680779298
0.7	0.101626016260163	-0.133281457465794	0.001920885901249
0.7	0.40650406504065	-0.0036291594884	0.00216129702558
0.7	0.038109756097561	-0.179367007733492	0.001064487150506
0.7	0.304878048780488	-0.003571775788221	0.001925626293873
0.7	0.030487804878049	-0.181576424747174	0.00092483307555
0.8	0.24390243902439	-0.022347738845925	0.001625345568114
0.8	0.203252032520325	-0.034570025580012	0.001584709637121
0.8	0.174216027874564	-0.048717185603807	0.001165521356336
0.8	0.152439024390244	-0.060746038072576	0.001182172456871
0.8	0.13550135501355	-0.072507067221892	0.001401848483046
0.8	0.060975609756098	-0.141107739440809	0.001843181380131
0.8	0.609756097560976	-0.005058909399167	0.001778236704343
0.8	0.121951219512195	-0.079144866151101	0.001416293813206
0.8	0.076219512195122	-0.125823509815586	0.001584257346817
0.8	0.110864745011086	-0.085971267102915	0.000959851933373
0.8	0.043554006968641	-0.1504949553837	0.001407990660321
0.8	0.038109756097561	-0.14625744794765	0.001476996728138
0.8	0.030487804878049	-0.149164461629982	0.004231746519929
0.8	0.101626016260163	-0.09662512195122	0.00101342046401
0.8	0.050813008130081	-0.145154800713861	0.00167397323022
0.8	0.087108013937282	-0.114453420582986	0.001162337656157
0.8	0.40650406504065	-0.003124243842951	0.002284849315883
0.8	0.304878048780488	-0.011336935752528	0.002102242296252
0.9	0.043554006968641	-0.120074533016062	0.001856051814396
0.9	0.24390243902439	-0.027691651397977	0.001663009101725
0.9	0.203252032520325	-0.036960158239143	0.001544643069601
0.9	0.060975609756098	-0.120967739440809	0.00124586728138
0.9	0.076219512195122	-0.103360832837597	0.001950317727543
0.9	0.174216027874564	-0.047062524092802	0.001003874598453
0.9	0.609756097560976	-0.00449616841166	0.00152791671624
0.9	0.038109756097561	-0.120079422962522	0.001555426650803
0.9	0.152439024390244	-0.054858845330161	0.000869382331945
0.9	0.030487804878049	-0.123264765020821	0.002816692147531
0.9	0.13550135501355	-0.063869298036883	0.001216151814396
0.9	0.050813008130081	-0.125712331945271	0.001556860856633
0.9	0.121951219512195	-0.068316847114813	0.001616616180845
0.9	0.101626016260163	-0.081269488399762	0.001077916299822
0.9	0.110864745011086	-0.07284747769185	0.001166374301011
0.9	0.087108013937282	-0.091894663890541	0.001270486793575
0.9	0.40650406504065	-0.00740248958953	0.001617941522903
0.9	0.304878048780488	-0.013524298036883	0.001875138964902
1	0.24390243902439	-0.032453200475907	0.001264398453302
1	0.076219512195122	-0.088066763831053	0.001152311778703
1	0.203252032520325	-0.039828289708507	0.001447385603807
1	0.060975609756098	-0.102158947055324	0.001368683224271
1	0.050813008130081	-0.106377364663891	0.001246688340274
1	0.174216027874564	-0.043410254610351	0.001312075490779
1	0.609756097560976	-0.006122472932778	0.002131782391434
1	0.043554006968641	-0.109794788816181	0.001093557703748
1	0.101626016260163	-0.070311350386675	0.001115865318263
1	0.152439024390244	-0.049144066627008	0.00099388661511
1	0.13550135501355	-0.055445936942296	0.001166813265913
1	0.121951219512195	-0.060926757882213	0.001358408982748
1	0.110864745011086	-0.064954628197502	0.000852734622249
1	0.40650406504065	-0.004164755145747	0.001672980428316
1	0.087108013937282	-0.077191142177276	0.001028965139798
1	0.038109756097561	-0.113514057108864	0.001457790422368
1	0.030487804878049	-0.112273599048186	0.000660220939917
1	0.304878048780488	-0.01928100297442	0.001824781201666
1.1	0.24390243902439	-0.027088842950625	0.002819975193337
1.1	0.203252032520325	-0.035888769185009	0.003103936644854
1.1	0.174216027874564	-0.041986525877454	0.002065860261749
1.1	0.152439024390244	-0.041111097560976	0.001154648007139
1.1	0.13550135501355	-0.04902050148721	0.002790279000595
1.1	0.121951219512195	-0.052206697204045	0.002997833313504
1.1	0.110864745011086	-0.05566261451517	0.001511443961927
1.1	0.101626016260163	-0.055951229030339	0.00119119369423
1.1	0.609756097560976	-0.004308143783462	0.004545884592504
1.1	0.087108013937282	-0.066955907198096	0.001411987269482
1.1	0.40650406504065	-0.014837353955979	0.001800853718025
1.1	0.304878048780488	-0.018631522903034	0.001657772456871
1.1	0.076219512195122	-0.072470202260559	0.002174817668055
1.1	0.060975609756098	-0.081044003569304	0.001247299405116
1.1	0.050813008130081	-0.091046121356336	0.001368763652588
1.2	0.24390243902439	-0.033441223676383	0.003035501308745
1.2	0.203252032520325	-0.037687774538965	0.001347994467579
1.2	0.174216027874564	-0.040628973825104	0.002383466805473
1.2	0.152439024390244	-0.041257524687686	0.002548441582391
1.2	0.13550135501355	-0.049522182629387	0.001751835276621
1.2	0.121951219512195	-0.048811162403331	0.001879494527067
1.2	0.609756097560976	-0.004273404283165	0.004549205889352
1.2	0.110864745011086	-0.05142059964307	0.001334790481856
1.2	0.101626016260163	-0.052903907198096	0.001217062284355
1.2	0.087108013937282	-0.056211515764426	0.001948458239143
1.2	0.40650406504065	-0.015646180249851	0.002166796966092
1.2	0.076219512195122	-0.064630511600238	0.002425807733492
1.2	0.304878048780488	-0.02457141522903	0.00132184794765
1.2	0.060975609756098	-0.071378780487805	0.002262033908388
1.2	0.050813008130081	-0.078565663295657	0.002316623378941
1.3	0.24390243902439	-0.036891666270077	0.002360683938132
1.3	0.203252032520325	-0.042496384295063	0.001902387983343
1.3	0.110864745011086	-0.056222610350982	0.002818393872695
1.3	0.174216027874564	-0.042253759666865	0.002535658239143
1.3	0.152439024390244	-0.042221526472338	0.002180810232005
1.3	0.13550135501355	-0.049706325401547	0.00154186841166
1.3	0.121951219512195	-0.051332640095182	0.001918422189173
1.3	0.609756097560976	-0.00644346876859	0.003971204699584
1.3	0.101626016260163	-0.05329942415229	0.000469337727543
1.3	0.40650406504065	-0.017659258179655	0.002291377810827
1.3	0.087108013937282	-0.058128080904224	0.00195846246282
1.3	0.076219512195122	-0.064213640690066	0.002166183521713
1.3	0.304878048780488	-0.027337189767995	0.001244761273052
1.3	0.060975609756098	-0.068128613920286	0.001393933135039
1.3	0.050813008130081	-0.074897840571089	0.001717166270077
1.4	0.24390243902439	-0.038776253420583	0.002816145568114
1.4	0.203252032520325	-0.042278187983343	0.002866186793575
1.4	0.174216027874564	-0.040304879238549	0.002940035514575
1.4	0.152439024390244	-0.040795316478287	0.00231242861392
1.4	0.13550135501355	-0.048561438429506	0.000693457525283
1.4	0.110864745011086	-0.052150289708507	0.0025402851279
1.4	0.121951219512195	-0.0480549851279	0.001184343307555
1.4	0.609756097560976	-0.009378026174896	0.004848538607971
1.4	0.101626016260163	-0.048782552647234	0.001362281975015
1.4	0.40650406504065	-0.020604063652588	0.002730876859013
1.4	0.087108013937282	-0.051689725163593	0.002000617013682
1.4	0.304878048780488	-0.030137762046401	0.002143767757287
1.4	0.076219512195122	-0.057929271267103	0.002376798215348
1.4	0.060975609756098	-0.061262920880428	0.001532336109459
1.4	0.050813008130081	-0.067366847114813	0.001493961748959
1.5	0.24390243902439	-0.030520894705533	0.002229032837597
1.5	0.174216027874564	-0.040926692444973	0.00303313456276
1.5	0.152439024390244	-0.0418171338489	0.001691630339084
1.5	0.13550135501355	-0.041480139202856	0.001635528197501
1.5	0.110864745011086	-0.048160864366449	0.001356135574063
1.5	0.101626016260163	-0.048894776918501	0.001344360023795
1.5	0.087108013937282	-0.046510674598453	0.001873035455086
1.5	0.40650406504065	-0.01462363831053	0.003508670196312
1.5	0.076219512195122	-0.048957908982748	0.001100992325996
1.5	0.304878048780488	-0.03030909518144	0.001664326234384
1.5	0.060975609756098	-0.053444848899465	0.002184289173111
1.5	0.050813008130081	-0.058711038072576	0.001366199345628
1.5	0.043554006968641	-0.059598411659726	0.002267403985723
1.5	0.038109756097561	-0.064791368233195	0.000884189292088
1.5	0.030487804878049	-0.068798982748364	0.001086783878644
1.5	0.203252032520325	-0.035876248066627	0.001157945508626
1.5	0.609756097560976	-0.007616613325402	0.002161468054729
1.5	0.121951219512195	-0.044115190362879	0.000935197323022


==> anc/4x3_slac_0.41_31.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.24390243902439	0.888349613325401	0.005272366508031
0	0.174216027874564	0.980331409875074	0.003577234860202
0	0.203252032520325	0.962079714455681	0.003776800237954
0	0.152439024390244	0.98864485425342	0.003593287804878
0	0.13550135501355	0.994915229030339	0.003489110648424
0	0.121951219512195	0.995596787626413	0.003534602022606
0	0.110864745011086	1.00013325401547	0.003902267578822
0	0.101626016260163	1.00431576442594	0.002988825461035
0	0.087108013937282	0.997804342653182	0.003601197739441
0	0.076219512195122	1.00788191552647	0.003133860083284
0	0.609756097560976	0.008363800713861	0.006355550862582
0	0.40650406504065	0.090350737656157	0.007779985722784
0	0.060975609756098	0.999553361094586	0.002604398572278
0	0.050813008130081	0.998273051754908	0.002395486079714
0	0.043554006968641	1.00186222486615	0.002597590243902
0	0.304878048780488	0.581141850089233	0.008361905413444
0.1	0.24390243902439	0.878140809042237	0.006066540749554
0	0.038109756097561	1.00189309934563	0.002177497501487
0.1	0.203252032520325	0.959353242117787	0.00366101374182
0	0.030487804878049	0.999553063652587	0.001535015883403
0.1	0.174216027874564	0.978311540749554	0.003861483402736
0.1	0.152439024390244	0.986274657941701	0.003590817668055
0.1	0.13550135501355	0.995483283759667	0.003816881558596
0.1	0.121951219512195	0.996090481856038	0.003214908685306
0.1	0.110864745011086	1.00009244497323	0.003864835871505
0.1	0.101626016260163	1.00325907198096	0.003361303688281
0.1	0.609756097560976	0.008996300416419	0.006181743604997
0.1	0.087108013937282	1.00363039857228	0.002882709161214
0.1	0.076219512195122	1.00733920285544	0.002911044675788
0.1	0.060975609756098	0.999759369422962	0.002355417668055
0.1	0.40650406504065	0.073602885187389	0.006287139797739
0.1	0.050813008130081	0.996272278405711	0.002341749137418
0.1	0.043554006968641	1.00200434265318	0.00267281041047
0.1	0.304878048780488	0.565725621653777	0.009389096966092
0.1	0.038109756097561	1.00167120761452	0.002158690600833
0.2	0.24390243902439	0.831267816775729	0.006304859012493
0.2	0.203252032520325	0.9412500892326	0.003818897739441
0.2	0.174216027874564	0.966987209994051	0.004107056157049
0.2	0.152439024390244	0.980533135038667	0.003853754074955
0.1	0.030487804878049	0.996262938726948	0.001782276918501
0.2	0.13550135501355	0.992868590124925	0.003825264247472
0.2	0.121951219512195	0.993975728732897	0.00324372825699
0.2	0.110864745011086	0.999073944080904	0.003876897798929
0.2	0.101626016260163	1.00296377156454	0.003466140273647
0.2	0.087108013937282	1.00213444378346	0.003142432480666
0.2	0.076219512195122	1.00824348602023	0.002904923735872
0.2	0.609756097560976	0.008978759666865	0.00519360779298
0.2	0.060975609756098	1.00109506246282	0.002329463474123
0.2	0.050813008130081	0.996374003569304	0.002224798572278
0.2	0.043554006968641	1.00203509815586	0.002749269601428
0.2	0.40650406504065	0.060173355145747	0.006765550267698
0.2	0.038109756097561	0.99871255205235	0.004215596847115
0.2	0.304878048780488	0.463715490779298	0.009856303390839
0.3	0.24390243902439	0.695485425342058	0.007933778703153
0.2	0.030487804878049	0.986538191552647	0.013267245092207
0.3	0.203252032520325	0.885321237358715	0.004947516954194
0.3	0.174216027874564	0.943775371802498	0.004241960202261
0.3	0.152439024390244	0.969411064842356	0.004098107138608
0.3	0.13550135501355	0.984087269482451	0.003719474419988
0.3	0.121951219512195	0.990979119571683	0.003295013563355
0.3	0.110864745011086	0.997388518738846	0.003982475550268
0.3	0.101626016260163	1.00215342058299	0.003608558834027
0.3	0.087108013937282	1.00079179060083	0.002861392147531
0.3	0.076219512195122	0.998590243902439	0.002836587685901
0.3	0.609756097560976	0.008467549672814	0.004497594467579
0.3	0.060975609756098	1.00003658536585	0.002330215883403
0.3	0.050813008130081	0.995870791195717	0.002773580368828
0.3	0.40650406504065	0.033547714455681	0.005687089827484
0.3	0.043554006968641	0.970570374776918	0.032783743010113
0.3	0.038109756097561	0.928757287328971	0.049509763236169
0.3	0.304878048780488	0.294774747174301	0.010377537775134
0.309756097560976	0.24390243902439	0.675547709696609	0.010748574657942
0.309756097560976	0.203252032520325	0.875656811421773	0.004838941046996
0.3	0.030487804878049	0.968601784651993	0.029911001189768
0.309756097560976	0.174216027874564	0.939205651397977	0.004391864782867
0.309756097560976	0.152439024390244	0.967305948839976	0.004039320107079
0.309756097560976	0.13550135501355	0.982314336704343	0.003690890957763
0.309756097560976	0.121951219512195	0.990106662700773	0.003237114217728
0.309756097560976	0.110864745011086	0.997011659726353	0.00386434164188
0.309756097560976	0.101626016260163	1.0024497917906	0.00350366133254
0.309756097560976	0.087108013937282	1.0007505056514	0.002859769125521
0.309756097560976	0.609756097560976	0.007937628792385	0.004786188994646
0.309756097560976	0.076219512195122	0.999437299226651	0.002826633908388
0.309756097560976	0.060975609756098	1.00013140987507	0.002270977037478
0.309756097560976	0.050813008130081	0.998574657941701	0.00215392492564
0.309756097560976	0.043554006968641	0.988858120166567	0.015009496133254
0.309756097560976	0.40650406504065	0.033461249851279	0.005442756930399
0.309756097560976	0.304878048780488	0.259058298631767	0.010191374182035
0.309756097560976	0.038109756097561	0.966127602617489	0.035852033908388
0.309756097560976	0.030487804878049	0.827956395002974	0.071976168947055
0.319512195121951	0.24390243902439	0.657486972040452	0.011342637120762
0.319512195121951	0.203252032520325	0.866887150505651	0.005115456038073
0.319512195121951	0.174216027874564	0.935444259369423	0.004320626888757
0.319512195121951	0.152439024390244	0.964961808447353	0.004095237477692
0.319512195121951	0.13550135501355	0.980844199881023	0.003707844854253
0.319512195121951	0.121951219512195	0.99	0.0032384446163
0.319512195121951	0.110864745011086	0.997092682926829	0.003799212076145
0.319512195121951	0.101626016260163	1.00168613920286	0.003559665615705
0.319512195121951	0.087108013937282	1.00111683521713	0.002916998334325
0.319512195121951	0.076219512195122	0.994808030933968	0.003476085365854
0.319512195121951	0.609756097560976	0.00802651041047	0.004234439440809
0.319512195121951	0.060975609756098	1.00033295657347	0.002245614753123
0.319512195121951	0.050813008130081	0.997874360499702	0.002210022367638
0.319512195121951	0.043554006968641	0.954884116597263	0.036826578227246
0.319512195121951	0.40650406504065	0.032240006543724	0.005576722784057
0.319512195121951	0.038109756097561	0.959754312908983	0.036338452111838
0.319512195121951	0.304878048780488	0.24616256989887	0.00975891374182
0.329268292682927	0.24390243902439	0.629026412849494	0.01253149256395
0.319512195121951	0.030487804878049	-0.208496531826294	0.06115760261749
0.329268292682927	0.203252032520325	0.850856157049375	0.005902851873885
0.329268292682927	0.174216027874564	0.932226591314693	0.004373330814991
0.329268292682927	0.152439024390244	0.963189411064842	0.004138095776324
0.329268292682927	0.13550135501355	0.979611540749554	0.003717280071386
0.329268292682927	0.121951219512195	0.988945211183819	0.003213917311124
0.329268292682927	0.110864745011086	0.996877215942891	0.0038093743605
0.329268292682927	0.101626016260163	1.00154556811422	0.003496922962522
0.329268292682927	0.087108013937282	1.00092022605592	0.002901306781678
0.329268292682927	0.609756097560976	0.007770138013087	0.004173133729923
0.329268292682927	0.076219512195122	0.997459607376561	0.003185033789411
0.329268292682927	0.060975609756098	1.00030606781678	0.002312152111838
0.329268292682927	0.050813008130081	0.983500654372397	0.015079972635336
0.329268292682927	0.043554006968641	0.967420701963117	0.032264722189173
0.329268292682927	0.40650406504065	0.030464651992861	0.005342259012493
0.329268292682927	0.038109756097561	0.874738667459845	0.063310565139798
0.329268292682927	0.304878048780488	0.234625449137418	0.007997751933373
0.339024390243902	0.24390243902439	0.60206246281975	0.009850236763831
0.329268292682927	0.030487804878049	-0.334308506841166	0.004632414158239
0.339024390243902	0.203252032520325	0.835813444378346	0.006242618084474
0.339024390243902	0.174216027874564	0.926173646638905	0.004176697204045
0.339024390243902	0.152439024390244	0.960511838191552	0.004067717668055
0.339024390243902	0.13550135501355	0.977882629387269	0.003826152171327
0.339024390243902	0.121951219512195	0.98826745984533	0.003365378703153
0.339024390243902	0.110864745011086	0.995923497917906	0.00383703753718
0.339024390243902	0.101626016260163	1.0014499107674	0.003450661808447
0.339024390243902	0.087108013937282	1.00031362284355	0.002838375550268
0.339024390243902	0.076219512195122	0.997485365853658	0.003103117668055
0.339024390243902	0.609756097560976	0.007556791195717	0.00404712117787
0.339024390243902	0.060975609756098	1.0001249851279	0.002313309994051
0.339024390243902	0.050813008130081	0.91419506246282	0.050398918500892
0.339024390243902	0.043554006968641	0.892452825698989	0.05786557584771
0.339024390243902	0.40650406504065	0.028677526472338	0.005251979357525
0.339024390243902	0.038109756097561	0.86067239738251	0.066171558596074
0.339024390243902	0.304878048780488	0.224450898274836	0.010048602022606
0.351219512195122	0.24390243902439	0.559227096966092	0.011493929803688
0.339024390243902	0.030487804878049	0.238291207614515	0.105468607971446
0.351219512195122	0.203252032520325	0.799728256989887	0.007010566329566
0.351219512195122	0.174216027874564	0.91884509220702	0.004486347531231
0.351219512195122	0.152439024390244	0.955321415823914	0.004209777453896
0.351219512195122	0.13550135501355	0.974985841760856	0.003851603450327
0.351219512195122	0.121951219512195	0.986888697204045	0.003379966448543
0.351219512195122	0.110864745011086	0.984398453301606	0.005267451100535
0.351219512195122	0.101626016260163	1.00147656157049	0.00344498179655
0.351219512195122	0.087108013937282	0.99994747174301	0.002910556454491
0.351219512195122	0.076219512195122	0.995980190362879	0.002854557882213
0.351219512195122	0.609756097560976	0.006754393218322	0.003086431469363
0.351219512195122	0.060975609756098	1.00060767400357	0.002246494289114
0.351219512195122	0.050813008130081	0.968086436644854	0.033226643664486
0.351219512195122	0.043554006968641	0.974304402141582	0.029547445568114
0.351219512195122	0.40650406504065	0.030177388459251	0.005122176918501
0.351219512195122	0.038109756097561	0.944556038072576	0.042667674003569
0.351219512195122	0.304878048780488	0.203489155264723	0.008407154669839
0.360975609756097	0.24390243902439	0.530237792980369	0.011642314693635
0.360975609756097	0.203252032520325	0.782548542534206	0.008088776918501
0.351219512195122	0.030487804878049	-0.331927239738251	0.00435823420583
0.360975609756097	0.174216027874564	0.906617727543129	0.005871368173706
0.360975609756097	0.152439024390244	0.951999048185604	0.004283509458656
0.360975609756097	0.13550135501355	0.973869422962522	0.003704321237359
0.360975609756097	0.121951219512195	0.986346281975015	0.003410090779298
0.360975609756097	0.110864745011086	0.99130243902439	0.005256701070791
0.360975609756097	0.101626016260163	1.00096002379536	0.003407941165973
0.360975609756097	0.087108013937282	0.999775847709696	0.00290624199881
0.360975609756097	0.076219512195122	0.999776264128495	0.002763547114813
0.360975609756097	0.609756097560976	0.006421404521118	0.003324586555622
0.360975609756097	0.060975609756098	1.00064604402142	0.002181380785247
0.360975609756097	0.050813008130081	0.947658536585366	0.038454868530637
0.360975609756097	0.043554006968641	0.974376621058893	0.029927556216538
0.360975609756097	0.40650406504065	0.028067560380726	0.005099687091017
0.360975609756097	0.304878048780488	0.193273759666865	0.009095139202855
0.360975609756097	0.038109756097561	0.745498215348007	0.08407999405116
0.360975609756097	0.030487804878049	-0.334412010707912	0.005095785603807
0.370731707317073	0.24390243902439	0.495137186198691	0.011665434860202
0.370731707317073	0.203252032520325	0.748328911362284	0.006824390243902
0.370731707317073	0.174216027874564	0.890588399762046	0.006149199286139
0.370731707317073	0.152439024390244	0.948753123140987	0.004491200951814
0.370731707317073	0.13550135501355	0.97111748958953	0.003841545270672
0.370731707317073	0.121951219512195	0.984867697798929	0.003284202022606
0.370731707317073	0.110864745011086	0.991290481856038	0.004668133967876
0.370731707317073	0.101626016260163	1.00089018441404	0.003412612076145
0.370731707317073	0.087108013937282	0.999228494943486	0.002943322248662
0.370731707317073	0.076219512195122	0.999728732897085	0.002858610707912
0.370731707317073	0.609756097560976	0.005988077929804	0.003427795776324
0.370731707317073	0.060975609756098	1.00104003569304	0.002221429387269
0.370731707317073	0.050813008130081	0.967250446162998	0.033946155859607
0.370731707317073	0.043554006968641	0.696447769185009	0.09125257584771
0.370731707317073	0.40650406504065	0.024997775728733	0.004756133313504
0.370731707317073	0.038109756097561	-0.318087781082689	0.004698169422963
0.370731707317073	0.304878048780488	0.181075229030339	0.009454848899465
0.380487804878049	0.24390243902439	0.459408161808447	0.011463553242118
0.370731707317073	0.030487804878049	-0.333874425936942	0.00457238251041
0.380487804878049	0.203252032520325	0.72598738845925	0.008848928019036
0.380487804878049	0.174216027874564	0.881771683521713	0.006777779298037
0.380487804878049	0.152439024390244	0.945057584770969	0.004518118857823
0.380487804878049	0.13550135501355	0.968041820345032	0.00389622230815
0.380487804878049	0.121951219512195	0.983321772754313	0.00362846133254
0.380487804878049	0.110864745011086	0.988240333135039	0.006308336109459
0.380487804878049	0.101626016260163	1.00127138607971	0.003531679417014
0.380487804878049	0.087108013937282	0.998648483045806	0.002965840868531
0.380487804878049	0.076219512195122	0.996645270672219	0.003199804045211
0.380487804878049	0.609756097560976	0.005552617251636	0.00349769292088
0.380487804878049	0.060975609756098	0.980247590719809	0.020435512195122
0.380487804878049	0.050813008130081	0.94318239143367	0.041904141582392
0.380487804878049	0.043554006968641	0.798739738251041	0.077739006543724
0.380487804878049	0.40650406504065	0.026346425342058	0.004766565913147
0.380487804878049	0.038109756097561	0.743581796549673	0.084803694229625
0.380487804878049	0.304878048780488	0.160236585365854	0.007797097560976
0.390243902439024	0.24390243902439	0.414256502082094	0.011195005353956
0.380487804878049	0.030487804878049	-0.333090684116597	0.004367518917311
0.390243902439024	0.203252032520325	0.695776680547293	0.009851369422963
0.390243902439024	0.174216027874564	0.865025163593099	0.00943910113028
0.390243902439024	0.152439024390244	0.939950208209399	0.004496598929209
0.390243902439024	0.13550135501355	0.966325282569899	0.003841335574063
0.390243902439024	0.121951219512195	0.981390481856038	0.003623707971446
0.390243902439024	0.110864745011086	0.987028138013087	0.006147016061868
0.390243902439024	0.101626016260163	0.999971326591315	0.003599599107674
0.390243902439024	0.087108013937282	0.9989249256395	0.003048495062463
0.390243902439024	0.076219512195122	0.999183521713266	0.002790176918501
0.390243902439024	0.609756097560976	0.005355901903629	0.003530006365259
0.390243902439024	0.060975609756098	1.00068001189768	0.002179040809042
0.390243902439024	0.050813008130081	0.84784497323022	0.067251558596074
0.390243902439024	0.043554006968641	1.00383646638905	0.002742221118382
0.390243902439024	0.40650406504065	0.025858862581797	0.004845214574658
0.390243902439024	0.038109756097561	-0.329719809637121	0.004221871207615
0.390243902439024	0.304878048780488	0.133928114217728	0.008490282569899
0.4	0.24390243902439	0.388074425936942	0.010758515169542
0.390243902439024	0.030487804878049	-0.334943878643664	0.004431408982748
0.4	0.203252032520325	0.670101130279595	0.009583439619274
0.4	0.174216027874564	0.856409220701963	0.007760030933968
0.4	0.152439024390244	0.931334681737061	0.004395609577632
0.4	0.13550135501355	0.962137775133849	0.003613821356336
0.4	0.121951219512195	0.980078286734087	0.004467931826294
0.4	0.110864745011086	0.987395835812016	0.005213506960143
0.4	0.101626016260163	0.999299345627603	0.003555005710886
0.4	0.087108013937282	0.998294586555622	0.003049879298037
0.4	0.076219512195122	0.993423378941106	0.003566026472338
0.4	0.609756097560976	0.005337299702558	0.003529301725164
0.4	0.060975609756098	0.988526353361094	0.014827264723379
0.4	0.050813008130081	0.967743188578227	0.034436224271267
0.4	0.043554006968641	0.670690541344438	0.091335978584176
0.4	0.40650406504065	0.024850393813207	0.004964977453896
0.4	0.038109756097561	0.745623022010708	0.084117162403331
0.4	0.304878048780488	0.129848703152885	0.006922852468769
0.409756097560976	0.24390243902439	0.341816395002974	0.010157073765616
0.4	0.030487804878049	-0.336299619274241	0.004073217192148
0.409756097560976	0.203252032520325	0.625025520523498	0.010449174301011
0.409756097560976	0.174216027874564	0.828153063652588	0.009278690065437
0.409756097560976	0.152439024390244	0.919185484830458	0.006274223081499
0.409756097560976	0.13550135501355	0.949640273646639	0.006541618679358
0.409756097560976	0.121951219512195	0.976024747174301	0.005055982450922
0.409756097560976	0.110864745011086	0.976915645449137	0.005187231945271
0.409756097560976	0.101626016260163	0.998270493753718	0.003613723319453
0.409756097560976	0.087108013937282	0.996956157049375	0.003202848839976
0.409756097560976	0.076219512195122	0.998342831647828	0.002667732064247
0.409756097560976	0.609756097560976	0.005350280190363	0.00347576246282
0.409756097560976	0.060975609756098	0.961011005353956	0.033216219512195
0.409756097560976	0.050813008130081	0.744170255800119	0.08306748958953
0.409756097560976	0.043554006968641	-0.321246204640095	0.005858567757287
0.409756097560976	0.40650406504065	0.024578499107674	0.00498580333135
0.409756097560976	0.038109756097561	-0.335064235574063	0.004251836228435
0.409756097560976	0.304878048780488	0.11645251635931	0.007719114812612
0.409756097560976	0.030487804878049	-0.338671897679952	0.004901383224271
0.419512195121951	0.24390243902439	0.300662766210589	0.010276657346817
0.419512195121951	0.203252032520325	0.576373652587745	0.013507950029744
0.419512195121951	0.174216027874564	0.781330220107079	0.01014762938727
0.419512195121951	0.152439024390244	0.904132004759072	0.007663168352171
0.419512195121951	0.13550135501355	0.945542058298632	0.004215530517549
0.419512195121951	0.121951219512195	0.973167340868531	0.005118374895895
0.419512195121951	0.110864745011086	0.98108488994646	0.007105783462225
0.419512195121951	0.101626016260163	0.997691850089232	0.003596154967281
0.419512195121951	0.087108013937282	0.997217906008328	0.003052999524093
0.419512195121951	0.076219512195122	0.998406186793575	0.002686341344438
0.419512195121951	0.609756097560976	0.005122636585366	0.003451043604997
0.419512195121951	0.060975609756098	0.962510053539559	0.032029687091017
0.419512195121951	0.050813008130081	0.852697798929209	0.065091802498513
0.419512195121951	0.043554006968641	-0.321260184414039	0.005595173527662
0.419512195121951	0.40650406504065	0.023687338488995	0.004980023319453
0.419512195121951	0.038109756097561	-0.330102254610351	0.005215307971446
0.419512195121951	0.304878048780488	0.101458399762046	0.008170924449732
0.429268292682927	0.24390243902439	0.26446748364069	0.009038674598453
0.419512195121951	0.030487804878049	-0.33590004164188	0.004488774955384
0.429268292682927	0.203252032520325	0.519666216537775	0.012811399167162
0.429268292682927	0.174216027874564	0.749293634741225	0.012205753718025
0.429268292682927	0.152439024390244	0.881362046400952	0.008781606781678
0.429268292682927	0.13550135501355	0.939743367043426	0.006363088042832
0.429268292682927	0.121951219512195	0.970990243902439	0.004948421534801
0.429268292682927	0.110864745011086	0.974948304580606	0.0052094256395
0.429268292682927	0.101626016260163	0.996152230814991	0.003525370434265
0.429268292682927	0.087108013937282	0.997190124925639	0.003087780130874
0.429268292682927	0.609756097560976	0.004934022546104	0.003440403450327
0.429268292682927	0.076219512195122	0.998448364069006	0.002695172992267
0.429268292682927	0.060975609756098	0.961343307555027	0.03307911005354
0.429268292682927	0.050813008130081	-0.311314533016062	0.005644010945866
0.429268292682927	0.043554006968641	-0.323672016656752	0.004001651576443
0.429268292682927	0.40650406504065	0.021723220701963	0.004953555859607
0.429268292682927	0.038109756097561	-0.329126835217133	0.003739905413444
0.429268292682927	0.304878048780488	0.096934794765021	0.007159179654967
0.439024390243902	0.24390243902439	0.233929190957763	0.007778985722784
0.429268292682927	0.030487804878049	-0.33848500297442	0.003849267102915
0.439024390243902	0.203252032520325	0.455825419393218	0.014500022010708
0.439024390243902	0.174216027874564	0.694106543723974	0.011844625817966
0.439024390243902	0.152439024390244	0.847286139202855	0.010487548483046
0.439024390243902	0.13550135501355	0.919301546698394	0.008311509220702
0.439024390243902	0.121951219512195	0.954240154669839	0.006689747174301
0.439024390243902	0.110864745011086	0.975760678167757	0.00452671635931
0.439024390243902	0.101626016260163	0.987186674598453	0.008262013682332
0.439024390243902	0.087108013937282	0.995025461035098	0.003072951695419
0.439024390243902	0.076219512195122	0.998138548483046	0.002646689886972
0.439024390243902	0.609756097560976	0.004553848839976	0.003431806841166
0.439024390243902	0.060975609756098	0.961202676977989	0.033302277215943
0.439024390243902	0.050813008130081	0.322709089827484	0.106325276621059
0.439024390243902	0.043554006968641	-0.326276537775134	0.00503432195122
0.439024390243902	0.40650406504065	0.020954097560976	0.004951501963117
0.439024390243902	0.038109756097561	0.861125936942296	0.065599845330161
0.439024390243902	0.304878048780488	0.089733581201666	0.007053818560381
0.451219512195122	0.24390243902439	0.186530214158239	0.007641631171921
0.439024390243902	0.030487804878049	-0.334585734681737	0.004477416597264
0.451219512195122	0.203252032520325	0.381841784651993	0.011234640095182
0.451219512195122	0.174216027874564	0.598726888756692	0.012774694229625
0.451219512195122	0.152439024390244	0.788882093991671	0.012012483045806
0.451219512195122	0.13550135501355	0.900292147531231	0.009236872099941
0.451219512195122	0.121951219512195	0.942181261154075	0.008016894110648
0.451219512195122	0.110864745011086	0.96285246876859	0.007269300416419
0.451219512195122	0.101626016260163	0.982388578227246	0.00826045687091
0.451219512195122	0.087108013937282	0.993763355145746	0.00307679405116
0.451219512195122	0.609756097560976	0.004352366091612	0.003388557882213
0.451219512195122	0.076219512195122	0.926132659131469	0.045341478286734
0.451219512195122	0.060975609756098	0.380076252230815	0.104971148126115
0.451219512195122	0.050813008130081	-0.316798381915526	0.005067856811422
0.451219512195122	0.043554006968641	-0.322487995240928	0.006201303390839
0.451219512195122	0.40650406504065	0.0185390446163	0.004985455086258
0.451219512195122	0.038109756097561	-0.32323486020226	0.004283730814991
0.451219512195122	0.304878048780488	0.077711784651993	0.00724062343843
0.460975609756098	0.24390243902439	0.147063837001785	0.007447085663296
0.451219512195122	0.030487804878049	-0.244142052349792	0.032073048780488
0.460975609756098	0.203252032520325	0.319668132064247	0.011549244497323
0.460975609756098	0.174216027874564	0.524668322427127	0.013790089827484
0.460975609756098	0.152439024390244	0.727969720404521	0.012347404521118
0.460975609756098	0.13550135501355	0.845408090422367	0.012179747769185
0.460975609756098	0.121951219512195	0.910018679357525	0.011034885187389
0.460975609756098	0.110864745011086	0.948998929208804	0.010992286139203
0.460975609756098	0.101626016260163	0.980197739440809	0.008086377156454
0.460975609756098	0.087108013937282	0.992829149315883	0.003147257108864
0.460975609756098	0.076219512195122	0.997570136823319	0.002774275550268
0.460975609756098	0.609756097560976	0.004087949672814	0.003366655859607
0.460975609756098	0.060975609756098	0.922242712671029	0.04849154907793
0.460975609756098	0.050813008130081	-0.317289060083284	0.005306119155265
0.460975609756098	0.043554006968641	-0.316041838191553	0.004893289708507
0.460975609756098	0.40650406504065	0.017885958953004	0.004966497323022
0.460975609756098	0.038109756097561	-0.335363527662106	0.004327948899465
0.460975609756098	0.304878048780488	0.066476353361095	0.007406441403926
0.460975609756098	0.030487804878049	-0.317692885187388	0.016154831647829
0.470731707317073	0.24390243902439	0.125519095776324	0.007238475312314
0.470731707317073	0.203252032520325	0.264265478881618	0.011744233789411
0.470731707317073	0.174216027874564	0.460296716240333	0.012868756097561
0.470731707317073	0.152439024390244	0.651098572278406	0.017606437834622
0.470731707317073	0.13550135501355	0.744071267102915	0.020802579417014
0.470731707317073	0.121951219512195	0.862217251635931	0.01914349851279
0.470731707317073	0.110864745011086	0.953774301011303	0.009871606781678
0.470731707317073	0.101626016260163	0.960989708506841	0.013909259369423
0.470731707317073	0.087108013937282	0.975250922070196	0.018571296252231
0.470731707317073	0.076219512195122	0.924281261154075	0.0476369256395
0.470731707317073	0.609756097560976	0.003625995835812	0.003444750089233
0.470731707317073	0.060975609756098	0.473045472932778	0.102951814396193
0.470731707317073	0.050813008130081	-0.311116038072576	0.005131572099941
0.470731707317073	0.043554006968641	-0.328525663295657	0.005715783700178
0.470731707317073	0.40650406504065	0.016140821534801	0.004768171029149
0.470731707317073	0.038109756097561	-0.334679107674004	0.003808776859013
0.470731707317073	0.304878048780488	0.056845825698989	0.007055933967876
0.480487804878049	0.24390243902439	0.108714021415824	0.007389728138013
0.470731707317073	0.030487804878049	-0.281164390243902	0.027863387864367
0.480487804878049	0.203252032520325	0.225889417013682	0.011568138607972
0.480487804878049	0.174216027874564	0.362427287328971	0.014783342653183
0.480487804878049	0.152439024390244	0.55959010113028	0.019431888161809
0.480487804878049	0.13550135501355	0.658372278405711	0.023818748958953
0.480487804878049	0.121951219512195	0.834595657346817	0.021302531826294
0.480487804878049	0.110864745011086	0.922378941106484	0.012648998810232
0.480487804878049	0.101626016260163	0.939551814396193	0.019829676977989
0.480487804878049	0.087108013937282	0.941086079714455	0.038653834622249
0.480487804878049	0.609756097560976	0.003274745151695	0.003445620761452
0.480487804878049	0.076219512195122	0.930980725758477	0.046188852468769
0.480487804878049	0.060975609756098	-0.09420995835812	0.076755746579417
0.480487804878049	0.050813008130081	-0.299462052349792	0.01145814277216
0.480487804878049	0.043554006968641	-0.32263753123141	0.005041523081499
0.480487804878049	0.40650406504065	0.01507456097561	0.004650832778108
0.480487804878049	0.038109756097561	-0.335537977394408	0.005002457108864
0.480487804878049	0.304878048780488	0.051558706722189	0.00659643604997
0.490243902439024	0.24390243902439	0.083207221891731	0.006121562165378
0.480487804878049	0.030487804878049	-0.167998447352766	0.015542254015467
0.490243902439024	0.203252032520325	0.170692688875669	0.009864906008328
0.490243902439024	0.174216027874564	0.282406859012492	0.013913176085663
0.490243902439024	0.152439024390244	0.456794640095181	0.017633923854848
0.490243902439024	0.13550135501355	0.571069012492564	0.025870374182035
0.490243902439024	0.121951219512195	0.777147650208209	0.02751741225461
0.490243902439024	0.110864745011086	0.827931171921475	0.028771681737061
0.490243902439024	0.101626016260163	0.794229744199881	0.043278878048781
0.490243902439024	0.087108013937282	0.81218738845925	0.062363801308745
0.490243902439024	0.609756097560976	0.003152699762046	0.003390374598453
0.490243902439024	0.076219512195122	0.916323081499107	0.04662502379536
0.490243902439024	0.060975609756098	0.723678941106484	0.084897864366449
0.490243902439024	0.050813008130081	-0.304640779298037	0.00735312195122
0.490243902439024	0.043554006968641	-0.324853622843545	0.005231004640095
0.490243902439024	0.40650406504065	0.01316691969066	0.004601420642475
0.490243902439024	0.038109756097561	-0.330715478881618	0.004456442593694
0.490243902439024	0.304878048780488	0.045268383105295	0.006656586555622
0.490243902439024	0.030487804878049	-0.212336490184414	0.01229590779298
0.5	0.24390243902439	0.064133920285544	0.007341245092207
0.5	0.203252032520325	0.118861177870315	0.009891517549078
0.5	0.174216027874564	0.207352944675788	0.013017042236764
0.5	0.152439024390244	0.327728994646044	0.020892435455086
0.5	0.13550135501355	0.434884235574063	0.024937170136823
0.5	0.121951219512195	0.564403182629387	0.035439726948245
0.5	0.110864745011086	0.693003152885187	0.042889588340274
0.5	0.101626016260163	0.640341760856633	0.058488703152885
0.5	0.087108013937282	0.866759190957763	0.041539359904819
0.5	0.609756097560976	0.002580209458656	0.003458800475907
0.5	0.076219512195122	0.920289649018441	0.046821883997621
0.5	0.060975609756098	0.799126888756692	0.076335960737656
0.5	0.050813008130081	-0.309875812016657	0.005758484473528
0.5	0.043554006968641	-0.300508709101725	0.014739139202856
0.5	0.40650406504065	0.011786171921475	0.004747367757287
0.5	0.038109756097561	-0.199464182034503	0.038488004164188
0.5	0.304878048780488	0.039663770969661	0.006396471148126
0.509756097560975	0.24390243902439	0.055381261748959	0.005932378703153
0.5	0.030487804878049	-0.23727744794765	0.001155587447948
0.509756097560975	0.203252032520325	0.086810243902439	0.010092926234384
0.509756097560975	0.174216027874564	0.146714312908983	0.009986776323617
0.509756097560975	0.152439024390244	0.226071499107674	0.020579263533611
0.509756097560975	0.13550135501355	0.316994562760262	0.02566048661511
0.509756097560975	0.121951219512195	0.340385609756097	0.037843024985128
0.509756097560975	0.110864745011086	0.569151511005354	0.043964364069007
0.509756097560975	0.101626016260163	0.537792105889352	0.065163039857228
0.509756097560975	0.087108013937282	0.699395716835217	0.071289143367044
0.509756097560975	0.609756097560976	0.00216900779298	0.003321151279001
0.509756097560975	0.076219512195122	0.346353265913147	0.099792653182629
0.509756097560975	0.060975609756098	-0.29875252825699	0.005476841403926
0.509756097560975	0.050813008130081	-0.300252819750149	0.01069200297442
0.509756097560975	0.043554006968641	-0.289918429506246	0.019705193932183
0.509756097560975	0.40650406504065	0.010456102320048	0.004644795657347
0.509756097560975	0.038109756097561	-0.138426591314694	0.010055355740631
0.509756097560975	0.304878048780488	0.032815624628198	0.0055288148721
0.509756097560975	0.030487804878049	-0.236440856632957	0.001225957108864
0.519512195121951	0.24390243902439	0.0407550297442	0.005536126888757
0.519512195121951	0.203252032520325	0.065998607971446	0.009688125520524
0.519512195121951	0.174216027874564	0.083055776323617	0.012718414634146
0.519512195121951	0.152439024390244	0.124219143367043	0.01494763831053
0.519512195121951	0.13550135501355	0.196565431290898	0.022319130279596
0.519512195121951	0.121951219512195	0.180804015466984	0.035610201665675
0.519512195121951	0.110864745011086	0.365699488399762	0.042455722784057
0.519512195121951	0.101626016260163	0.245647888161808	0.063175223081499
0.519512195121951	0.087108013937282	0.543435794170137	0.0809250148721
0.519512195121951	0.076219512195122	0.491002111838192	0.096891249256395
0.519512195121951	0.609756097560976	0.001621830220107	0.003341853182629
0.519512195121951	0.060975609756098	-0.28192257584771	0.013698798929209
0.519512195121951	0.050813008130081	-0.296660469958358	0.016762305770375
0.519512195121951	0.043554006968641	-0.152347644259369	0.033455978584176
0.519512195121951	0.40650406504065	0.009995986912552	0.004617833432481
0.519512195121951	0.038109756097561	-0.238786270077335	0.001073770493754
0.519512195121951	0.304878048780488	0.026519139202856	0.004820026055919
0.519512195121951	0.030487804878049	-0.237000267697799	0.001069564842356
0.529268292682927	0.24390243902439	0.03270442117787	0.005943169363474
0.529268292682927	0.203252032520325	0.042927259369423	0.007257088042832
0.529268292682927	0.174216027874564	0.053925665675193	0.008488639500297
0.529268292682927	0.152439024390244	0.037211252825699	0.013440538370018
0.529268292682927	0.13550135501355	0.102301659726353	0.017632339083879
0.529268292682927	0.121951219512195	0.016839307555027	0.023696549672814
0.529268292682927	0.110864745011086	0.149991481261154	0.044400471148126
0.529268292682927	0.101626016260163	0.188058697204045	0.059285230220107
0.529268292682927	0.087108013937282	0.217029535990482	0.077843081499108
0.529268292682927	0.609756097560976	0.001730791850089	0.003349735276621
0.529268292682927	0.076219512195122	0.158831445568114	0.095601041046996
0.529268292682927	0.060975609756098	-0.298265163593099	0.006301036287924
0.529268292682927	0.050813008130081	-0.286445633551457	0.015860010113028
0.529268292682927	0.043554006968641	-0.235090422367638	0.001808790957763
0.529268292682927	0.40650406504065	0.009901590124926	0.00435153569304
0.529268292682927	0.038109756097561	-0.237518768590125	0.001224192028554
0.529268292682927	0.304878048780488	0.023160481261154	0.004780089708507
0.539024390243902	0.24390243902439	0.026178378346223	0.005890015585961
0.529268292682927	0.030487804878049	-0.23636757287329	0.001079040630577
0.539024390243902	0.203252032520325	0.034175689470553	0.007748430696014
0.539024390243902	0.174216027874564	0.023106452706722	0.007845354550863
0.539024390243902	0.152439024390244	0.012032251041047	0.012759277810827
0.539024390243902	0.13550135501355	0.019838103509816	0.014840801308745
0.539024390243902	0.121951219512195	-0.014166610350982	0.017727685901249
0.539024390243902	0.110864745011086	0.009525678167757	0.030929104699584
0.539024390243902	0.101626016260163	0.001705366329566	0.051510606781678
0.539024390243902	0.087108013937282	-0.072722195121951	0.055977396787626
0.539024390243902	0.076219512195122	-0.040620454491374	0.075143926234384
0.539024390243902	0.609756097560976	0.001462586317668	0.003346364663891
0.539024390243902	0.060975609756098	-0.306175306365259	0.007251762641285
0.539024390243902	0.050813008130081	-0.287339095776324	0.015830505651398
0.539024390243902	0.043554006968641	-0.235997025580012	0.001506933610946
0.539024390243902	0.40650406504065	0.009223186198691	0.004251659547888
0.539024390243902	0.038109756097561	-0.238440249851279	0.00143847323022
0.539024390243902	0.304878048780488	0.021490458060678	0.004769283759667
0.539024390243902	0.030487804878049	-0.236568988697204	0.001164647114813
0.551219512195122	0.24390243902439	0.016392361094587	0.005296877037478
0.551219512195122	0.203252032520325	0.019225926829268	0.005814102498513
0.551219512195122	0.174216027874564	0.008692660916121	0.008415431885782
0.551219512195122	0.152439024390244	-0.019852694229625	0.009974515764426
0.551219512195122	0.13550135501355	-0.0434529107674	0.011888894110649
0.551219512195122	0.121951219512195	-0.067080701963117	0.014022704342653
0.551219512195122	0.110864745011086	-0.083352718619869	0.016738676383105
0.551219512195122	0.101626016260163	-0.10694	0.029788561570494
0.551219512195122	0.087108013937282	-0.059717334919691	0.055838860202261
0.551219512195122	0.076219512195122	-0.238171088637716	0.009877681737061
0.551219512195122	0.609756097560976	0.001254617311124	0.003323968352171
0.551219512195122	0.060975609756098	-0.303684033313504	0.00688550446163
0.551219512195122	0.050813008130081	-0.288346020226056	0.016462553242118
0.551219512195122	0.043554006968641	-0.227657085068412	0.03148448958953
0.551219512195122	0.40650406504065	0.008232356930399	0.004317886674598
0.551219512195122	0.038109756097561	-0.239203295657347	0.001111939083879
0.551219512195122	0.304878048780488	0.018801293277811	0.005014865020821
0.560975609756097	0.24390243902439	0.01210402082094	0.005266525817966
0.551219512195122	0.030487804878049	-0.236780731707317	0.001100822486615
0.560975609756097	0.203252032520325	0.012473886972041	0.006159208804283
0.560975609756097	0.174216027874564	-0.011065205829863	0.00703553123141
0.560975609756097	0.152439024390244	-0.029907126710292	0.007103419988102
0.560975609756097	0.13550135501355	-0.054850543723974	0.008401699583581
0.560975609756097	0.121951219512195	-0.071631421772754	0.009440728138013
0.560975609756097	0.110864745011086	-0.088811296847115	0.010303814991077
0.560975609756097	0.101626016260163	-0.130766151100535	0.018509210588935
0.560975609756097	0.087108013937282	-0.162534021415824	0.021915930993456
0.560975609756097	0.609756097560976	0.001167936882808	0.003334792325996
0.560975609756097	0.076219512195122	-0.20538742415229	0.019678929208804
0.560975609756097	0.060975609756098	-0.138125133848899	0.024930663890541
0.560975609756097	0.050813008130081	-0.233531713265913	0.001710602022606
0.560975609756097	0.043554006968641	-0.234937287328971	0.00170603271862
0.560975609756097	0.40650406504065	0.007939688280785	0.004161235574063
0.560975609756097	0.038109756097561	-0.237468423557406	0.001396884592504
0.560975609756097	0.304878048780488	0.017291301011303	0.004748540035693
0.560975609756097	0.030487804878049	-0.237383468173706	0.001297215585961
0.570731707317073	0.24390243902439	0.009974179060083	0.005008146162998
0.570731707317073	0.203252032520325	0.008775796549673	0.006373722189173
0.570731707317073	0.174216027874564	-0.007328695419393	0.005183738964902
0.570731707317073	0.152439024390244	-0.031940837001785	0.004863479714456
0.570731707317073	0.13550135501355	-0.049078345627603	0.006239051160024
0.570731707317073	0.121951219512195	-0.06390759666865	0.006290717430101
0.570731707317073	0.110864745011086	-0.073978988697204	0.0057471892326
0.570731707317073	0.101626016260163	-0.087727721594289	0.011936804283165
0.570731707317073	0.087108013937282	-0.158708536585366	0.014854882212969
0.570731707317073	0.076219512195122	-0.138047204045211	0.024818173706127
0.570731707317073	0.609756097560976	0.000423573301606	0.003386572575848
0.570731707317073	0.060975609756098	-0.211403343248067	0.030307096966092
0.570731707317073	0.050813008130081	-0.234139619274241	0.001680847233789
0.570731707317073	0.043554006968641	-0.235277144556811	0.001795856216538
0.570731707317073	0.40650406504065	0.007032502676978	0.003968977632362
0.570731707317073	0.038109756097561	-0.238638798334325	0.001338979892921
0.570731707317073	0.304878048780488	0.015415881023201	0.004554340095181
0.580487804878049	0.24390243902439	0.008134110648424	0.004082096847115
0.570731707317073	0.030487804878049	-0.23701509815586	0.001341384176086
0.580487804878049	0.203252032520325	0.004697286496133	0.004293305175491
0.580487804878049	0.174216027874564	-0.012197968471148	0.00465033158834
0.580487804878049	0.152439024390244	-0.032303143367044	0.004393047828673
0.580487804878049	0.13550135501355	-0.060871409875074	0.003623384235574
0.580487804878049	0.121951219512195	-0.065308625817966	0.005046729149316
0.580487804878049	0.110864745011086	-0.073092807852469	0.004775059309935
0.580487804878049	0.101626016260163	-0.085928245092207	0.006265562760262
0.580487804878049	0.087108013937282	-0.105832914931588	0.00416014610351
0.580487804878049	0.609756097560976	0.000251646299822	0.003388708268888
0.580487804878049	0.076219512195122	-0.11152509220702	0.004887682331945
0.580487804878049	0.060975609756098	-0.143302784057109	0.013705843545509
0.580487804878049	0.050813008130081	-0.233215591909578	0.001774365020821
0.580487804878049	0.043554006968641	-0.236058691255205	0.001836635098156
0.580487804878049	0.40650406504065	0.006400458655562	0.003760045151695
0.580487804878049	0.038109756097561	-0.2386399107674	0.00150494943486
0.580487804878049	0.304878048780488	0.014394936942296	0.004434705294468
0.590243902439024	0.24390243902439	0.004068285008923	0.00373715205235
0.580487804878049	0.030487804878049	-0.23396751338489	0.001289638072576
0.590243902439024	0.203252032520325	-0.003537011421773	0.004254324985128
0.590243902439024	0.174216027874564	-0.020154358120167	0.003558598929209
0.590243902439024	0.152439024390244	-0.041559957168352	0.003965605710886
0.590243902439024	0.13550135501355	-0.065290374776919	0.003820691374182
0.590243902439024	0.121951219512195	-0.077927846519929	0.003775072516359
0.590243902439024	0.110864745011086	-0.08918264723379	0.004482884830458
0.590243902439024	0.101626016260163	-0.09934008328376	0.005569067995241
0.590243902439024	0.087108013937282	-0.139212195121951	0.005457807674004
0.590243902439024	0.609756097560976	-0.000500138851874	0.003515372992267
0.590243902439024	0.076219512195122	-0.152282736466389	0.01278655205235
0.590243902439024	0.060975609756098	-0.171762653182629	0.017538506841166
0.590243902439024	0.050813008130081	-0.235294610350982	0.001605048661511
0.590243902439024	0.043554006968641	-0.23799737656157	0.001901664842356
0.590243902439024	0.40650406504065	0.005791755502677	0.003992207495538
0.590243902439024	0.038109756097561	-0.238835776323617	0.001482888935158
0.590243902439024	0.304878048780488	0.0118171189768	0.004329041344438
0.590243902439024	0.030487804878049	-0.235923908387864	0.001246831945271
0.6	0.24390243902439	0.001524739797739	0.00357043010113
0.6	0.203252032520325	-0.008588976799524	0.004060139143367
0.6	0.174216027874564	-0.025763977989292	0.003193099762046
0.6	0.152439024390244	-0.053036223081499	0.003058861570494
0.6	0.13550135501355	-0.077589268292683	0.003195823022011
0.6	0.121951219512195	-0.096384878048781	0.003354430339084
0.6	0.110864745011086	-0.109917245687091	0.004182928673409
0.6	0.101626016260163	-0.132861052944676	0.006426613325402
0.6	0.087108013937282	-0.159235740630577	0.00776812195122
0.6	0.609756097560976	-0.000709427305175	0.003414426472338
0.6	0.076219512195122	-0.199425449137418	0.004640427602617
0.6	0.060975609756098	-0.214001707317073	0.008722954788816
0.6	0.050813008130081	-0.235360547293278	0.0017229810232
0.6	0.043554006968641	-0.235853408685306	0.001703260737656
0.6	0.40650406504065	0.004630299048186	0.003919419869126
0.6	0.038109756097561	-0.238879351576443	0.001356929030339
0.6	0.304878048780488	0.009522634146341	0.003710579298037
0.6	0.030487804878049	-0.236804211778703	0.001218036228435
0.7	0.24390243902439	-0.015621334919691	0.002980619155265
0.7	0.203252032520325	-0.032273896490185	0.002558569601428
0.7	0.174216027874564	-0.049477603807258	0.002880002855443
0.7	0.152439024390244	-0.06859241522903	0.002646074301011
0.7	0.13550135501355	-0.085008042831648	0.002073519809637
0.7	0.121951219512195	-0.102346632956573	0.002137303450327
0.7	0.110864745011086	-0.11859511600238	0.002470058298632
0.7	0.101626016260163	-0.131376870910173	0.002363618322427
0.7	0.087108013937282	-0.156885342058299	0.002312766091612
0.7	0.609756097560976	-0.001752400178465	0.003404438370018
0.7	0.076219512195122	-0.182283242117787	0.002682098631767
0.7	0.060975609756098	-0.20941248066627	0.003699677037478
0.7	0.050813008130081	-0.225356180844735	0.002295768887567
0.7	0.043554006968641	-0.233112849494349	0.001709936585366
0.7	0.40650406504065	0.001517983164783	0.003369789708507
0.7	0.038109756097561	-0.23649753123141	0.001802603093397
0.7	0.304878048780488	-0.000989518262939	0.003718009934563
0.7	0.030487804878049	-0.219809149315883	0.009374234384295
0.8	0.24390243902439	-0.025299172516359	0.002087144854253
0.8	0.203252032520325	-0.034826411064842	0.002348863355146
0.8	0.174216027874564	-0.047544393813207	0.001822088161808
0.8	0.152439024390244	-0.057288661511005	0.001947005056514
0.8	0.13550135501355	-0.070093140987508	0.001843345925045
0.8	0.121951219512195	-0.07736506841166	0.001705823854848
0.8	0.110864745011086	-0.089105330160619	0.001768584057109
0.8	0.101626016260163	-0.095433545508626	0.001853913087448
0.8	0.087108013937282	-0.111823509815586	0.001589798453302
0.8	0.076219512195122	-0.121201939321832	0.001491660083284
0.8	0.609756097560976	-0.003968960499703	0.003412189470553
0.8	0.060975609756098	-0.124619833432481	0.001680348839976
0.8	0.050813008130081	-0.128662891136228	0.001426949256395
0.8	0.043554006968641	-0.126616091612136	0.00123981189768
0.8	0.40650406504065	-0.000135946983938	0.003024117073171
0.8	0.038109756097561	-0.127595455086258	0.001289918024985
0.8	0.304878048780488	-0.011311297441999	0.002788050267698
0.8	0.030487804878049	-0.12678010113028	0.00127831189768
0.9	0.24390243902439	-0.027905560380726	0.002029401308745
0.9	0.203252032520325	-0.03767811600238	0.001823133789411
0.9	0.174216027874564	-0.04630257882213	0.00168708364069
0.9	0.152439024390244	-0.054062305770375	0.001760673587151
0.9	0.13550135501355	-0.062005181439619	0.001681214158239
0.9	0.121951219512195	-0.066825591909578	0.001863126531826
0.9	0.110864745011086	-0.076194211778703	0.001401739976205
0.9	0.101626016260163	-0.08405243307555	0.001836114693635
0.9	0.087108013937282	-0.096658340273647	0.001762741939322
0.9	0.609756097560976	-0.004559917370613	0.003178591850089
0.9	0.076219512195122	-0.108057775133849	0.001256969006544
0.9	0.060975609756098	-0.118957804878049	0.001504506900654
0.9	0.050813008130081	-0.125438120166568	0.001292121772754
0.9	0.043554006968641	-0.125660588935158	0.001423618500892
0.9	0.40650406504065	-0.002736781915526	0.002652348126115
0.9	0.038109756097561	-0.126457792980369	0.001109547769185
0.9	0.304878048780488	-0.012845624628198	0.002510686734087
0.9	0.030487804878049	-0.125747775133849	0.001240743010113
1	0.24390243902439	-0.028717895895301	0.002110505294468
1	0.203252032520325	-0.041431895300416	0.002058952944676
1	0.174216027874564	-0.046314444378346	0.001750963533611
1	0.152439024390244	-0.050024145151695	0.001607871148126
1	0.13550135501355	-0.053315414039262	0.001752042891136
1	0.121951219512195	-0.056660972635336	0.001593824747174
1	0.110864745011086	-0.066006900654372	0.001421908030934
1	0.101626016260163	-0.070664883997621	0.001540496787626
1	0.087108013937282	-0.080546621058894	0.001479785425342
1	0.609756097560976	-0.004734586555622	0.003082585722784
1	0.076219512195122	-0.089196531826294	0.001378821772754
1	0.060975609756098	-0.102954295062463	0.001279103866746
1	0.050813008130081	-0.112576097560976	0.001266637715645
1	0.043554006968641	-0.116125193337299	0.001058007852469
1	0.40650406504065	-0.004114529030339	0.002204172040452
1	0.038109756097561	-0.119445395597858	0.000891559428911
1	0.304878048780488	-0.018202487804878	0.002217776383105
1	0.030487804878049	-0.12124741820345	0.000693075907198
1.1	0.24390243902439	-0.027927715050565	0.002180963176681
1.1	0.203252032520325	-0.039426719809637	0.001882858298632
1.1	0.174216027874564	-0.041664224866151	0.001634324211779
1.1	0.152439024390244	-0.04537440035693	0.001434413622844
1.1	0.13550135501355	-0.047818588935158	0.001675227186199
1.1	0.121951219512195	-0.05063548958953	0.001525493813206
1.1	0.110864745011086	-0.060234527067222	0.001245477572873
1.1	0.101626016260163	-0.064304538964902	0.001473291790601
1.1	0.087108013937282	-0.076266906603212	0.001678742950625
1.1	0.609756097560976	-0.005662179654967	0.003040158834027
1.1	0.076219512195122	-0.08487252825699	0.001339585663296
1.1	0.060975609756098	-0.101491314693635	0.001299275431291
1.1	0.050813008130081	-0.111075865556217	0.001127797917906
1.1	0.043554006968641	-0.116830648423557	0.001115734086853
1.1	0.40650406504065	-0.008237720999405	0.002132620939917
1.1	0.038109756097561	-0.118520826888757	0.001039074776919
1.1	0.304878048780488	-0.019898302795955	0.002185049137418
1.1	0.030487804878049	-0.120621867935753	0.000938755264723
1.2	0.24390243902439	-0.032069736466389	0.001935520582986
1.2	0.203252032520325	-0.038625363474123	0.002143290303391
1.2	0.174216027874564	-0.040275883402737	0.001369119631172
1.2	0.152439024390244	-0.042650224866151	0.001617284830458
1.2	0.13550135501355	-0.042728251635931	0.00168602528257
1.2	0.121951219512195	-0.048923317073171	0.001554540095181
1.2	0.110864745011086	-0.051800882212969	0.001307040928019
1.2	0.101626016260163	-0.050011720999405	0.001195054193932
1.2	0.087108013937282	-0.053996986317668	0.001171044318858
1.2	0.076219512195122	-0.055178913146936	0.001088768590125
1.2	0.609756097560976	-0.005669035217133	0.002973501249256
1.2	0.060975609756098	-0.057766695419393	0.001171405710886
1.2	0.050813008130081	-0.059786055919096	0.00097280928019
1.2	0.043554006968641	-0.059608143961928	0.000909059369423
1.2	0.40650406504065	-0.015179038072576	0.002743341820345
1.2	0.038109756097561	-0.060753848899465	0.000857096073766
1.2	0.304878048780488	-0.023525741225461	0.002134463414634
1.2	0.030487804878049	-0.062178114217728	0.000759219809637
1.3	0.24390243902439	-0.035260729327781	0.001923911957168
1.3	0.203252032520325	-0.042155405710886	0.002060378405711
1.3	0.174216027874564	-0.042577600237954	0.001500926591315
1.3	0.152439024390244	-0.044406362284355	0.001438688816181
1.3	0.13550135501355	-0.044659619274242	0.001526958596074
1.3	0.121951219512195	-0.051382287328971	0.00145240779298
1.3	0.110864745011086	-0.053880476502082	0.001229825461035
1.3	0.101626016260163	-0.053626298631767	0.001130197085068
1.3	0.087108013937282	-0.057097170731707	0.001078580963712
1.3	0.076219512195122	-0.060405817965497	0.001229614336704
1.3	0.609756097560976	-0.00748545092207	0.002185686674598
1.3	0.060975609756098	-0.061349869125521	0.001135528911362
1.3	0.050813008130081	-0.061949422962522	0.001055293158834
1.3	0.043554006968641	-0.062269446757882	0.000868028851874
1.3	0.40650406504065	-0.020278113622844	0.002914163593099
1.3	0.038109756097561	-0.062527049375372	0.000921061986913
1.3	0.304878048780488	-0.028308197501487	0.002017638726948
1.3	0.030487804878049	-0.062402355740631	0.000830797977394
1.4	0.24390243902439	-0.035797685901249	0.001812947233789
1.4	0.203252032520325	-0.041926409875074	0.002030311600238
1.4	0.174216027874564	-0.041627755502677	0.00158521820345
1.4	0.152439024390244	-0.044153488399762	0.001510118679358
1.4	0.13550135501355	-0.044189424747174	0.001528448066627
1.4	0.121951219512195	-0.048222741820345	0.001312569125521
1.4	0.110864745011086	-0.050530856632957	0.001254091671624
1.4	0.101626016260163	-0.049362815585961	0.001013286912552
1.4	0.087108013937282	-0.052369120761452	0.001229100594884
1.4	0.076219512195122	-0.054615213563355	0.001160237120761
1.4	0.609756097560976	-0.010556882212969	0.002523612373587
1.4	0.060975609756098	-0.056983031528852	0.001007700713861
1.4	0.050813008130081	-0.059384668649613	0.000961241939322
1.4	0.043554006968641	-0.059959726353361	0.00087718810232
1.4	0.40650406504065	-0.022424284354551	0.002894083045806
1.4	0.038109756097561	-0.060369190957763	0.00080419702558
1.4	0.304878048780488	-0.029081020226056	0.001884609637121
1.5	0.24390243902439	-0.03423692861392	0.001642365199286
1.4	0.030487804878049	-0.062745883402737	0.000927204402142
1.5	0.203252032520325	-0.03952662046401	0.001962507138608
1.5	0.174216027874564	-0.037706853063653	0.001600348899465
1.5	0.152439024390244	-0.040771423557406	0.001477407495538
1.5	0.13550135501355	-0.041172298036883	0.001441349791791
1.5	0.121951219512195	-0.044151948839976	0.001215872159429
1.5	0.110864745011086	-0.046693644854254	0.001305072159429
1.5	0.101626016260163	-0.046344352766211	0.001075515645449
1.5	0.087108013937282	-0.049973619869126	0.001265299286139
1.5	0.609756097560976	-0.012955472337894	0.002572133670434
1.5	0.076219512195122	-0.055187107674004	0.000959550148721
1.5	0.060975609756098	-0.062152272456871	0.00073815687091
1.5	0.050813008130081	-0.069856234384295	0.000954203152885
1.5	0.043554006968641	-0.072710505651398	0.000871865496728
1.5	0.40650406504065	-0.022477091612136	0.002611747709697
1.5	0.038109756097561	-0.075334497323022	0.000692281856038
1.5	0.304878048780488	-0.027861851873885	0.001753244794765
1.5	0.030487804878049	-0.078500226055919	0.0008055189768


==> anc/4x3_slac_0.41_47.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.24390243902439	0.878193337299226	0.010629849494349
0	0.203252032520325	0.946464366448542	0.006315336109459
0	0.174216027874564	0.972644021415824	0.006372480071386
0	0.13550135501355	1.00377900059488	0.005238032480666
0	0.152439024390244	0.991137061273052	0.004832796787626
0	0.121951219512195	1.00139613325402	0.004290500118977
0	0.110864745011086	0.998622308149911	0.003542788221297
0	0.101626016260163	1.00168084473528	0.00548217917906
0	0.087108013937282	1.00032730517549	0.003109690660321
0	0.076219512195122	1.00127745389649	0.003120585782272
0	0.609756097560976	5.88119678762641E-05	0.004470357227841
0	0.40650406504065	0.028752597263534	0.009920168352171
0	0.060975609756098	0.994906305770375	0.00350120184414
0	0.043554006968641	0.998436347412254	0.002908336763831
0	0.304878048780488	0.482964503271862	0.015535027364664
0	0.038109756097561	1.00310220107079	0.002539770910173
0	0.050813008130081	0.997801011302796	0.002203269006544
0	0.030487804878049	1.00013093396788	0.001760423140988
0.1	0.24390243902439	0.856283700178465	0.012062290898275
0.1	0.203252032520325	0.941962581796549	0.006044601427722
0.1	0.174216027874564	0.970052706722189	0.006548707317073
0.1	0.152439024390244	0.989680666270077	0.004774428078525
0.1	0.13550135501355	1.00416656751933	0.005096197560976
0.1	0.121951219512195	1.00040910172516	0.004323596252231
0.1	0.110864745011086	1.00006513979774	0.003550175907198
0.1	0.101626016260163	1.00173265913147	0.005412741225461
0.1	0.087108013937282	1.00079744199881	0.0032951743605
0.1	0.609756097560976	0.000857128197501	0.00540926281975
0.1	0.076219512195122	1.00217352766211	0.003029734979179
0.1	0.060975609756098	0.995526531826294	0.00356827917906
0.1	0.40650406504065	0.024712685901249	0.0061510892326
0.1	0.043554006968641	0.997963950029744	0.002703088697204
0.1	0.038109756097561	1.00315348007139	0.002373080011898
0.1	0.304878048780488	0.426067816775729	0.013779487209994
0.1	0.050813008130081	0.997753955978584	0.002063334146341
0.1	0.030487804878049	1.00069292088043	0.002153649137418
0.2	0.24390243902439	0.76885484830458	0.015867696609161
0.2	0.203252032520325	0.918347947650208	0.017920939916716
0.2	0.174216027874564	0.962507792980369	0.006105966091612
0.2	0.152439024390244	0.983571326591314	0.005226540987507
0.2	0.13550135501355	1.00215669244497	0.004175712611541
0.2	0.121951219512195	1.00035300416419	0.004386736347412
0.2	0.110864745011086	0.998750684116597	0.003602523081499
0.2	0.101626016260163	1.00197340868531	0.004857936763831
0.2	0.087108013937282	0.991954074955384	0.009152555621654
0.2	0.076219512195122	1.00126341463415	0.002851220047591
0.2	0.609756097560976	-0.000516832450922	0.005054831885782
0.2	0.060975609756098	0.994696549672814	0.003295953955979
0.2	0.40650406504065	0.006991158239143	0.008193054134444
0.2	0.043554006968641	0.992611064842355	0.005088200832838
0.2	0.304878048780488	0.331303277810827	0.009613683521713
0.2	0.038109756097561	0.99895740630577	0.004390115764426
0.2	0.050813008130081	0.995491017251636	0.002896445746579
0.2	0.030487804878049	0.992962224866151	0.008018569303986
0.3	0.24390243902439	0.618932302201071	0.016372731707317
0.3	0.203252032520325	0.858558774538965	0.013363926234384
0.3	0.174216027874564	0.93979506246282	0.005251026888757
0.3	0.152439024390244	0.962580190362879	0.008627769779893
0.3	0.13550135501355	0.99353985722784	0.00473371041047
0.3	0.121951219512195	0.994713682331945	0.004490860202261
0.3	0.110864745011086	0.995051635930993	0.003906712552052
0.3	0.101626016260163	0.998066745984533	0.005680645330161
0.3	0.087108013937282	0.990584533016062	0.008845306365259
0.3	0.076219512195122	1.00133593099346	0.00304587769185
0.3	0.609756097560976	0.00047084240928	0.004692023022011
0.3	0.060975609756098	0.994122843545509	0.003175600654372
0.3	0.40650406504065	-0.00074824907793	0.008663679357525
0.3	0.043554006968641	0.994372218917311	0.005533989411065
0.3	0.304878048780488	0.164615437239738	0.016471212968471
0.3	0.038109756097561	0.965013503866746	0.038508297441999
0.3	0.050813008130081	0.986354134443783	0.011671405710886
0.3	0.030487804878049	0.747292028554432	0.116225395597858
0.309756097560976	0.24390243902439	0.580556924449732	0.021374544913742
0.309756097560976	0.203252032520325	0.849706067816776	0.013493336704343
0.309756097560976	0.174216027874564	0.942606186793575	0.006074856632957
0.309756097560976	0.152439024390244	0.960626531826294	0.00849646876859
0.309756097560976	0.13550135501355	0.992604521118382	0.004715609042237
0.309756097560976	0.121951219512195	0.994273170731707	0.004489601368233
0.309756097560976	0.110864745011086	0.995090422367638	0.003902991493159
0.309756097560976	0.101626016260163	0.998035574063058	0.005568513622844
0.309756097560976	0.087108013937282	0.997982807852469	0.004148163652588
0.309756097560976	0.076219512195122	1.00153105294468	0.003112055800119
0.309756097560976	0.609756097560976	0.000446804854253	0.004788665377751
0.309756097560976	0.060975609756098	0.99375740630577	0.003309467400357
0.309756097560976	0.043554006968641	0.994582093991671	0.005292908090422
0.309756097560976	0.40650406504065	0.001703564247472	0.00853156989887
0.309756097560976	0.038109756097561	0.766458179654967	0.108790243902439
0.309756097560976	0.304878048780488	0.127309803688281	0.016881515764426
0.309756097560976	0.050813008130081	0.972825282569899	0.024914108268888
0.309756097560976	0.030487804878049	0.771239619274241	0.108300838786437
0.319512195121951	0.24390243902439	0.533603259964307	0.018643339678763
0.319512195121951	0.203252032520325	0.832363831052944	0.014833452111838
0.319512195121951	0.174216027874564	0.939976323616894	0.005867984116597
0.319512195121951	0.152439024390244	0.957908328375967	0.008443902439024
0.319512195121951	0.13550135501355	0.991530517549078	0.004617297679952
0.319512195121951	0.121951219512195	0.993833372992266	0.004577801427722
0.319512195121951	0.110864745011086	0.994921534800714	0.004108628732897
0.319512195121951	0.101626016260163	0.99812992266508	0.003949162105889
0.319512195121951	0.087108013937282	0.998823200475907	0.004248623081499
0.319512195121951	0.076219512195122	1.00048631766805	0.003060810172516
0.319512195121951	0.609756097560976	0.000378976139203	0.004657769244497
0.319512195121951	0.060975609756098	0.994623616894705	0.00320037769185
0.319512195121951	0.043554006968641	0.995028197501487	0.005277561570494
0.319512195121951	0.40650406504065	0.001694740273647	0.008519061273052
0.319512195121951	0.038109756097561	0.810139321832243	0.104061701368233
0.319512195121951	0.304878048780488	0.127023979773944	0.015403312314099
0.319512195121951	0.050813008130081	0.979568411659726	0.018304562165378
0.319512195121951	0.030487804878049	0.901567162403331	0.072097358715051
0.329268292682927	0.24390243902439	0.510835800118977	0.016646791195717
0.329268292682927	0.203252032520325	0.829503390838786	0.013855757287329
0.329268292682927	0.174216027874564	0.930821356335514	0.007116367043427
0.329268292682927	0.152439024390244	0.955741106484235	0.008459886377156
0.329268292682927	0.13550135501355	0.989183105294467	0.00441518845925
0.329268292682927	0.121951219512195	0.992523378941106	0.004441840749554
0.329268292682927	0.110864745011086	0.994515704937537	0.004122493158834
0.329268292682927	0.101626016260163	1.00094699583581	0.004330961154075
0.329268292682927	0.087108013937282	0.997179714455681	0.004182984235574
0.329268292682927	0.609756097560976	0.000288487662106	0.004686970434265
0.329268292682927	0.076219512195122	0.9959748958953	0.006452105294468
0.329268292682927	0.060975609756098	0.99466502082094	0.003145969720405
0.329268292682927	0.043554006968641	0.936724449732302	0.062611731112433
0.329268292682927	0.40650406504065	0.000194473866746	0.008362921475312
0.329268292682927	0.038109756097561	0.765087804878049	0.108770458060678
0.329268292682927	0.304878048780488	0.126903801308745	0.013559368828079
0.329268292682927	0.050813008130081	0.974445211183819	0.026382061273052
0.329268292682927	0.030487804878049	0.926815229030339	0.064911296847115
0.339024390243902	0.24390243902439	0.465418857822725	0.019063405116002
0.339024390243902	0.203252032520325	0.79493503866746	0.016236483045806
0.339024390243902	0.174216027874564	0.923382986317668	0.006686637120761
0.339024390243902	0.152439024390244	0.949099821534801	0.006932110648424
0.339024390243902	0.13550135501355	0.987444259369423	0.004641837834622
0.339024390243902	0.121951219512195	0.990927840571088	0.004394169839381
0.339024390243902	0.110864745011086	0.993862938726948	0.004196220226056
0.339024390243902	0.101626016260163	1.00034170136823	0.004180714098751
0.339024390243902	0.087108013937282	0.989361986912552	0.0100020743605
0.339024390243902	0.609756097560976	-0.000422942575848	0.004681055145747
0.339024390243902	0.076219512195122	0.996210113027959	0.006553771564545
0.339024390243902	0.060975609756098	0.994502141582391	0.003240770077335
0.339024390243902	0.043554006968641	0.989450743604997	0.013016195716835
0.339024390243902	0.40650406504065	0.000906727840571	0.008597200475907
0.339024390243902	0.038109756097561	0.782313920285544	0.099993462224866
0.339024390243902	0.304878048780488	0.097560232004759	0.014563364663891
0.339024390243902	0.050813008130081	0.981507971445568	0.016610802498513
0.339024390243902	0.030487804878049	-0.122296704342653	0.018751770374777
0.351219512195122	0.24390243902439	0.41665742415229	0.021545606186794
0.351219512195122	0.203252032520325	0.771841225461035	0.016811748364069
0.351219512195122	0.174216027874564	0.913328019036288	0.00754059666865
0.351219512195122	0.152439024390244	0.951116656751933	0.005628007495538
0.351219512195122	0.13550135501355	0.984981142177275	0.004765306662701
0.351219512195122	0.121951219512195	0.989871921475312	0.004381283521713
0.351219512195122	0.110864745011086	0.992632123735871	0.004103300832838
0.351219512195122	0.101626016260163	0.999326829268293	0.004174766389054
0.351219512195122	0.087108013937282	0.988446044021416	0.010298876264129
0.351219512195122	0.076219512195122	0.997091909577632	0.006489798334325
0.351219512195122	0.609756097560976	-0.000512064235574	0.004730451754908
0.351219512195122	0.060975609756098	0.990645925044616	0.004905926055919
0.351219512195122	0.043554006968641	0.702452766210589	0.117849173111243
0.351219512195122	0.40650406504065	0.001570014217728	0.008185675193337
0.351219512195122	0.038109756097561	0.605810172516359	0.115180690065437
0.351219512195122	0.304878048780488	0.085886644854254	0.011196640095182
0.351219512195122	0.050813008130081	0.986746638905414	0.011490243307555
0.351219512195122	0.030487804878049	-0.08407995835812	0.037067745984533
0.360975609756097	0.24390243902439	0.375943361094586	0.016092593099346
0.360975609756097	0.203252032520325	0.754467638310529	0.014150381320643
0.360975609756097	0.174216027874564	0.900726650803093	0.007655838786437
0.360975609756097	0.152439024390244	0.944957108863771	0.00485447471743
0.360975609756097	0.13550135501355	0.983491493158834	0.004869689767995
0.360975609756097	0.121951219512195	0.987843307555027	0.004188401784652
0.360975609756097	0.110864745011086	0.992440214158239	0.004462479952409
0.360975609756097	0.101626016260163	0.999168768590125	0.004271217608566
0.360975609756097	0.087108013937282	0.988505532421178	0.010324845925045
0.360975609756097	0.076219512195122	0.996560916121356	0.006398289708507
0.360975609756097	0.609756097560976	-0.00033130307555	0.004917012730518
0.360975609756097	0.060975609756098	0.994983521713266	0.002887730755503
0.360975609756097	0.043554006968641	0.956045330160619	0.046852669244497
0.360975609756097	0.40650406504065	0.002432466091612	0.008455159428911
0.360975609756097	0.038109756097561	0.115449619274242	0.099057846519929
0.360975609756097	0.304878048780488	0.079458161808447	0.010275810232005
0.360975609756097	0.050813008130081	0.994855740630577	0.007397998810232
0.360975609756097	0.030487804878049	-0.061061255205235	0.019577571088638
0.370731707317073	0.24390243902439	0.319040707911957	0.019433606186794
0.370731707317073	0.203252032520325	0.728334681737061	0.015080480071386
0.370731707317073	0.174216027874564	0.871737061273052	0.01078803569304
0.370731707317073	0.152439024390244	0.940699226650803	0.004925354253421
0.370731707317073	0.13550135501355	0.980642177275431	0.004829183938132
0.370731707317073	0.121951219512195	0.986264723378941	0.004130684235574
0.370731707317073	0.110864745011086	0.99209250446163	0.004401632421178
0.370731707317073	0.101626016260163	0.998704223676383	0.004180630577037
0.370731707317073	0.087108013937282	0.988907911957168	0.010156254610351
0.370731707317073	0.076219512195122	1.00187085068412	0.003215279714456
0.370731707317073	0.609756097560976	-0.00032557604997	0.00463391338489
0.370731707317073	0.060975609756098	0.99089488399762	0.004788514277216
0.370731707317073	0.043554006968641	0.885637775133849	0.077843390838787
0.370731707317073	0.40650406504065	0.002587530220107	0.007946856038073
0.370731707317073	0.038109756097561	-0.068471582391434	0.03746394646044
0.370731707317073	0.304878048780488	0.078949309934563	0.012123657346817
0.370731707317073	0.050813008130081	0.985756513979774	0.013314896490185
0.370731707317073	0.030487804878049	-0.30377236763831	0.002937152706722
0.380487804878049	0.24390243902439	0.311797085068412	0.02106543604997
0.380487804878049	0.203252032520325	0.680517132659131	0.018619215942891
0.380487804878049	0.174216027874564	0.867039381320642	0.012088140392624
0.380487804878049	0.152439024390244	0.936015229030339	0.007222726353361
0.380487804878049	0.13550135501355	0.967171088637715	0.008658244497323
0.380487804878049	0.121951219512195	0.985905175490779	0.00414451225461
0.380487804878049	0.110864745011086	0.990617311124331	0.004175731826294
0.380487804878049	0.101626016260163	0.997787685901249	0.00414989553837
0.380487804878049	0.087108013937282	0.995838667459845	0.004630855443189
0.380487804878049	0.609756097560976	0.000204095544319	0.004707126531826
0.380487804878049	0.076219512195122	1.00119440809042	0.003258901784652
0.380487804878049	0.060975609756098	0.970387150505651	0.025291854253421
0.380487804878049	0.043554006968641	0.555963646638905	0.126564069006544
0.380487804878049	0.40650406504065	0.002239738726948	0.006955173706127
0.380487804878049	0.038109756097561	-0.069608857822725	0.012904619869126
0.380487804878049	0.304878048780488	0.070741612135634	0.010239756097561
0.380487804878049	0.050813008130081	0.984223973825104	0.015157392623439
0.380487804878049	0.030487804878049	-0.062185181439619	0.02415349553837
0.390243902439024	0.24390243902439	0.255096418798334	0.018586790600833
0.390243902439024	0.203252032520325	0.649196609161214	0.021291621653778
0.390243902439024	0.174216027874564	0.848921475312314	0.016091910172516
0.390243902439024	0.152439024390244	0.921725877453896	0.009692926234384
0.390243902439024	0.13550135501355	0.966784592504462	0.006440215942891
0.390243902439024	0.121951219512195	0.984068590124925	0.004017103152885
0.390243902439024	0.101626016260163	0.996311183819155	0.004589395359905
0.390243902439024	0.087108013937282	0.996254610350981	0.004396906722189
0.390243902439024	0.076219512195122	1.00093194527067	0.003431434800714
0.390243902439024	0.609756097560976	-0.000497873414634	0.004554273349197
0.390243902439024	0.060975609756098	0.984527364663891	0.011570016061868
0.390243902439024	0.043554006968641	-0.097747935752528	0.02692598215348
0.390243902439024	0.40650406504065	0.000116879577632	0.007172558596074
0.390243902439024	0.038109756097561	-0.280071320642475	0.023688535990482
0.390243902439024	0.304878048780488	0.060866751933373	0.009250546698394
0.390243902439024	0.050813008130081	0.931188102320047	0.037999052349792
0.390243902439024	0.030487804878049	-0.305609845330161	0.001870500654372
0.4	0.24390243902439	0.235269732302201	0.013581
0.4	0.203252032520325	0.599488816180845	0.027153248661511
0.4	0.174216027874564	0.808675133848899	0.020133
0.4	0.152439024390244	0.916831588340274	0.011137355740631
0.4	0.13550135501355	0.956414217727543	0.010640853658537
0.4	0.121951219512195	0.968118738845925	0.011072847709697
0.4	0.110864745011086	0.988734741225461	0.00434720928019
0.4	0.101626016260163	0.995026293872695	0.004682670672219
0.4	0.087108013937282	0.989073706127305	0.008661806067817
0.4	0.609756097560976	-0.000593394663891	0.004633272040452
0.4	0.076219512195122	0.944845627602617	0.056775835812017
0.4	0.060975609756098	0.932939024390244	0.054463403926234
0.4	0.043554006968641	-0.036206957168352	0.023289494943486
0.4	0.40650406504065	-0.002035355205235	0.00717852230815
0.4	0.038109756097561	-0.069853521713266	0.040162167162403
0.4	0.304878048780488	0.043323983343248	0.008483277215943
0.4	0.050813008130081	0.685989708506841	0.078222968471148
0.4	0.030487804878049	-0.301734193932183	0.00265696728138
0.409756097560976	0.24390243902439	0.185284675788221	0.016388399762046
0.409756097560976	0.203252032520325	0.480364651992861	0.029839950029744
0.409756097560976	0.174216027874564	0.778529268292683	0.022611327781083
0.409756097560976	0.152439024390244	0.905265377751338	0.009601208804283
0.409756097560976	0.13550135501355	0.947685901249256	0.01188114277216
0.409756097560976	0.121951219512195	0.966786377156454	0.010344945865556
0.409756097560976	0.110864745011086	0.987204283164783	0.004464467043427
0.409756097560976	0.101626016260163	0.994245330160619	0.004769722486615
0.409756097560976	0.087108013937282	0.988675788221297	0.009126338488995
0.409756097560976	0.076219512195122	0.918925639500297	0.065080226055919
0.409756097560976	0.609756097560976	-0.00093977656157	0.004680018500892
0.409756097560976	0.060975609756098	0.93576234384295	0.052155918500892
0.409756097560976	0.043554006968641	-0.040293754907793	0.013347782867341
0.409756097560976	0.40650406504065	-0.002156771445568	0.007374195716835
0.409756097560976	0.038109756097561	-0.295651564544914	0.003087109339679
0.409756097560976	0.304878048780488	0.039383892325997	0.008338687685901
0.409756097560976	0.050813008130081	0.842960916121356	0.061147370612731
0.409756097560976	0.030487804878049	-0.30545	0.002373419274242
0.419512195121951	0.24390243902439	0.170437787031529	0.016330939321832
0.419512195121951	0.203252032520325	0.438991296847115	0.028305588935158
0.419512195121951	0.174216027874564	0.74020255800119	0.022590883997621
0.419512195121951	0.152439024390244	0.867219512195122	0.017201358120167
0.419512195121951	0.13550135501355	0.934500178465199	0.013919897679952
0.419512195121951	0.121951219512195	0.956554550862582	0.01613857882213
0.419512195121951	0.110864745011086	0.985157644259369	0.00417337953599
0.419512195121951	0.101626016260163	0.977699048185604	0.015807031528852
0.419512195121951	0.087108013937282	0.987800356930399	0.009154851279001
0.419512195121951	0.609756097560976	-0.000736392682927	0.00464076579417
0.419512195121951	0.076219512195122	0.995159726353361	0.006958705532421
0.419512195121951	0.060975609756098	0.46143242712671	0.126148804283165
0.419512195121951	0.043554006968641	0.130990333135039	0.114944390243902
0.419512195121951	0.40650406504065	-0.00286063123141	0.007255366448543
0.419512195121951	0.038109756097561	-0.295699250446163	0.003166275669245
0.419512195121951	0.304878048780488	0.036429892920881	0.007563923259964
0.419512195121951	0.050813008130081	0.46963006543724	0.087218691255205
0.419512195121951	0.030487804878049	-0.306205550267698	0.002227804164188
0.429268292682927	0.24390243902439	0.144778506841166	0.010537248661511
0.429268292682927	0.203252032520325	0.390758857822724	0.027541347412255
0.429268292682927	0.174216027874564	0.673882807852469	0.023505820345033
0.429268292682927	0.152439024390244	0.799159726353361	0.023060881618085
0.429268292682927	0.13550135501355	0.899666864961332	0.022683671029149
0.429268292682927	0.121951219512195	0.962485901249256	0.010542601427722
0.429268292682927	0.110864745011086	0.972464247471743	0.008317315288519
0.429268292682927	0.101626016260163	0.968503628792385	0.016641835217133
0.429268292682927	0.087108013937282	0.96758500892326	0.028241196906603
0.429268292682927	0.609756097560976	-0.001053233670434	0.004581169839381
0.429268292682927	0.076219512195122	0.978855383700178	0.022748652587745
0.429268292682927	0.060975609756098	0.430581689470553	0.131599107674004
0.429268292682927	0.043554006968641	-0.05709843902439	0.02907149553837
0.429268292682927	0.40650406504065	-0.001579468709102	0.007266180249851
0.429268292682927	0.038109756097561	-0.039046165377751	0.018132821534801
0.429268292682927	0.304878048780488	0.029726900059488	0.005972055324212
0.429268292682927	0.050813008130081	0.8595750743605	0.06092509220702
0.439024390243902	0.24390243902439	0.104584092801904	0.014112463414634
0.439024390243902	0.203252032520325	0.350134550862582	0.023962806067817
0.439024390243902	0.174216027874564	0.587081397977394	0.028518378941107
0.439024390243902	0.152439024390244	0.788247114812611	0.026130947650208
0.439024390243902	0.13550135501355	0.902268411659726	0.017754401546698
0.439024390243902	0.121951219512195	0.952096847114813	0.012727552647234
0.439024390243902	0.110864745011086	0.9765749553837	0.005622765615705
0.439024390243902	0.101626016260163	0.959974657941701	0.025819141582392
0.439024390243902	0.087108013937282	0.967531588340274	0.028220926234384
0.439024390243902	0.076219512195122	0.981330458060678	0.015966423557406
0.439024390243902	0.609756097560976	-0.001467193039857	0.004452865318263
0.439024390243902	0.060975609756098	0.896270791195717	0.06875757287329
0.439024390243902	0.043554006968641	-0.066665288518739	0.02915
0.439024390243902	0.40650406504065	-0.003022378346222	0.007064221891731
0.439024390243902	0.038109756097561	-0.292840505651398	0.003483325461035
0.439024390243902	0.304878048780488	0.025411043426532	0.005428171861987
0.439024390243902	0.050813008130081	0.62952754312909	0.084128167757287
0.451219512195122	0.24390243902439	0.101217091017252	0.012175183819155
0.451219512195122	0.203252032520325	0.244343420582986	0.025936893515765
0.451219512195122	0.174216027874564	0.501691374182034	0.029543508625818
0.451219512195122	0.152439024390244	0.71649738251041	0.032221453301606
0.451219512195122	0.13550135501355	0.860570434265318	0.0186311189768
0.451219512195122	0.121951219512195	0.863321415823914	0.04112609815586
0.451219512195122	0.110864745011086	0.972855562165378	0.005980992861392
0.451219512195122	0.101626016260163	0.976684235574063	0.011789012492564
0.451219512195122	0.087108013937282	0.968101903628792	0.025733212373587
0.451219512195122	0.609756097560976	-0.001873739500297	0.004483406127305
0.451219512195122	0.076219512195122	0.828983462224866	0.094669393218323
0.451219512195122	0.060975609756098	-0.047809151695419	0.031485029149316
0.451219512195122	0.043554006968641	-0.057557542534206	0.037134984533016
0.451219512195122	0.40650406504065	-0.004643584949435	0.006691607971446
0.451219512195122	0.038109756097561	-0.300735984533016	0.002732206008328
0.451219512195122	0.304878048780488	0.023714167757287	0.00647241522903
0.451219512195122	0.050813008130081	0.033435854848305	0.063504544913742
0.460975609756098	0.24390243902439	0.075533206424747	0.009888157049375
0.460975609756098	0.203252032520325	0.182426293872695	0.020096798929209
0.460975609756098	0.174216027874564	0.426249744199881	0.022033209399167
0.460975609756098	0.152439024390244	0.635958536585366	0.024361545508626
0.460975609756098	0.13550135501355	0.781823022010708	0.03013110113028
0.460975609756098	0.121951219512195	0.806290422367638	0.039507170731707
0.460975609756098	0.110864745011086	0.970056454491374	0.006039473527662
0.460975609756098	0.101626016260163	0.919990838786436	0.039948007733492
0.460975609756098	0.087108013937282	0.964450922070196	0.028482905413444
0.460975609756098	0.076219512195122	0.952397204045211	0.046765412849494
0.460975609756098	0.609756097560976	-0.002025910648424	0.004497062522308
0.460975609756098	0.060975609756098	0.40224754907793	0.123023765615705
0.460975609756098	0.043554006968641	-0.29109254015467	0.004111013920286
0.460975609756098	0.40650406504065	-0.004802212790006	0.006729670434265
0.460975609756098	0.038109756097561	-0.298300719809637	0.003298405829863
0.460975609756098	0.304878048780488	0.020606622843546	0.006170982748364
0.460975609756098	0.050813008130081	0.058462874479477	0.061484735276621
0.470731707317073	0.24390243902439	0.049909945865556	0.010381196311719
0.470731707317073	0.203252032520325	0.17914759071981	0.011715977989292
0.470731707317073	0.174216027874564	0.323914021415824	0.023870737061273
0.470731707317073	0.152439024390244	0.518924455681142	0.027435337299227
0.470731707317073	0.13550135501355	0.677009220701963	0.049401809042237
0.470731707317073	0.121951219512195	0.778392980368828	0.039316155264723
0.470731707317073	0.110864745011086	0.898822070196312	0.030468064842356
0.470731707317073	0.101626016260163	0.876018798334325	0.053691227840571
0.470731707317073	0.087108013937282	0.963858001189768	0.028175685901249
0.470731707317073	0.076219512195122	0.942413503866746	0.056126496133254
0.470731707317073	0.609756097560976	-0.001885430696014	0.004595654431886
0.470731707317073	0.060975609756098	-0.106352111838192	0.018793861986913
0.470731707317073	0.043554006968641	-0.292843033908388	0.004305733372992
0.470731707317073	0.40650406504065	-0.005116949375372	0.007030589530042
0.470731707317073	0.038109756097561	-0.290736085663296	0.004719975133849
0.470731707317073	0.304878048780488	0.01307042712671	0.006903153480071
0.470731707317073	0.050813008130081	-0.093893420582986	0.02293747471743
0.470731707317073	0.030487804878049	-0.250956252230815	0.020717443188578
0.480487804878049	0.24390243902439	0.037669414634146	0.009462318857823
0.480487804878049	0.203252032520325	0.112403848899465	0.010160816180845
0.480487804878049	0.174216027874564	0.236825603807258	0.019339083878644
0.480487804878049	0.152439024390244	0.452652337894111	0.02754841225461
0.480487804878049	0.13550135501355	0.539619583581202	0.039720131469364
0.480487804878049	0.121951219512195	0.768669363474122	0.044031485425342
0.480487804878049	0.110864745011086	0.834653777513385	0.037810379535991
0.480487804878049	0.101626016260163	0.811075074360499	0.067737245687091
0.480487804878049	0.087108013937282	0.948166805472933	0.031979843545509
0.480487804878049	0.076219512195122	0.710573468173706	0.112096049970256
0.480487804878049	0.609756097560976	-0.002335049791791	0.004878824985128
0.480487804878049	0.060975609756098	0.777130160618679	0.096255776323617
0.480487804878049	0.043554006968641	-0.290454806662701	0.003406645925045
0.480487804878049	0.40650406504065	-0.00771362046401	0.006676944675788
0.480487804878049	0.038109756097561	-0.295186341463415	0.009357141582391
0.480487804878049	0.304878048780488	0.011026315883403	0.005714322248662
0.480487804878049	0.050813008130081	-0.176603069601428	0.028733195121951
0.480487804878049	0.030487804878049	-0.20884255205235	0.006482342058299
0.490243902439024	0.24390243902439	0.032700505651398	0.009068872099941
0.490243902439024	0.203252032520325	0.0798748958953	0.011346947055324
0.490243902439024	0.174216027874564	0.184250749553837	0.022057156454491
0.490243902439024	0.152439024390244	0.323059708506841	0.034730155859607
0.490243902439024	0.13550135501355	0.51614747769185	0.039577475312314
0.490243902439024	0.121951219512195	0.651750327186199	0.059751249256395
0.490243902439024	0.110864745011086	0.689226472337894	0.078073313503867
0.490243902439024	0.101626016260163	0.621461035098156	0.102834247471743
0.490243902439024	0.087108013937282	0.931149791790601	0.033997456276026
0.490243902439024	0.076219512195122	0.849316299821535	0.080871302795955
0.490243902439024	0.609756097560976	-0.00231662195122	0.004816525044616
0.490243902439024	0.060975609756098	-0.108204765020821	0.021984883402737
0.490243902439024	0.043554006968641	-0.284181338488995	0.005579559607377
0.490243902439024	0.40650406504065	-0.007158787626413	0.007011052349792
0.490243902439024	0.304878048780488	0.010599792385485	0.006143251041047
0.490243902439024	0.038109756097561	-0.290037192147531	0.007512144556811
0.490243902439024	0.050813008130081	-0.052475860797145	0.017157509815586
0.490243902439024	0.030487804878049	-0.264379381320642	0.020021548483046
0.5	0.24390243902439	0.020780629982154	0.007333902439024
0.5	0.203252032520325	0.052956770969661	0.011934772159429
0.5	0.174216027874564	0.119706817370613	0.014697512790006
0.5	0.152439024390244	0.214483557406306	0.032516346817371
0.5	0.13550135501355	0.316902260559191	0.033387569303986
0.5	0.121951219512195	0.413601267102915	0.061585419393218
0.5	0.110864745011086	0.684998215348007	0.059007950029744
0.5	0.101626016260163	0.422384515169542	0.078510755502677
0.5	0.087108013937282	0.863332956573468	0.047576003569304
0.5	0.076219512195122	0.843080904223676	0.074593670434265
0.5	0.609756097560976	-0.001600399702558	0.004702603866746
0.5	0.060975609756098	-0.066440939916716	0.0230269851279
0.5	0.043554006968641	-0.289009232599643	0.005696140333135
0.5	0.40650406504065	-0.008560717430101	0.006981408685306
0.5	0.038109756097561	-0.284444717430101	0.015044839976205
0.5	0.304878048780488	0.005783038370018	0.005361766627008
0.5	0.050813008130081	-0.287831041046996	0.002486137299227
0.5	0.030487804878049	-0.215039833432481	0.002679219631172
0.509756097560975	0.24390243902439	0.014419202855443	0.00661890779298
0.509756097560975	0.203252032520325	0.037891268887567	0.009238842355741
0.509756097560975	0.174216027874564	0.096863367043427	0.012252516954194
0.509756097560975	0.152439024390244	0.115704086853064	0.025891271861987
0.509756097560975	0.13550135501355	0.177406186793575	0.039458910172516
0.509756097560975	0.121951219512195	0.27843490184414	0.049583906603212
0.509756097560975	0.110864745011086	0.378754431885782	0.079340511600238
0.509756097560975	0.101626016260163	0.256225782272457	0.087591433670434
0.509756097560975	0.087108013937282	0.760833491969066	0.077215746579417
0.509756097560975	0.076219512195122	0.373894669839381	0.120176793575253
0.509756097560975	0.609756097560976	-0.002139829982153	0.004634790243902
0.509756097560975	0.060975609756098	-0.052741933967876	0.029219559190958
0.509756097560975	0.043554006968641	-0.289468762641285	0.006200881618084
0.509756097560975	0.40650406504065	-0.00779291374182	0.00704354015467
0.509756097560975	0.038109756097561	-0.257524086853064	0.019150863176681
0.509756097560975	0.304878048780488	0.00181020594884	0.00558217138608
0.509756097560975	0.050813008130081	-0.275258828078525	0.007806985722784
0.509756097560975	0.030487804878049	-0.214375978584176	0.002238007019631
0.519512195121951	0.24390243902439	0.010646135633552	0.005410655086258
0.519512195121951	0.203252032520325	0.018255964901844	0.00712088697204
0.519512195121951	0.174216027874564	0.050590330160619	0.010019770969661
0.519512195121951	0.152439024390244	0.053524266508031	0.016942091017252
0.519512195121951	0.13550135501355	0.152109351576443	0.026950397977394
0.519512195121951	0.121951219512195	0.111904586555622	0.035830124330756
0.519512195121951	0.110864745011086	0.287033456276026	0.057481161213563
0.519512195121951	0.101626016260163	0.190318185603807	0.066922135633552
0.519512195121951	0.087108013937282	0.764959309934563	0.091645550267698
0.519512195121951	0.076219512195122	0.378308798334325	0.113051671624033
0.519512195121951	0.609756097560976	-0.001954489530042	0.004640884295062
0.519512195121951	0.060975609756098	-0.091821094586556	0.038218372397383
0.519512195121951	0.043554006968641	-0.228992272456871	0.016875022605592
0.519512195121951	0.40650406504065	-0.008893745984533	0.007525199286139
0.519512195121951	0.038109756097561	-0.258272135633551	0.01920654907793
0.519512195121951	0.304878048780488	0.002634231528852	0.005187776799524
0.519512195121951	0.050813008130081	-0.272778292682927	0.00895738548483
0.519512195121951	0.030487804878049	-0.228252629387269	0.001420137418203
0.529268292682927	0.24390243902439	0.01039544199881	0.005035461213563
0.529268292682927	0.203252032520325	0.007483436644854	0.006966182034503
0.529268292682927	0.174216027874564	0.031474188578227	0.011436642474718
0.529268292682927	0.152439024390244	0.036536627602618	0.007999673408685
0.529268292682927	0.13550135501355	0.048709414634146	0.021763798929209
0.529268292682927	0.121951219512195	0.038024906008328	0.023028082093992
0.529268292682927	0.110864745011086	0.104355716835217	0.035216290303391
0.529268292682927	0.101626016260163	0.045343945270672	0.039679463414634
0.529268292682927	0.087108013937282	0.024009019036288	0.043708802498513
0.529268292682927	0.609756097560976	-0.0015383256395	0.004703478286734
0.529268292682927	0.076219512195122	-0.046066681737061	0.01453054610351
0.529268292682927	0.060975609756098	-0.045741585365854	0.015058656751933
0.529268292682927	0.043554006968641	-0.258428072575848	0.016351269482451
0.529268292682927	0.40650406504065	-0.009828459250446	0.007344844140393
0.529268292682927	0.038109756097561	-0.208057275431291	0.002184807614515
0.529268292682927	0.304878048780488	0.002107642653183	0.00522317174301
0.529268292682927	0.050813008130081	-0.268972260559191	0.009030938726948
0.529268292682927	0.030487804878049	-0.228455455086258	0.001628728435455
0.539024390243902	0.24390243902439	0.006362328970851	0.004923321058894
0.539024390243902	0.203252032520325	0.013482622843546	0.005344901784652
0.539024390243902	0.174216027874564	0.012137251041047	0.009285293872695
0.539024390243902	0.152439024390244	0.007997652587745	0.008075291493159
0.539024390243902	0.13550135501355	-0.001654242296252	0.012959997620464
0.539024390243902	0.121951219512195	0.006829942891136	0.012766229625223
0.539024390243902	0.110864745011086	-0.043511762641285	0.019113265913147
0.539024390243902	0.101626016260163	-0.02107005056514	0.028966413444378
0.539024390243902	0.087108013937282	-0.030565760261749	0.070790339083879
0.539024390243902	0.609756097560976	-0.00141957584771	0.004673433729923
0.539024390243902	0.076219512195122	-0.237124574657942	0.022221903033908
0.539024390243902	0.060975609756098	-0.261680791195717	0.008037635336109
0.539024390243902	0.043554006968641	-0.28973737656157	0.009736958953004
0.539024390243902	0.40650406504065	-0.0094190446163	0.007242924449732
0.539024390243902	0.038109756097561	-0.209646365258775	0.001763918619869
0.539024390243902	0.304878048780488	-0.00077375651398	0.004128413622844
0.539024390243902	0.050813008130081	-0.279196656751933	0.008179548483046
0.539024390243902	0.030487804878049	-0.22792252230815	0.001709567340869
0.551219512195122	0.24390243902439	0.002892093158834	0.004177522486615
0.551219512195122	0.203252032520325	0.002427421356336	0.00653489292088
0.551219512195122	0.174216027874564	-0.006964891731112	0.008423790005949
0.551219512195122	0.152439024390244	-0.025546969660916	0.007368003569304
0.551219512195122	0.13550135501355	-0.038707111838192	0.009923395597858
0.551219512195122	0.121951219512195	-0.031377881618085	0.011866151100535
0.551219512195122	0.110864745011086	-0.080204753123141	0.016382147531231
0.551219512195122	0.101626016260163	-0.098963569303986	0.012044226650803
0.551219512195122	0.087108013937282	-0.130706067816776	0.039249789411065
0.551219512195122	0.609756097560976	-0.001495260083284	0.004649055919096
0.551219512195122	0.076219512195122	-0.245708673408685	0.008484416418798
0.551219512195122	0.060975609756098	-0.253468096371208	0.012015355740631
0.551219512195122	0.043554006968641	-0.225831267102915	0.001560416954194
0.551219512195122	0.40650406504065	-0.009792938726948	0.006944697798929
0.551219512195122	0.038109756097561	-0.226239720404521	0.001597859904819
0.551219512195122	0.304878048780488	-0.000706588697204	0.004266779298037
0.551219512195122	0.050813008130081	-0.274156805472933	0.009140765615705
0.551219512195122	0.030487804878049	-0.229644640095181	0.001979198929209
0.560975609756097	0.24390243902439	0.00528849143367	0.003962548066627
0.560975609756097	0.203252032520325	0.00529107733492	0.005885696133254
0.560975609756097	0.174216027874564	-0.022079500297442	0.005410606960143
0.560975609756097	0.152439024390244	-0.038223691255205	0.005830011302796
0.560975609756097	0.13550135501355	-0.057745304580607	0.007363372992267
0.560975609756097	0.121951219512195	-0.080534776918501	0.010473705532421
0.560975609756097	0.110864745011086	-0.077860333135039	0.013870536585366
0.560975609756097	0.101626016260163	-0.126633224271267	0.014790162998215
0.560975609756097	0.087108013937282	-0.12252754312909	0.041626154669839
0.560975609756097	0.076219512195122	-0.178633932183224	0.030815694824509
0.560975609756097	0.609756097560976	-0.001921288816181	0.004635352349792
0.560975609756097	0.060975609756098	-0.259332938726948	0.012314616299822
0.560975609756097	0.043554006968641	-0.228702171326591	0.00192138697204
0.560975609756097	0.40650406504065	-0.009487232004759	0.00700643307555
0.560975609756097	0.038109756097561	-0.228500535395598	0.001950916835217
0.560975609756097	0.304878048780488	-0.000603123854848	0.004250371980964
0.560975609756097	0.050813008130081	-0.274938756692445	0.008914582986318
0.560975609756097	0.030487804878049	-0.229604128494943	0.001747983581202
0.570731707317073	0.24390243902439	0.00161065687091	0.004368521891731
0.570731707317073	0.203252032520325	-0.004511268114218	0.005431483105294
0.570731707317073	0.174216027874564	-0.024736481856038	0.005477803569304
0.570731707317073	0.152439024390244	-0.048131314098751	0.00510231671624
0.570731707317073	0.13550135501355	-0.069244039262344	0.005919224568709
0.570731707317073	0.121951219512195	-0.089405240928019	0.005934177156454
0.570731707317073	0.101626016260163	-0.144919767995241	0.008492028554432
0.570731707317073	0.087108013937282	-0.181386020226056	0.013334218322427
0.570731707317073	0.076219512195122	-0.211353646638905	0.013007754907793
0.570731707317073	0.609756097560976	-0.002186663414634	0.004625940868531
0.570731707317073	0.060975609756098	-0.242959512195122	0.014058759666865
0.570731707317073	0.043554006968641	-0.226261766805473	0.002235576383105
0.570731707317073	0.40650406504065	-0.009451372397383	0.006823857822725
0.570731707317073	0.304878048780488	-0.003687830933968	0.004984241760857
0.570731707317073	0.050813008130081	-0.237354657941701	0.013811425936942
0.580487804878049	0.24390243902439	0.00145811338489	0.004692507198096
0.580487804878049	0.203252032520325	-0.011940690065437	0.005336212671029
0.580487804878049	0.174216027874564	-0.030734869720405	0.005610428494943
0.580487804878049	0.152439024390244	-0.053944686496133	0.005947419750149
0.580487804878049	0.13550135501355	-0.072229809637121	0.005675215169542
0.580487804878049	0.121951219512195	-0.097905294467579	0.004746801368233
0.580487804878049	0.110864745011086	-0.129696632956573	0.005616652825699
0.580487804878049	0.101626016260163	-0.148799684711481	0.005146815110054
0.580487804878049	0.087108013937282	-0.173518857822725	0.009833283164783
0.580487804878049	0.076219512195122	-0.206511201665675	0.012009140987508
0.580487804878049	0.609756097560976	-0.00177458399762	0.004434334265318
0.580487804878049	0.060975609756098	-0.194288643664485	0.002615945687091
0.580487804878049	0.043554006968641	-0.227205395597858	0.002082881915526
0.580487804878049	0.40650406504065	-0.00972338251041	0.006432184414039
0.580487804878049	0.304878048780488	-0.003206244080904	0.004651006127305
0.580487804878049	0.038109756097561	-0.227953706127305	0.001971639321832
0.580487804878049	0.050813008130081	-0.234327293277811	0.013507155859607
0.590243902439024	0.24390243902439	0.002503432540155	0.004090377156454
0.590243902439024	0.203252032520325	-0.013346585960738	0.004250372992267
0.590243902439024	0.174216027874564	-0.033459738845925	0.005069087031529
0.590243902439024	0.152439024390244	-0.061489179060083	0.005793181142177
0.590243902439024	0.13550135501355	-0.082980660321237	0.005468750267698
0.590243902439024	0.121951219512195	-0.10132246876859	0.003809930398572
0.590243902439024	0.110864745011086	-0.123817025580012	0.003060006186794
0.590243902439024	0.101626016260163	-0.151946359309935	0.004518544437835
0.590243902439024	0.076219512195122	-0.196217114812612	0.006425570493754
0.590243902439024	0.609756097560976	-0.002191477989292	0.004423444140393
0.590243902439024	0.060975609756098	-0.200609000594884	0.00214074907793
0.590243902439024	0.40650406504065	-0.009715787626413	0.006294656157049
0.590243902439024	0.043554006968641	-0.22785011302796	0.001918708685306
0.590243902439024	0.304878048780488	-0.003550289113623	0.003911798750744
0.590243902439024	0.038109756097561	-0.229684336704343	0.001480260321237
0.590243902439024	0.050813008130081	-0.207063378941106	0.008643988697204
0.6	0.24390243902439	0.000916488578227	0.004456121713266
0.6	0.203252032520325	-0.017015330755503	0.003685235217133
0.6	0.174216027874564	-0.037000484830458	0.004121957882213
0.6	0.152439024390244	-0.061569678762641	0.003854732778108
0.6	0.13550135501355	-0.087052272456871	0.003672973646639
0.6	0.121951219512195	-0.105549547888162	0.004867071326591
0.6	0.110864745011086	-0.135327299226651	0.003552312552052
0.6	0.101626016260163	-0.149596430696014	0.004556166805473
0.6	0.087108013937282	-0.164551171921475	0.003273644259369
0.6	0.076219512195122	-0.189230701963117	0.002383830755503
0.6	0.609756097560976	-0.002891925877454	0.003951953301606
0.6	0.060975609756098	-0.213469476502082	0.006481797144557
0.6	0.043554006968641	-0.227784295062463	0.001923412016657
0.6	0.40650406504065	-0.009476841760857	0.006296031528852
0.6	0.038109756097561	-0.229751165972635	0.001597251992861
0.6	0.304878048780488	-0.003934619452707	0.003879454669839
0.6	0.050813008130081	-0.218092790005949	0.004573860083284
0.6	0.030487804878049	-0.230484211778703	0.001539159250446
0.7	0.24390243902439	-0.01873102379536	0.004018268352171
0.7	0.203252032520325	-0.033094682926829	0.003212282212968
0.7	0.174216027874564	-0.053107165972635	0.001919141284949
0.7	0.152439024390244	-0.069024723378941	0.002347221356336
0.7	0.13550135501355	-0.086341933372992	0.002622942831648
0.7	0.121951219512195	-0.09365502676978	0.003229899702558
0.7	0.110864745011086	-0.117594378346222	0.002285117965497
0.7	0.101626016260163	-0.1226500594884	0.002063683045806
0.7	0.087108013937282	-0.143880642474717	0.003012079417014
0.7	0.609756097560976	-0.00404633902439	0.003351757168352
0.7	0.076219512195122	-0.146785419393218	0.001898329149316
0.7	0.060975609756098	-0.163643670434265	0.001627521772754
0.7	0.043554006968641	-0.170621754907793	0.007612389054134
0.7	0.40650406504065	-0.003619223914337	0.005727410886377
0.7	0.038109756097561	-0.173430505651398	0.001530530933968
0.7	0.050813008130081	-0.168155401546698	0.001141253182629
0.7	0.304878048780488	-0.005990701368233	0.003820388994646
0.7	0.030487804878049	-0.17212001189768	0.001174014693635
0.8	0.24390243902439	-0.023859877453897	0.003238239976205
0.8	0.203252032520325	-0.036804036287924	0.0027604189768
0.8	0.174216027874564	-0.049130883402737	0.002554617906008
0.8	0.152439024390244	-0.060356769779893	0.002978002439024
0.8	0.13550135501355	-0.070198370017847	0.001700139143367
0.8	0.121951219512195	-0.075836424747174	0.001837521296847
0.8	0.110864745011086	-0.090588179654967	0.001645688637716
0.8	0.101626016260163	-0.096271094586556	0.00185298845925
0.8	0.087108013937282	-0.118197739440809	0.001999038013087
0.8	0.076219512195122	-0.134178375966686	0.002659382688876
0.8	0.609756097560976	-0.004874300118977	0.00264342343843
0.8	0.060975609756098	-0.158384699583581	0.002247515645449
0.8	0.050813008130081	-0.163088602022606	0.001751538310529
0.8	0.043554006968641	-0.172493146936347	0.001223406722189
0.8	0.40650406504065	-0.001146081439619	0.003950564782867
0.8	0.304878048780488	-0.009935759666865	0.002947902795955
0.8	0.038109756097561	-0.168397061273052	0.004186759131469
0.8	0.030487804878049	-0.156182272456871	0.00792848661511
0.9	0.24390243902439	-0.027355091017252	0.00331447620464
0.9	0.203252032520325	-0.037274287328971	0.002357942831648
0.9	0.174216027874564	-0.048394381915527	0.002471776264129
0.9	0.152439024390244	-0.054478912552052	0.002062191136228
0.9	0.13550135501355	-0.06347506841166	0.001940173349197
0.9	0.121951219512195	-0.067568798334325	0.001793013860797
0.9	0.110864745011086	-0.07755248661511	0.002366775133849
0.9	0.101626016260163	-0.081172171326591	0.002005478286734
0.9	0.087108013937282	-0.096340172516359	0.002071863831053
0.9	0.609756097560976	-0.005274620880428	0.003225451576443
0.9	0.076219512195122	-0.104429869125521	0.001988134681737
0.9	0.060975609756098	-0.119000172516359	0.001460108209399
0.9	0.050813008130081	-0.1227948958953	0.001163221058894
0.9	0.043554006968641	-0.128261201665675	0.001289380725758
0.9	0.40650406504065	-0.002024940630577	0.002843217727543
0.9	0.038109756097561	-0.124484110648424	0.000993494824509
0.9	0.304878048780488	-0.017404732302201	0.002598632123736
0.9	0.030487804878049	-0.125431100535396	0.001061005413444
1	0.24390243902439	-0.026672401546698	0.002394903747769
1	0.203252032520325	-0.03558348364069	0.002635889411065
1	0.174216027874564	-0.046887249256395	0.002326812076145
1	0.152439024390244	-0.051244711481261	0.002023833789411
1	0.13550135501355	-0.05890702676978	0.001828895835812
1	0.121951219512195	-0.059195244497323	0.001773496133254
1	0.110864745011086	-0.063638465199286	0.002463619750149
1	0.101626016260163	-0.068739351576443	0.001928354669839
1	0.087108013937282	-0.078041748958953	0.001251334086853
1	0.076219512195122	-0.081901487209994	0.001559014574658
1	0.609756097560976	-0.004473778762641	0.002919859071981
1	0.060975609756098	-0.096469595478882	0.001272060618679
1	0.050813008130081	-0.102919470553242	0.001254888280785
1	0.043554006968641	-0.10904742415229	0.001271544556811
1	0.40650406504065	-0.004710027245687	0.002336526650803
1	0.038109756097561	-0.107857727543129	0.001021854669839
1	0.304878048780488	-0.020318417013682	0.00327811784652
1	0.030487804878049	-0.110366989886972	0.001032379952409
1.1	0.24390243902439	-0.026855284949435	0.002490616478287
1.1	0.203252032520325	-0.03360307138608	0.002457693218322
1.1	0.174216027874564	-0.042481483045806	0.001963452766211
1.1	0.152439024390244	-0.045681749553837	0.00149516246282
1.1	0.13550135501355	-0.051183590124926	0.001948488816181
1.1	0.121951219512195	-0.0515829256395	0.001964194943486
1.1	0.110864745011086	-0.054875816775729	0.002131534622249
1.1	0.101626016260163	-0.059290708506841	0.001955785901249
1.1	0.087108013937282	-0.066391368233195	0.001537277513385
1.1	0.076219512195122	-0.068468679357525	0.001395975728733
1.1	0.609756097560976	-0.004532160380726	0.002792839678763
1.1	0.060975609756098	-0.087161046995836	0.001651634146341
1.1	0.050813008130081	-0.096520826888757	0.001221933135039
1.1	0.043554006968641	-0.105246276026175	0.001155937477692
1.1	0.40650406504065	-0.008497513979774	0.002778370434265
1.1	0.038109756097561	-0.106460297441999	0.001394593456276
1.1	0.304878048780488	-0.023787718619869	0.003364736763831
1.1	0.030487804878049	-0.109460707911957	0.001058798215348
1.2	0.24390243902439	-0.030801854253421	0.002476903093397
1.2	0.203252032520325	-0.037272399762046	0.001988936763831
1.2	0.174216027874564	-0.039803975609756	0.001844126710292
1.2	0.152439024390244	-0.043647084473528	0.001879949494349
1.2	0.13550135501355	-0.049767175490779	0.001377084533016
1.2	0.121951219512195	-0.049997166567519	0.001280798988697
1.2	0.110864745011086	-0.052703189767995	0.00150708328376
1.2	0.101626016260163	-0.055100302201071	0.001148050089233
1.2	0.087108013937282	-0.059776549672814	0.000850881558596
1.2	0.076219512195122	-0.061349583581202	0.001718594705532
1.2	0.609756097560976	-0.004704919452707	0.003540159904819
1.2	0.060975609756098	-0.073411624033314	0.001353414277216
1.2	0.050813008130081	-0.075616424747174	0.000904144318858
1.2	0.043554006968641	-0.080204651992861	0.001395709637121
1.2	0.40650406504065	-0.009969128494943	0.003218307971446
1.2	0.038109756097561	-0.077847858417609	0.00087386246282
1.2	0.304878048780488	-0.027549890541345	0.002617061392029
1.2	0.030487804878049	-0.078655562165378	0.001348451754908
1.3	0.24390243902439	-0.036838323022011	0.002187459250446
1.3	0.203252032520325	-0.040689356930399	0.001814263057704
1.3	0.174216027874564	-0.040617475312314	0.001686578108269
1.3	0.152439024390244	-0.047488555621654	0.001838906127305
1.3	0.13550135501355	-0.050884113622844	0.001367689827484
1.3	0.121951219512195	-0.051336662105889	0.001580104223676
1.3	0.110864745011086	-0.053128360499703	0.001467857406306
1.3	0.101626016260163	-0.055530751338489	0.001089461808447
1.3	0.087108013937282	-0.056616387269483	0.001104746579417
1.3	0.609756097560976	-0.005663569363474	0.004543094765021
1.3	0.076219512195122	-0.058933917906008	0.001271687864366
1.3	0.060975609756098	-0.066671148126115	0.001215029089827
1.3	0.050813008130081	-0.068719393218323	0.001144452885187
1.3	0.043554006968641	-0.071341731112433	0.001164431766805
1.3	0.40650406504065	-0.011912288518739	0.002894656395003
1.3	0.038109756097561	-0.075169155264723	0.001134638607971
1.3	0.304878048780488	-0.031305630577038	0.002645561808447
1.4	0.24390243902439	-0.039101168947055	0.002065254372397
1.4	0.203252032520325	-0.040217929803688	0.001673911838192
1.4	0.174216027874564	-0.03894798215348	0.001564094527067
1.4	0.152439024390244	-0.046687669839381	0.001565261927424
1.4	0.13550135501355	-0.049695102320048	0.001434809875074
1.4	0.121951219512195	-0.049647844140393	0.001692112730518
1.4	0.110864745011086	-0.052376163593099	0.001257061748959
1.4	0.101626016260163	-0.052645692444973	0.001331058715051
1.4	0.087108013937282	-0.052889176085663	0.001390603688281
1.4	0.076219512195122	-0.056903812611541	0.001246431707317
1.4	0.609756097560976	-0.007509064247472	0.004746114158239
1.4	0.060975609756098	-0.066692790005949	0.001005669601428
1.4	0.050813008130081	-0.069840416418798	0.001041306960143
1.4	0.043554006968641	-0.078085770374777	0.00115389256395
1.4	0.40650406504065	-0.015462085663296	0.002740639262344
1.4	0.038109756097561	-0.080703587150506	0.001108062879239
1.4	0.030487804878049	-0.084691374182035	0.000718053718025
1.4	0.304878048780488	-0.03167509815586	0.002544647828673
1.5	0.24390243902439	-0.036333512195122	0.002146889411065
1.5	0.203252032520325	-0.03728551635931	0.001715437775134
1.5	0.174216027874564	-0.036838803688281	0.001601400475907
1.5	0.152439024390244	-0.044210105889352	0.001671801070791
1.5	0.13550135501355	-0.046524701368233	0.001937103688281
1.5	0.121951219512195	-0.044667070791196	0.001654642891136
1.5	0.110864745011086	-0.047452163593099	0.001019512076145
1.5	0.101626016260163	-0.046955766210589	0.0012831405116
1.5	0.087108013937282	-0.047855395002975	0.001045213801309
1.5	0.076219512195122	-0.047724067221892	0.001099123735872
1.5	0.609756097560976	-0.009290125520524	0.004259015585961
1.5	0.060975609756098	-0.051361423557406	0.001093931409875
1.5	0.050813008130081	-0.052980007733492	0.000858219274242
1.5	0.40650406504065	-0.015696359904819	0.002370687626413
1.5	0.043554006968641	-0.056980694229625	0.001211736942296
1.5	0.038109756097561	-0.056583559785842	0.000820482450922
1.5	0.304878048780488	-0.028747556811422	0.00208551969066
1.5	0.030487804878049	-0.056584163593099	0.000707360559191


==> anc/4x3_slac_0.41_63.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.24390243902439	0.87093747769185	0.014690716835217
0	0.174216027874564	0.985313146936347	0.004343175669245
0	0.152439024390244	0.994906484235574	0.003729838429506
0	0.13550135501355	0.992556513979774	0.003554771624033
0	0.110864745011086	0.998446876859012	0.003118216656752
0	0.203252032520325	0.960359785841761	0.002747929684711
0	0.101626016260163	0.984255205234979	0.013457258774539
0	0.087108013937282	0.994491314693634	0.003418580547293
0	0.121951219512195	0.990931350386675	0.009950791790601
0	0.076219512195122	0.999673408685306	0.003169196609161
0	0.060975609756098	0.996134503271862	0.002132446579417
0	0.050813008130081	1.00092897085068	0.002856401070791
0	0.609756097560976	-0.003787379714456	0.002790275252826
0	0.40650406504065	0.006218927424152	0.007556161213563
0	0.304878048780488	0.359806252230815	0.01884359071981
0	0.043554006968641	0.926970553242118	0.067737965496728
0	0.038109756097561	0.998610529446758	0.002101721356336
0	0.030487804878049	1.00037132659131	0.002126690243902
0.1	0.24390243902439	0.868921772754313	0.009552383700178
0.1	0.174216027874564	0.976915764425937	0.007165450327186
0.1	0.152439024390244	0.99462236763831	0.003860200059488
0.1	0.13550135501355	0.991914634146341	0.003376171861987
0.1	0.203252032520325	0.957011719214753	0.002874033789411
0.1	0.110864745011086	0.997882153480071	0.003279920523498
0.1	0.101626016260163	0.983138726948245	0.014191339083879
0.1	0.087108013937282	0.994654074955384	0.003139894765021
0.1	0.076219512195122	1.00002302201071	0.003025138786437
0.1	0.121951219512195	1.00343022010708	0.002797786496133
0.1	0.060975609756098	0.954151992861392	0.041179240928019
0.1	0.609756097560976	-0.005792291195717	0.002668173706127
0.1	0.050813008130081	0.977552944675788	0.022576246281975
0.1	0.40650406504065	0.000559966805473	0.008249364069007
0.1	0.043554006968641	0.932342891136228	0.06313240333135
0.1	0.038109756097561	0.973110232004759	0.026400845925045
0.1	0.304878048780488	0.302691552647234	0.017655696014277
0.1	0.030487804878049	0.99976496133254	0.00238000297442
0.146341463414634	0.152439024390244	0.992407911957168	0.003598754312909
0.146341463414634	0.101626016260163	0.999045508625818	0.002867754134444
0.146341463414634	0.060975609756098	0.95426995835812	0.042009719214753
0.146341463414634	0.304878048780488	0.267888441403926	0.019756797144557
0.146341463414634	0.043554006968641	0.987069482450922	0.014264518738846
0.151219512195122	0.152439024390244	0.992315704937537	0.003699419928614
0.151219512195122	0.101626016260163	0.999034205829863	0.002953881499108
0.151219512195122	0.060975609756098	0.917184770969661	0.07839745389649
0.151219512195122	0.304878048780488	0.26410998810232	0.02307392861392
0.151219512195122	0.043554006968641	0.987198691255205	0.014070340273647
0.15609756097561	0.152439024390244	0.992471445568114	0.003689816597264
0.15609756097561	0.101626016260163	0.999733016061868	0.002863108268888
0.15609756097561	0.060975609756098	0.954862224866151	0.041393221296847
0.15609756097561	0.304878048780488	0.280558530636526	0.019296042236764
0.15609756097561	0.043554006968641	0.975368709101725	0.019528851279001
0.160975609756098	0.152439024390244	0.991868768590125	0.003775955681142
0.160975609756098	0.101626016260163	0.999828970850684	0.002770057168352
0.160975609756098	0.060975609756098	0.954606484235574	0.041415026174896
0.160975609756098	0.304878048780488	0.254610434265318	0.020458081499108
0.160975609756098	0.043554006968641	0.960966864961332	0.040389941701368
0.165853658536585	0.152439024390244	0.991081320642475	0.003641021832243
0.165853658536585	0.101626016260163	0.999748720999405	0.002784350505651
0.165853658536585	0.060975609756098	0.92022242712671	0.073435669244497
0.165853658536585	0.304878048780488	0.25559494348602	0.017858080904224
0.165853658536585	0.043554006968641	0.86388500892326	0.091468286734087
0.170731707317073	0.152439024390244	0.991096668649613	0.003538641165973
0.170731707317073	0.101626016260163	0.999839321832243	0.002813487626413
0.170731707317073	0.304878048780488	0.228008935157644	0.017691645449138
0.170731707317073	0.060975609756098	0.97286745984533	0.024269194527067
0.170731707317073	0.043554006968641	0.938051516954194	0.063228471148126
0.175609756097561	0.152439024390244	0.991039619274241	0.003652950803093
0.175609756097561	0.101626016260163	1.0001	0.002921759012493
0.175609756097561	0.304878048780488	0.226497013682332	0.01785603271862
0.175609756097561	0.060975609756098	0.950469422962522	0.044018842950625
0.175609756097561	0.043554006968641	0.984464723378941	0.010688829268293
0.180487804878049	0.152439024390244	0.990370077334919	0.003623547471743
0.180487804878049	0.101626016260163	1.00035151695419	0.002797387626413
0.180487804878049	0.304878048780488	0.226339559785842	0.016205575252826
0.180487804878049	0.060975609756098	0.992451754907793	0.002595729446758
0.180487804878049	0.043554006968641	0.984000892325996	0.011071789411065
0.185365853658537	0.152439024390244	0.989538072575848	0.003598435395598
0.185365853658537	0.101626016260163	1.00026561570494	0.002961619214753
0.185365853658537	0.060975609756098	0.993055086258179	0.002638924568709
0.185365853658537	0.304878048780488	0.22514494943486	0.015204950029744
0.185365853658537	0.043554006968641	0.987099107674003	0.008045084473528
0.18780487804878	0.24390243902439	0.773163771564545	0.023755199286139
0.18780487804878	0.203252032520325	0.936490600832837	0.004942633551457
0.18780487804878	0.174216027874564	0.973938726948245	0.003418759547888
0.18780487804878	0.13550135501355	0.992427007733492	0.003011562700773
0.18780487804878	0.121951219512195	0.994681558596074	0.003814634919691
0.18780487804878	0.110864745011086	0.997111897679952	0.004126124271267
0.18780487804878	0.087108013937282	0.998755264723379	0.003003190600833
0.18780487804878	0.609756097560976	-0.005038851992861	0.004401406246282
0.18780487804878	0.40650406504065	-0.000739962105889	0.006373942296252
0.195121951219512	0.24390243902439	0.767373349196906	0.021494449732302
0.195121951219512	0.203252032520325	0.934399583581202	0.005094671921475
0.195121951219512	0.174216027874564	0.9731998215348	0.003298362998215
0.195121951219512	0.152439024390244	0.988503450327186	0.003556945389649
0.195121951219512	0.13550135501355	0.992366151100535	0.003004783402736
0.195121951219512	0.121951219512195	0.994330874479476	0.003796205770375
0.195121951219512	0.110864745011086	0.996983224271267	0.004102229506246
0.195121951219512	0.101626016260163	1.00058429506246	0.002880935336109
0.195121951219512	0.609756097560976	-0.005175305889352	0.004443355740631
0.195121951219512	0.087108013937282	0.99879256395003	0.00309083010113
0.195121951219512	0.060975609756098	0.992807733491969	0.002727333194527
0.195121951219512	0.40650406504065	-0.0010786446163	0.006021600832838
0.195121951219512	0.043554006968641	0.984920820939917	0.009143856632957
0.195121951219512	0.304878048780488	0.213752189173111	0.020424597263534
0.2	0.24390243902439	0.798449375371802	0.018388422962522
0.2	0.174216027874564	0.966430755502677	0.006178321832243
0.2	0.152439024390244	0.987021653777513	0.004203030577037
0.2	0.13550135501355	0.987413087447947	0.003253854491374
0.2	0.203252032520325	0.933982212968471	0.005336312433076
0.2	0.110864745011086	0.997934681737061	0.003318671029149
0.2	0.101626016260163	0.978585663295657	0.015629974419988
0.2	0.087108013937282	0.995302914931588	0.002959731766805
0.2	0.121951219512195	0.982157227840571	0.010558697204045
0.2	0.076219512195122	1.00014003569304	0.003183063295657
0.2	0.060975609756098	0.992907138607971	0.002844883819155
0.2	0.050813008130081	0.984430636525877	0.016277803688281
0.2	0.609756097560976	-0.005857862403331	0.003233213444378
0.2	0.043554006968641	0.988907733491969	0.00795152825699
0.2	0.40650406504065	0.000205424907793	0.007097997620464
0.2	0.038109756097561	0.953636287923855	0.032637820345033
0.2	0.304878048780488	0.234793283759667	0.014365437239738
0.2	0.030487804878049	0.976585960737656	0.025511024985128
0.204878048780488	0.152439024390244	0.988312730517549	0.003602479714456
0.204878048780488	0.101626016260163	0.998561867935752	0.003700646222487
0.204878048780488	0.060975609756098	0.961068411659726	0.034182075550268
0.204878048780488	0.304878048780488	0.196229464604402	0.015084189173111
0.204878048780488	0.043554006968641	0.986090541344438	0.00862046876859
0.207317073170732	0.24390243902439	0.756662819750149	0.019502274241523
0.207317073170732	0.203252032520325	0.92984741225461	0.005097288637716
0.207317073170732	0.174216027874564	0.970789173111243	0.003461873289709
0.207317073170732	0.13550135501355	0.991191076740036	0.003085289827484
0.207317073170732	0.121951219512195	0.994073587150506	0.003958056751933
0.207317073170732	0.110864745011086	0.996688221296847	0.004281205234979
0.207317073170732	0.087108013937282	0.997590303390839	0.002975179654967
0.207317073170732	0.609756097560976	-0.005337944794765	0.004428359428911
0.207317073170732	0.40650406504065	0.000790799702558	0.00592924646044
0.209756097560976	0.152439024390244	0.987857822724568	0.003373973825104
0.209756097560976	0.101626016260163	0.998066210588935	0.003909711957168
0.209756097560976	0.060975609756098	0.960666210588935	0.034198565139798
0.209756097560976	0.043554006968641	0.986096966091612	0.008752900654372
0.209756097560976	0.304878048780488	0.175452914931588	0.017069064247472
0.212195121951219	0.24390243902439	0.746893039857228	0.025621509220702
0.212195121951219	0.203252032520325	0.927434503271862	0.005015640928019
0.212195121951219	0.087108013937282	0.989111659726353	0.0034190446163
0.212195121951219	0.174216027874564	0.969553837001784	0.003429488399762
0.212195121951219	0.121951219512195	0.994451695419393	0.004508559666865
0.212195121951219	0.13550135501355	0.991600475907198	0.002837549375372
0.212195121951219	0.110864745011086	0.996910945865556	0.004233600475907
0.212195121951219	0.609756097560976	-0.005498043069601	0.004368930577037
0.212195121951219	0.40650406504065	-0.0019342892326	0.006790903628792
0.214634146341463	0.101626016260163	0.981930398572278	0.01591546281975
0.214634146341463	0.043554006968641	0.868564128494943	0.14347
0.214634146341463	0.152439024390244	0.98732004759072	0.003705477394408
0.214634146341463	0.060975609756098	0.887105472932778	0.083500725758477
0.214634146341463	0.304878048780488	0.179557763236169	0.016707886972041
0.219512195121951	0.24390243902439	0.755804402141582	0.023295148126115
0.219512195121951	0.203252032520325	0.925699286139203	0.004997345687091
0.219512195121951	0.174216027874564	0.968023319452707	0.003424464663891
0.219512195121951	0.152439024390244	0.98627001784652	0.003324705116002
0.219512195121951	0.13550135501355	0.990892088042832	0.00298228179655
0.219512195121951	0.121951219512195	0.99344747174301	0.003970551695419
0.219512195121951	0.101626016260163	0.998253301606187	0.004011669541939
0.219512195121951	0.609756097560976	-0.005239162760262	0.004557149553837
0.219512195121951	0.060975609756098	0.936254491374182	0.060613010113028
0.219512195121951	0.304878048780488	0.161155704937537	0.015564152290303
0.219512195121951	0.043554006968641	0.987353837001784	0.008036283759667
0.224390243902439	0.203252032520325	0.923979060083284	0.005117804640095
0.224390243902439	0.174216027874564	0.967008090422367	0.00337633456276
0.224390243902439	0.152439024390244	0.98659750148721	0.003614782093992
0.224390243902439	0.13550135501355	0.990935217132659	0.002785072099941
0.224390243902439	0.043554006968641	0.983915407495538	0.011359361094587
0.224390243902439	0.110864745011086	0.997429327781082	0.004244088518739
0.224390243902439	0.101626016260163	0.998085365853659	0.003970376085663
0.224390243902439	0.40650406504065	-0.006815818560381	0.006770182034503
0.224390243902439	0.304878048780488	0.162584366448543	0.014269700178465
0.229268292682927	0.101626016260163	1.00266734086853	0.008581831052945
0.229268292682927	0.043554006968641	0.973295121951219	0.022789079119572
0.229268292682927	0.304878048780488	0.15713741820345	0.014599656157049
0.231707317073171	0.24390243902439	0.721472337894111	0.024825897085068
0.231707317073171	0.203252032520325	0.92189750148721	0.005021255562165
0.231707317073171	0.13550135501355	0.990814039262344	0.002941176740036
0.231707317073171	0.121951219512195	0.993314277215943	0.003863359785842
0.234146341463415	0.152439024390244	0.985941939321832	0.00367153010113
0.234146341463415	0.101626016260163	0.999121534800714	0.004339455502677
0.236585365853659	0.203252032520325	0.90701499107674	0.009184621058894
0.236585365853659	0.174216027874564	0.965143188578227	0.003371539619274
0.236585365853659	0.087108013937282	0.993925758477097	0.003231416061868
0.236585365853659	0.110864745011086	0.99874741225461	0.00502268994646
0.236585365853659	0.13550135501355	0.99051487209994	0.00293218994646
0.241463414634146	0.060975609756098	0.992759250446163	0.002876855145747
0.246341463414634	0.304878048780488	0.144568066627008	0.018042776918501
0.248780487804878	0.24390243902439	0.695345925044616	0.015478911957168
0.248780487804878	0.40650406504065	-0.005902323914337	0.007253378346222
0.25609756097561	0.174216027874564	0.959270077334919	0.003486933135039
0.25609756097561	0.203252032520325	0.888255859607376	0.021727365258775
0.25609756097561	0.609756097560976	-0.005242534443783	0.004495545865556
0.260975609756097	0.40650406504065	-0.003874461629982	0.006087356335515
0.270731707317073	0.152439024390244	0.980850922070196	0.003735717073171
0.3	0.24390243902439	0.551841778703153	0.021747814396193
0.3	0.174216027874564	0.940398691255205	0.004742176859013
0.3	0.152439024390244	0.967000356930398	0.005174823022011
0.3	0.13550135501355	0.966641939321832	0.014699740630577
0.3	0.203252032520325	0.858748007138608	0.010443699583581
0.3	0.110864745011086	0.994973289708507	0.003295003212374
0.3	0.101626016260163	0.982528851873884	0.01099043010113
0.3	0.087108013937282	0.995391671624033	0.002925257941701
0.3	0.121951219512195	0.99649494348602	0.002752988161808
0.3	0.076219512195122	1.00025544318858	0.003178757168352
0.3	0.060975609756098	0.964875609756097	0.032257627007734
0.3	0.050813008130081	0.953556454491374	0.033468239738251
0.3	0.043554006968641	0.945282748364069	0.051908239738251
0.3	0.40650406504065	0.001476299524093	0.007346975609756
0.3	0.609756097560976	-0.005920982569899	0.003324757049375
0.3	0.304878048780488	0.091687334919691	0.011657146341464
0.3	0.038109756097561	0.968628494943486	0.026510382510411
0.3	0.030487804878049	0.877665675193337	0.066240600832838
0.309756097560976	0.24390243902439	0.488987804878049	0.031107804878049
0.309756097560976	0.203252032520325	0.855051873884592	0.015333194527067
0.309756097560976	0.174216027874564	0.938763414634146	0.005969517549078
0.309756097560976	0.152439024390244	0.96799744199881	0.004015890184414
0.309756097560976	0.13550135501355	0.981816478286734	0.00427704164188
0.309756097560976	0.121951219512195	0.989513920285544	0.004773902201071
0.309756097560976	0.110864745011086	0.994750208209399	0.003404088994646
0.309756097560976	0.101626016260163	0.994851754907793	0.006900328375967
0.309756097560976	0.087108013937282	0.994909577632361	0.002917029982153
0.309756097560976	0.076219512195122	0.997192861392028	0.003618313206425
0.309756097560976	0.609756097560976	-0.004006169006544	0.003604303450327
0.309756097560976	0.060975609756098	0.97999488399762	0.014830811421773
0.309756097560976	0.40650406504065	-0.000527914063058	0.007028694229625
0.309756097560976	0.050813008130081	0.975649791790601	0.02121711005354
0.309756097560976	0.043554006968641	0.914293813206425	0.060250707911957
0.309756097560976	0.304878048780488	0.073390707911957	0.009013982748364
0.309756097560976	0.038109756097561	0.973000713860797	0.026002393813207
0.309756097560976	0.030487804878049	0.726345627602617	0.117713027959548
0.319512195121951	0.24390243902439	0.474280981558596	0.026202067816776
0.319512195121951	0.203252032520325	0.836021058893516	0.015905407495538
0.319512195121951	0.174216027874564	0.933190660321237	0.006362066627008
0.319512195121951	0.152439024390244	0.957170493753718	0.007453076145152
0.319512195121951	0.13550135501355	0.980608268887567	0.004302574895895
0.319512195121951	0.121951219512195	0.987112195121951	0.005742787804878
0.319512195121951	0.110864745011086	0.994251160023795	0.003306039381321
0.319512195121951	0.101626016260163	1.00092278405711	0.003965298691255
0.319512195121951	0.087108013937282	0.994364247471743	0.003153186793575
0.319512195121951	0.076219512195122	0.998991612135633	0.003609659071981
0.319512195121951	0.609756097560976	-0.003536334741225	0.003575810172516
0.319512195121951	0.060975609756098	0.990783045806067	0.004778519393218
0.319512195121951	0.050813008130081	0.947222784057109	0.038623901249256
0.319512195121951	0.043554006968641	0.945214693634741	0.052906146341463
0.319512195121951	0.40650406504065	-0.003385932778108	0.006253651397977
0.319512195121951	0.038109756097561	0.866261986912552	0.043062652587745
0.319512195121951	0.304878048780488	0.061473712076145	0.011781762641285
0.319512195121951	0.030487804878049	0.41830740630577	0.138894080904224
0.329268292682927	0.24390243902439	0.426950678167757	0.026419695419393
0.329268292682927	0.203252032520325	0.79800749553837	0.019065654372397
0.329268292682927	0.174216027874564	0.930201308744795	0.006709624033314
0.329268292682927	0.152439024390244	0.961810469958358	0.004302434503272
0.329268292682927	0.13550135501355	0.979280904223676	0.004327227900059
0.329268292682927	0.121951219512195	0.986771802498513	0.005721685246877
0.329268292682927	0.110864745011086	0.993988280785247	0.003448879892921
0.329268292682927	0.101626016260163	1.00097989292088	0.003932567638311
0.329268292682927	0.087108013937282	0.994717013682332	0.002966168709102
0.329268292682927	0.076219512195122	0.998030755502677	0.003472554669839
0.329268292682927	0.609756097560976	-0.004045172932778	0.003058991552647
0.329268292682927	0.060975609756098	0.964114574657942	0.033837355145747
0.329268292682927	0.050813008130081	0.992882926829268	0.006978477096966
0.329268292682927	0.40650406504065	-0.003964041879833	0.005636184235574
0.329268292682927	0.043554006968641	0.872009756097561	0.080337263533611
0.329268292682927	0.038109756097561	0.745059012492564	0.111287709696609
0.329268292682927	0.304878048780488	0.045757770374777	0.01013210707912
0.329268292682927	0.030487804878049	-0.200254211778703	0.043170609756098
0.339024390243902	0.24390243902439	0.385557073170732	0.021716198096371
0.339024390243902	0.203252032520325	0.773872159428911	0.021716486020226
0.339024390243902	0.174216027874564	0.913227007733492	0.010453353955979
0.339024390243902	0.152439024390244	0.942520285544319	0.018725695419393
0.339024390243902	0.13550135501355	0.977330814991077	0.004372864069007
0.339024390243902	0.121951219512195	0.987088102320047	0.004818952587745
0.339024390243902	0.110864745011086	0.993584354550862	0.003565303926234
0.339024390243902	0.101626016260163	0.98876246281975	0.014204305175491
0.339024390243902	0.087108013937282	0.99442736466389	0.003258879595479
0.339024390243902	0.609756097560976	-0.003843475431291	0.00346235502677
0.339024390243902	0.076219512195122	0.980976977989292	0.0212769405116
0.339024390243902	0.060975609756098	0.964988340273646	0.032428234979179
0.339024390243902	0.050813008130081	0.998031231409875	0.003963698393813
0.339024390243902	0.043554006968641	0.777192028554432	0.09516513979774
0.339024390243902	0.40650406504065	-0.003561424390244	0.006417924449732
0.339024390243902	0.038109756097561	0.929367043426531	0.042093105889352
0.339024390243902	0.304878048780488	0.057509237953599	0.011607792385485
0.339024390243902	0.030487804878049	0.112099488399762	0.025192706127305
0.351219512195122	0.24390243902439	0.327782117787031	0.019922859012493
0.351219512195122	0.203252032520325	0.725421534800714	0.024755711481261
0.351219512195122	0.174216027874564	0.906787031528852	0.010410883402737
0.351219512195122	0.152439024390244	0.936397144556811	0.010438983938132
0.351219512195122	0.13550135501355	0.97565252825699	0.004315323616895
0.351219512195122	0.121951219512195	0.984865318262939	0.005491892742415
0.351219512195122	0.110864745011086	0.992465318262939	0.003675360559191
0.351219512195122	0.101626016260163	0.988288161808447	0.014081172516359
0.351219512195122	0.087108013937282	0.993140273646639	0.003213839440809
0.351219512195122	0.076219512195122	0.98199000594884	0.016148190957763
0.351219512195122	0.609756097560976	-0.003596297977394	0.00417798399762
0.351219512195122	0.060975609756098	0.979681142177275	0.015323286734087
0.351219512195122	0.050813008130081	0.919013860797144	0.058062034503272
0.351219512195122	0.043554006968641	0.76495496728138	0.10432491374182
0.351219512195122	0.40650406504065	-0.003015449910767	0.006536732897085
0.351219512195122	0.304878048780488	0.055889917906008	0.009395737656157
0.351219512195122	0.030487804878049	-0.255720226055919	0.010173929208804
0.351219512195122	0.038109756097561	0.893353837001785	0.037735957763236
0.360975609756097	0.24390243902439	0.282650826888757	0.022704908982748
0.360975609756097	0.203252032520325	0.740170612730518	0.016313150505651
0.360975609756097	0.174216027874564	0.904476740035693	0.009707854848305
0.360975609756097	0.152439024390244	0.92472736466389	0.017935533016062
0.360975609756097	0.13550135501355	0.973821534800714	0.004291350743605
0.360975609756097	0.121951219512195	0.983543723973825	0.005361176740036
0.360975609756097	0.110864745011086	0.991458179654967	0.003631650446163
0.360975609756097	0.101626016260163	0.987020404521118	0.014431990481856
0.360975609756097	0.087108013937282	0.993833432480666	0.003144787685901
0.360975609756097	0.076219512195122	0.986262284354551	0.014573472337894
0.360975609756097	0.609756097560976	-0.003494648602023	0.004014138548483
0.360975609756097	0.060975609756098	0.958069660916121	0.036929693634741
0.360975609756097	0.40650406504065	-0.00211168548483	0.006245691255205
0.360975609756097	0.050813008130081	0.977641463414634	0.016604485425342
0.360975609756097	0.043554006968641	0.882979238548483	0.068489315883403
0.360975609756097	0.304878048780488	0.036414960737656	0.011198603807258
0.360975609756097	0.030487804878049	0.155579738251041	0.033615285544319
0.360975609756097	0.038109756097561	0.392498631766805	0.030781897085068
0.370731707317073	0.24390243902439	0.255071683521713	0.02137101784652
0.370731707317073	0.203252032520325	0.706333432480666	0.018945416418798
0.370731707317073	0.174216027874564	0.887221713265913	0.010381726353361
0.370731707317073	0.152439024390244	0.889415466983938	0.024747030933968
0.370731707317073	0.13550135501355	0.969868828078525	0.00447112343843
0.370731707317073	0.121951219512195	0.98261737061273	0.003039967995241
0.370731707317073	0.110864745011086	0.988081796549673	0.007657479476502
0.370731707317073	0.101626016260163	0.986120464009518	0.014782656751933
0.370731707317073	0.087108013937282	0.993937120761451	0.00311025687091
0.370731707317073	0.076219512195122	1.00041451516954	0.002717935812017
0.370731707317073	0.609756097560976	-0.003816612671029	0.0035934405116
0.370731707317073	0.060975609756098	0.968775312314099	0.028561653182629
0.370731707317073	0.050813008130081	0.889488578227246	0.075065859607377
0.370731707317073	0.043554006968641	0.346519589530042	0.108948346222487
0.370731707317073	0.40650406504065	-0.001259724806663	0.005133048661511
0.370731707317073	0.304878048780488	0.038280025580012	0.008685259369423
0.370731707317073	0.030487804878049	-0.263334812611541	0.014481016061868
0.370731707317073	0.038109756097561	0.079846960142772	0.051233107674004
0.380487804878049	0.24390243902439	0.253158393813206	0.02506394348602
0.380487804878049	0.203252032520325	0.604520939916716	0.03185804164188
0.380487804878049	0.174216027874564	0.869769303985723	0.011833594289114
0.380487804878049	0.152439024390244	0.910920939916716	0.017491687091017
0.380487804878049	0.13550135501355	0.965483700178465	0.004715523259964
0.380487804878049	0.121951219512195	0.975236942296252	0.007110731707317
0.380487804878049	0.110864745011086	0.989182093991671	0.005817543723974
0.380487804878049	0.101626016260163	0.985735336109459	0.0146360148721
0.380487804878049	0.087108013937282	0.982863057703748	0.011350194527067
0.380487804878049	0.076219512195122	0.994173170731707	0.007274779298037
0.380487804878049	0.609756097560976	-0.00381222492564	0.003544383759667
0.380487804878049	0.060975609756098	0.928918976799524	0.051524443188578
0.380487804878049	0.050813008130081	0.755716597263533	0.056855832242713
0.380487804878049	0.40650406504065	-0.002644170969661	0.004409346757882
0.380487804878049	0.043554006968641	0.644385544318858	0.123038536585366
0.380487804878049	0.304878048780488	0.030076178465199	0.008396543723974
0.380487804878049	0.030487804878049	-0.218331909577632	0.010265804878049
0.380487804878049	0.038109756097561	0.709444616299821	0.033150756692445
0.390243902439024	0.24390243902439	0.215040969660916	0.021964223676383
0.390243902439024	0.203252032520325	0.552911499107674	0.022959574657942
0.390243902439024	0.174216027874564	0.825669303985723	0.018033345627603
0.390243902439024	0.152439024390244	0.87639256395003	0.03296291969066
0.390243902439024	0.13550135501355	0.964158060678168	0.004394076264129
0.390243902439024	0.121951219512195	0.98082754312909	0.002922467876264
0.390243902439024	0.110864745011086	0.987582093991671	0.006205550267698
0.390243902439024	0.101626016260163	0.997120820939917	0.004299440392623
0.390243902439024	0.087108013937282	0.972753599048186	0.020767546698394
0.390243902439024	0.076219512195122	0.999774538964902	0.003154689886972
0.390243902439024	0.609756097560976	-0.00444952230815	0.003420050267698
0.390243902439024	0.060975609756098	0.978050624628197	0.017011862581797
0.390243902439024	0.050813008130081	0.656828613920285	0.105870725758477
0.390243902439024	0.043554006968641	0.008016360499703	0.044379803688281
0.390243902439024	0.40650406504065	-0.003797322010708	0.003873762284355
0.390243902439024	0.304878048780488	0.025205718619869	0.008781493753718
0.390243902439024	0.030487804878049	-0.222282028554432	0.011081220701963
0.390243902439024	0.038109756097561	0.703096252230815	0.034670706722189
0.4	0.24390243902439	0.166180130874479	0.015558204640095
0.4	0.174216027874564	0.797804580606782	0.021138102320048
0.4	0.152439024390244	0.900749018441404	0.018448775728733
0.4	0.13550135501355	0.957842950624628	0.003824126650803
0.4	0.203252032520325	0.490761951219512	0.019690662105889
0.4	0.110864745011086	0.983544854253421	0.007457648423557
0.4	0.101626016260163	0.981774657941701	0.007481085068412
0.4	0.087108013937282	0.98324759071981	0.010417148720999
0.4	0.121951219512195	0.976455145746579	0.002757153242118
0.4	0.076219512195122	0.981274241522903	0.018326448542534
0.4	0.060975609756098	0.971299821534801	0.025848030339084
0.4	0.050813008130081	0.497065348007139	0.076747305175491
0.4	0.043554006968641	-0.202277787031529	0.012268837001785
0.4	0.609756097560976	-0.005361564901844	0.002627466032124
0.4	0.40650406504065	-0.000746255978584	0.005431401368233
0.4	0.304878048780488	0.013018370612731	0.008677326591315
0.4	0.030487804878049	-0.214762938726948	0.013103731112433
0.4	0.038109756097561	0.558047858417608	0.024869182034503
0.409756097560976	0.24390243902439	0.140399809637121	0.014337361689471
0.409756097560976	0.203252032520325	0.395908346222487	0.031270350981559
0.409756097560976	0.174216027874564	0.712796133254015	0.028241398572278
0.409756097560976	0.152439024390244	0.844788994646044	0.029127355145747
0.409756097560976	0.13550135501355	0.948811600237953	0.008028476502082
0.409756097560976	0.121951219512195	0.97667983343248	0.003050612314099
0.409756097560976	0.110864745011086	0.987117013682332	0.003354418143962
0.409756097560976	0.101626016260163	0.976209339678763	0.01862251635931
0.409756097560976	0.087108013937282	0.965338488994646	0.026747097560976
0.409756097560976	0.076219512195122	0.998842058298632	0.003907801665675
0.409756097560976	0.609756097560976	-0.004243504759072	0.003652088340274
0.409756097560976	0.060975609756098	0.935050327186199	0.058069751933373
0.409756097560976	0.050813008130081	0.896281439619274	0.071376103509816
0.409756097560976	0.043554006968641	0.324289732302201	0.082476853063653
0.409756097560976	0.40650406504065	-0.002679434086853	0.003132585663296
0.409756097560976	0.304878048780488	0.015663198691255	0.007977022010708
0.409756097560976	0.030487804878049	-0.282929530041642	0.001702385841761
0.409756097560976	0.038109756097561	-0.002384817192148	0.018352651397977
0.419512195121951	0.24390243902439	0.115490577037478	0.016797814396193
0.419512195121951	0.203252032520325	0.315595633551457	0.036694262343843
0.419512195121951	0.174216027874564	0.624278941106484	0.031780872694825
0.419512195121951	0.152439024390244	0.853618917311124	0.025589351576443
0.419512195121951	0.13550135501355	0.92684509220702	0.019533804283165
0.419512195121951	0.121951219512195	0.96041255205235	0.012181715645449
0.419512195121951	0.110864745011086	0.9849748364069	0.003254071207615
0.419512195121951	0.101626016260163	0.988463117192147	0.006535894705532
0.419512195121951	0.087108013937282	0.979754729327781	0.012190653777513
0.419512195121951	0.076219512195122	0.94757239738251	0.030656773349197
0.419512195121951	0.609756097560976	-0.004152242177275	0.00360235092207
0.419512195121951	0.060975609756098	0.959519631171921	0.037322792980369
0.419512195121951	0.050813008130081	0.214311481261154	0.066561867935753
0.419512195121951	0.043554006968641	-0.220721998810232	0.013842327186199
0.419512195121951	0.40650406504065	-0.003096127067222	0.002735695597858
0.419512195121951	0.304878048780488	0.019321984533016	0.007478739440809
0.419512195121951	0.030487804878049	-0.281232962522308	0.002319590541344
0.419512195121951	0.038109756097561	0.09929995835812	0.009808279595479
0.429268292682927	0.24390243902439	0.077474646044021	0.018824733491969
0.429268292682927	0.203252032520325	0.251273581201666	0.03049744794765
0.429268292682927	0.174216027874564	0.578608596073766	0.028644609756098
0.429268292682927	0.152439024390244	0.7100249851279	0.047394332540155
0.429268292682927	0.13550135501355	0.912965139797739	0.019097676977989
0.429268292682927	0.121951219512195	0.967268590124925	0.003930651100535
0.429268292682927	0.110864745011086	0.976773765615705	0.007727776918501
0.429268292682927	0.101626016260163	0.986888221296847	0.007057709101725
0.429268292682927	0.609756097560976	-0.0043050148721	0.003552307971446
0.429268292682927	0.087108013937282	0.980586139202855	0.011707337299227
0.429268292682927	0.076219512195122	0.989805710886377	0.012967530041642
0.429268292682927	0.060975609756098	0.42544007138608	0.104414301011303
0.429268292682927	0.40650406504065	-0.002937067578822	0.003241092623438
0.429268292682927	0.050813008130081	0.134906073765616	0.063077233789411
0.429268292682927	0.043554006968641	-0.201936168947055	0.00789750446163
0.429268292682927	0.304878048780488	0.011058682926829	0.007459105889352
0.429268292682927	0.030487804878049	-0.280622647233789	0.001890626353361
0.429268292682927	0.038109756097561	0.026029196906603	0.018374268292683
0.439024390243902	0.24390243902439	0.069190267697799	0.013240712671029
0.439024390243902	0.203252032520325	0.213826341463415	0.020219319452707
0.439024390243902	0.174216027874564	0.490928143961927	0.032589769779893
0.439024390243902	0.152439024390244	0.728328138013087	0.036236122546104
0.439024390243902	0.13550135501355	0.889163712076145	0.023107672218917
0.439024390243902	0.121951219512195	0.9260500297442	0.02617010707912
0.439024390243902	0.110864745011086	0.970857584770969	0.01071445984533
0.439024390243902	0.101626016260163	0.982558953004164	0.010219154074955
0.439024390243902	0.087108013937282	0.975260737656157	0.016313727543129
0.439024390243902	0.076219512195122	0.95770755502677	0.029095707911957
0.439024390243902	0.609756097560976	-0.004127719869126	0.003567290957763
0.439024390243902	0.060975609756098	0.980436109458655	0.017284709101725
0.439024390243902	0.050813008130081	-0.134346977989292	0.025011780487805
0.439024390243902	0.043554006968641	-0.224710285544319	0.016193151100535
0.439024390243902	0.40650406504065	-0.0034786743605	0.003184832004759
0.439024390243902	0.304878048780488	0.01328255502677	0.00506272195122
0.439024390243902	0.030487804878049	-0.281736817370613	0.002191444497323
0.439024390243902	0.038109756097561	-0.223020928019036	0.005371127007733
0.451219512195122	0.24390243902439	0.044215740035693	0.009947790600833
0.451219512195122	0.203252032520325	0.178201594289114	0.016620963117192
0.451219512195122	0.174216027874564	0.34390746579417	0.038187600237954
0.451219512195122	0.152439024390244	0.625280904223676	0.034437742415229
0.451219512195122	0.13550135501355	0.844720464009518	0.033643316478287
0.451219512195122	0.121951219512195	0.885198215348007	0.034892033908388
0.451219512195122	0.110864745011086	0.900726888756692	0.037272734681737
0.451219512195122	0.101626016260163	0.980468471148126	0.009525114217728
0.451219512195122	0.087108013937282	0.969693396787626	0.020587482450922
0.451219512195122	0.076219512195122	0.94153242117787	0.053846908387864
0.451219512195122	0.609756097560976	-0.003859460142772	0.00362724759072
0.451219512195122	0.060975609756098	0.89224259369423	0.068491552647234
0.451219512195122	0.050813008130081	-0.057610604997026	0.050615870315289
0.451219512195122	0.043554006968641	-0.186580791195717	0.00611596133254
0.451219512195122	0.40650406504065	-0.001632689411065	0.003676031945271
0.451219512195122	0.304878048780488	0.012738669244497	0.006103506246282
0.451219512195122	0.030487804878049	-0.282339809637121	0.001542691969066
0.451219512195122	0.038109756097561	-0.231891969066032	0.004617981142177
0.460975609756098	0.24390243902439	0.025491152885187	0.008847129089827
0.460975609756098	0.203252032520325	0.102841760856633	0.020345760856633
0.460975609756098	0.174216027874564	0.29666511005354	0.030259557406306
0.460975609756098	0.152439024390244	0.488353295657347	0.036879920285544
0.460975609756098	0.13550135501355	0.799457882212968	0.037325845330161
0.460975609756098	0.121951219512195	0.850804283164783	0.072948738845925
0.460975609756098	0.110864745011086	0.921364604402142	0.034445359309935
0.460975609756098	0.101626016260163	0.962105532421178	0.02016861748959
0.460975609756098	0.087108013937282	0.983692801903629	0.005868815823914
0.460975609756098	0.609756097560976	-0.003770621237359	0.003218866983938
0.460975609756098	0.076219512195122	0.846744794765021	0.057227953599048
0.460975609756098	0.060975609756098	0.500910582986318	0.110887204045211
0.460975609756098	0.050813008130081	-0.215841826293873	0.010029346222487
0.460975609756098	0.043554006968641	-0.052791594289114	0.054564015466984
0.460975609756098	0.40650406504065	-0.001038633135039	0.003645530874479
0.460975609756098	0.304878048780488	0.011194152290303	0.006355675788221
0.460975609756098	0.030487804878049	-0.278878381915526	0.00199662230815
0.460975609756098	0.038109756097561	-0.256180999405116	0.002658129863177
0.470731707317073	0.24390243902439	0.02240743604997	0.009531755502677
0.470731707317073	0.203252032520325	0.082200279595479	0.015434686496133
0.470731707317073	0.174216027874564	0.241101481261154	0.022800863176681
0.470731707317073	0.152439024390244	0.38271252825699	0.042569464009518
0.470731707317073	0.13550135501355	0.58992252825699	0.055713798929209
0.470731707317073	0.121951219512195	0.770506900654372	0.052195006543724
0.470731707317073	0.110864745011086	0.827780428316478	0.050069258774539
0.470731707317073	0.101626016260163	0.890846519928614	0.038760488994646
0.470731707317073	0.087108013937282	0.914841939321832	0.053836099940512
0.470731707317073	0.076219512195122	0.670458953004164	0.101214027364664
0.470731707317073	0.609756097560976	-0.004474660618679	0.003173670493754
0.470731707317073	0.060975609756098	0.533668804283165	0.112085443188578
0.470731707317073	0.050813008130081	-0.082385568114218	0.053556798334325
0.470731707317073	0.043554006968641	-0.251176055919096	0.013106192147531
0.470731707317073	0.40650406504065	-0.001602108209399	0.004064423200476
0.470731707317073	0.304878048780488	0.009149878643664	0.006060302201071
0.470731707317073	0.030487804878049	-0.279244092801904	0.001897082212968
0.470731707317073	0.038109756097561	-0.278655163593099	0.001361842891136
0.480487804878049	0.24390243902439	0.026773408685306	0.010581704937537
0.480487804878049	0.203252032520325	0.069990969660916	0.016321175490779
0.480487804878049	0.174216027874564	0.18109992861392	0.012845100535396
0.480487804878049	0.152439024390244	0.23609740630577	0.030689759666865
0.480487804878049	0.13550135501355	0.430423950029744	0.048580361689471
0.480487804878049	0.121951219512195	0.687254729327781	0.063715193337299
0.480487804878049	0.110864745011086	0.702890422367638	0.063187697798929
0.480487804878049	0.101626016260163	0.727261273051755	0.097643200475907
0.480487804878049	0.087108013937282	0.938201368233194	0.048148518738846
0.480487804878049	0.076219512195122	0.949653063652588	0.027831283759667
0.480487804878049	0.609756097560976	-0.004601567697799	0.003194711778703
0.480487804878049	0.060975609756098	0.812092742415229	0.085064390243902
0.480487804878049	0.050813008130081	-0.198177674003569	0.008998886377156
0.480487804878049	0.40650406504065	-0.001219488399762	0.003584864425937
0.480487804878049	0.043554006968641	-0.236401154074955	0.011228367043427
0.480487804878049	0.304878048780488	0.008520073170732	0.005958239143367
0.480487804878049	0.030487804878049	-0.282396454491374	0.002056143069601
0.480487804878049	0.038109756097561	-0.211187840571089	0.003540244913742
0.490243902439024	0.24390243902439	0.022426152290303	0.006651072575848
0.490243902439024	0.203252032520325	0.042115432480666	0.012514636525878
0.490243902439024	0.174216027874564	0.11156254610351	0.02361064128495
0.490243902439024	0.152439024390244	0.226405746579417	0.028210076740036
0.490243902439024	0.13550135501355	0.334495389649018	0.041132171921475
0.490243902439024	0.121951219512195	0.527616716240333	0.058853276026175
0.490243902439024	0.110864745011086	0.593609470553242	0.07863505651398
0.490243902439024	0.101626016260163	0.75413491969066	0.065484860202261
0.490243902439024	0.087108013937282	0.697968411659726	0.11548496728138
0.490243902439024	0.076219512195122	0.688351041046996	0.098058798334325
0.490243902439024	0.609756097560976	-0.004677184057109	0.003102446995836
0.490243902439024	0.060975609756098	-0.174499756097561	0.012128366448543
0.490243902439024	0.050813008130081	-0.182337328970851	0.010757211183819
0.490243902439024	0.043554006968641	-0.272629387269482	0.003368050624628
0.490243902439024	0.40650406504065	-0.001470286793575	0.003712588816181
0.490243902439024	0.304878048780488	0.007857855443189	0.005585390838786
0.490243902439024	0.030487804878049	-0.27870254610351	0.002650524806663
0.490243902439024	0.038109756097561	-0.278386400951814	0.000618939083879
0.5	0.24390243902439	0.000974583343248	0.005735264485425
0.5	0.174216027874564	0.069421487209994	0.015959792980369
0.5	0.152439024390244	0.106368346222487	0.026382911362284
0.5	0.13550135501355	0.275951933372992	0.043863756097561
0.5	0.203252032520325	0.040090431290898	0.007518142772159
0.5	0.110864745011086	0.458054295062463	0.077379143367044
0.5	0.101626016260163	0.601226591314694	0.05631154610351
0.5	0.087108013937282	0.76194741225461	0.083447816775729
0.5	0.121951219512195	0.323589262343843	0.034574083878644
0.5	0.076219512195122	0.783521713265913	0.055129654967281
0.5	0.060975609756098	-0.171253135038667	0.009997882807852
0.5	0.050813008130081	-0.189225336109459	0.009989358120167
0.5	0.609756097560976	-0.005833187923855	0.002712790957763
0.5	0.043554006968641	-0.218610969660916	0.01558809518144
0.5	0.40650406504065	-0.006839597263534	0.005186982212968
0.5	0.304878048780488	-0.005231707614515	0.005222561689471
0.5	0.030487804878049	-0.281414830458061	0.002009567519334
0.5	0.038109756097561	-0.278144794765021	0.000831886079714
0.509756097560975	0.24390243902439	0.005754363712076	0.008074888756692
0.509756097560975	0.203252032520325	0.024088326591315	0.010112999405116
0.509756097560975	0.174216027874564	0.040003430696014	0.010554180249851
0.509756097560975	0.152439024390244	0.080270719809637	0.018368674598453
0.509756097560975	0.13550135501355	0.074576555621654	0.032730953004164
0.509756097560975	0.121951219512195	0.271922694824509	0.040359920285544
0.509756097560975	0.110864745011086	0.369865556216538	0.060567983343248
0.509756097560975	0.101626016260163	0.475013206424747	0.077659738251041
0.509756097560975	0.087108013937282	0.506510541344438	0.109602201070791
0.509756097560975	0.076219512195122	0.039312832242713	0.028293380725759
0.509756097560975	0.609756097560976	-0.005087480725758	0.003033863057704
0.509756097560975	0.060975609756098	0.031464756097561	0.047038672218917
0.509756097560975	0.050813008130081	-0.183766246281975	0.011180243307555
0.509756097560975	0.043554006968641	-0.26476737656157	0.006673107674004
0.509756097560975	0.40650406504065	-0.002172092504462	0.003811488399762
0.509756097560975	0.304878048780488	0.001998744021416	0.005417599821535
0.509756097560975	0.030487804878049	-0.281222647233789	0.001828648007139
0.509756097560975	0.038109756097561	-0.274596460440214	0.001774156632957
0.519512195121951	0.24390243902439	0.005190584949435	0.00639106543724
0.519512195121951	0.203252032520325	0.016591182629387	0.008420641284949
0.519512195121951	0.174216027874564	0.01381858179655	0.006068806067817
0.519512195121951	0.152439024390244	0.052446519928614	0.017018640690066
0.519512195121951	0.13550135501355	0.064284408090422	0.025261345627603
0.519512195121951	0.121951219512195	0.096348816180845	0.0329029256395
0.519512195121951	0.110864745011086	0.14582010707912	0.032926814396193
0.519512195121951	0.101626016260163	0.185358030933968	0.04969700297442
0.519512195121951	0.087108013937282	0.09355254015467	0.060733093396788
0.519512195121951	0.609756097560976	-0.004959733372992	0.003423341165973
0.519512195121951	0.076219512195122	0.39808493158834	0.072619809637121
0.519512195121951	0.060975609756098	-0.165267751338489	0.015232046995836
0.519512195121951	0.050813008130081	-0.264173545508626	0.003966716775729
0.519512195121951	0.40650406504065	-0.002367032421178	0.003522315348007
0.519512195121951	0.043554006968641	-0.261319089827484	0.007819801903629
0.519512195121951	0.304878048780488	-0.001242969482451	0.004988188637716
0.519512195121951	0.030487804878049	-0.280825187388459	0.001958065853659
0.519512195121951	0.038109756097561	-0.275353462224866	0.002479762165378
0.529268292682927	0.24390243902439	0.004427474657942	0.00628296430696
0.529268292682927	0.203252032520325	0.008189793575253	0.00892646281975
0.529268292682927	0.174216027874564	0.01696960261749	0.007960780487805
0.529268292682927	0.152439024390244	0.015258242117787	0.006958203450327
0.529268292682927	0.13550135501355	0.012327389054135	0.012344305175491
0.529268292682927	0.121951219512195	0.093373616894706	0.02073700297442
0.529268292682927	0.110864745011086	0.028372210588935	0.027070113622844
0.529268292682927	0.101626016260163	0.038446017251636	0.025759804283165
0.529268292682927	0.087108013937282	0.159365913146936	0.082732064247472
0.529268292682927	0.076219512195122	0.011459404521118	0.018947395002975
0.529268292682927	0.609756097560976	-0.004637720939917	0.003279787685901
0.529268292682927	0.060975609756098	-0.174523390838786	0.012995550862582
0.529268292682927	0.050813008130081	-0.263306502082094	0.00718459369423
0.529268292682927	0.043554006968641	-0.271693307555027	0.002628962522308
0.529268292682927	0.40650406504065	-0.001340983045806	0.003487516478287
0.529268292682927	0.304878048780488	-0.000752710291493	0.005111273468174
0.529268292682927	0.030487804878049	-0.22747255205235	0.001242842296252
0.529268292682927	0.038109756097561	-0.261389185008923	0.006928411064842
0.539024390243902	0.24390243902439	0.000300389351576	0.006528517549078
0.539024390243902	0.203252032520325	0.009320302201071	0.00484655800119
0.539024390243902	0.174216027874564	0.005964122546104	0.005906451873885
0.539024390243902	0.152439024390244	-8.918248661511E-05	0.007187989292088
0.539024390243902	0.13550135501355	-0.006024143961927	0.009997423557406
0.539024390243902	0.121951219512195	-0.016175810232005	0.015969258774539
0.539024390243902	0.110864745011086	0.007067930993456	0.028266153480071
0.539024390243902	0.101626016260163	-0.007406511005354	0.021325260559191
0.539024390243902	0.087108013937282	-0.063333039857228	0.033563439619274
0.539024390243902	0.076219512195122	-0.053569706722189	0.026451596073766
0.539024390243902	0.609756097560976	-0.004585582331945	0.003303342593694
0.539024390243902	0.060975609756098	-0.253007132659131	0.003832654312909
0.539024390243902	0.050813008130081	-0.255706115407496	0.005178351754908
0.539024390243902	0.043554006968641	-0.242282195121951	0.012775926234384
0.539024390243902	0.40650406504065	-0.001378503628792	0.00354729292088
0.539024390243902	0.304878048780488	-0.002683237477692	0.004704883045806
0.539024390243902	0.030487804878049	-0.228449767995241	0.001391052349792
0.539024390243902	0.038109756097561	-0.27136243307555	0.004592176859012
0.551219512195122	0.24390243902439	-0.000488248602023	0.003673544259369
0.551219512195122	0.203252032520325	0.003038865080309	0.005621291136228
0.551219512195122	0.174216027874564	-0.005259885722784	0.004793966270077
0.551219512195122	0.152439024390244	-0.024795088042832	0.005655452885187
0.551219512195122	0.13550135501355	-0.043642803093397	0.005511620939917
0.551219512195122	0.121951219512195	-0.062839732302201	0.013161311124331
0.551219512195122	0.110864745011086	-0.07250760261749	0.009563822129685
0.551219512195122	0.101626016260163	-0.076935948839976	0.015856051754908
0.551219512195122	0.087108013937282	-0.145477239738251	0.010772021415824
0.551219512195122	0.076219512195122	-0.140886853063653	0.025093209994051
0.551219512195122	0.609756097560976	-0.005169382629387	0.003100836228435
0.551219512195122	0.060975609756098	-0.251183497917906	0.006365825104105
0.551219512195122	0.050813008130081	-0.25518496133254	0.008841381320642
0.551219512195122	0.043554006968641	-0.253904271267103	0.009417651397977
0.551219512195122	0.40650406504065	-0.001137121475312	0.003353936644854
0.551219512195122	0.304878048780488	-0.004868755264723	0.004798715288519
0.551219512195122	0.030487804878049	-0.227952296252231	0.00109060035693
0.551219512195122	0.038109756097561	-0.251628435455086	0.007515612135634
0.560975609756097	0.24390243902439	-0.000425133914337	0.005085531766805
0.560975609756097	0.203252032520325	-0.004828972635336	0.005055208625818
0.560975609756097	0.174216027874564	-0.010888337894111	0.003080935514575
0.560975609756097	0.152439024390244	-0.029707604402142	0.006326481261154
0.560975609756097	0.13550135501355	-0.060690814991077	0.005190089767995
0.560975609756097	0.121951219512195	-0.081994378346223	0.007579945270672
0.560975609756097	0.110864745011086	-0.085928756692445	0.011592405710886
0.560975609756097	0.101626016260163	-0.131595627602617	0.008697324806663
0.560975609756097	0.087108013937282	-0.146469714455681	0.009325367043427
0.560975609756097	0.076219512195122	-0.159689167162403	0.008613063057704
0.560975609756097	0.609756097560976	-0.005250706662701	0.003027728435455
0.560975609756097	0.060975609756098	-0.248374164187983	0.007438335514575
0.560975609756097	0.050813008130081	-0.245886073765616	0.006940929208804
0.560975609756097	0.043554006968641	-0.223343497917906	0.002761131409875
0.560975609756097	0.40650406504065	0.000317489060083	0.003389571802499
0.560975609756097	0.304878048780488	-0.004656916418798	0.004640916656752
0.560975609756097	0.030487804878049	-0.228628310529447	0.00113798625818
0.560975609756097	0.038109756097561	-0.265180624628197	0.005458825758477
0.570731707317073	0.24390243902439	-7.37696490184414E-05	0.004799346698394
0.570731707317073	0.203252032520325	-0.010659643664486	0.004413246817371
0.570731707317073	0.174216027874564	-0.017404370017847	0.003793045330161
0.570731707317073	0.152439024390244	-0.040637907198096	0.006200395002974
0.570731707317073	0.13550135501355	-0.070132706722189	0.005621675133849
0.570731707317073	0.121951219512195	-0.091563527662106	0.006922287923855
0.570731707317073	0.110864745011086	-0.122813230220107	0.006609637715645
0.570731707317073	0.101626016260163	-0.134508024985128	0.006384054729328
0.570731707317073	0.087108013937282	-0.176381475312314	0.011739891136229
0.570731707317073	0.076219512195122	-0.223397299226651	0.008286278405711
0.570731707317073	0.609756097560976	-0.005751848423557	0.003066029625223
0.570731707317073	0.060975609756098	-0.253190945865556	0.004301584057109
0.570731707317073	0.050813008130081	-0.26601992861392	0.003008526650803
0.570731707317073	0.043554006968641	-0.231070362879239	0.005301427245687
0.570731707317073	0.40650406504065	-0.000175633890541	0.003588540571089
0.570731707317073	0.304878048780488	-0.005541797501487	0.004544204283165
0.570731707317073	0.030487804878049	-0.228628227245687	0.00117284943486
0.570731707317073	0.038109756097561	-0.230809779892921	0.000540553747769
0.580487804878049	0.24390243902439	-0.001232443604997	0.005151044735277
0.580487804878049	0.174216027874564	-0.031940669244497	0.003735233789411
0.580487804878049	0.203252032520325	-0.011621372992267	0.003609859726353
0.580487804878049	0.152439024390244	-0.048289621058894	0.004751567757287
0.580487804878049	0.13550135501355	-0.080514217727543	0.004063977632362
0.580487804878049	0.121951219512195	-0.102530475907198	0.00613040630577
0.580487804878049	0.110864745011086	-0.122408857822725	0.004889028078525
0.580487804878049	0.101626016260163	-0.155880582986318	0.006014108268888
0.580487804878049	0.087108013937282	-0.194263807257585	0.005343920047591
0.580487804878049	0.076219512195122	-0.219744669839381	0.00610538548483
0.580487804878049	0.609756097560976	-0.00579651635931	0.002937462403331
0.580487804878049	0.060975609756098	-0.249478179654967	0.004834345151695
0.580487804878049	0.050813008130081	-0.240648613920285	0.007434274836407
0.580487804878049	0.40650406504065	-0.000445815615705	0.00370866281975
0.580487804878049	0.043554006968641	-0.23118993456276	0.004691808090422
0.580487804878049	0.304878048780488	-0.005884308209399	0.004391011481261
0.580487804878049	0.030487804878049	-0.228196805472933	0.000833464961333
0.580487804878049	0.038109756097561	-0.228892819750149	0.000605472218917
0.590243902439024	0.24390243902439	-0.001168016537775	0.005774009637121
0.590243902439024	0.203252032520325	-0.014011121356336	0.003000547709697
0.590243902439024	0.174216027874564	-0.032303223081499	0.003233778167757
0.590243902439024	0.152439024390244	-0.051074389054135	0.0033461892326
0.590243902439024	0.13550135501355	-0.086225704937537	0.004418289411065
0.590243902439024	0.121951219512195	-0.113033854848305	0.004729523497918
0.590243902439024	0.110864745011086	-0.128190279595479	0.00490240928019
0.590243902439024	0.101626016260163	-0.153934449732302	0.004024459309935
0.590243902439024	0.087108013937282	-0.191526436644854	0.005454186793575
0.590243902439024	0.609756097560976	-0.005838470136823	0.002920418084474
0.590243902439024	0.076219512195122	-0.216439476502082	0.007179169541939
0.590243902439024	0.060975609756098	-0.23103757882213	0.01051942712671
0.590243902439024	0.050813008130081	-0.219177180249851	0.004605311421773
0.590243902439024	0.043554006968641	-0.228645139797739	0.001763706722189
0.590243902439024	0.40650406504065	-0.000599502736466	0.003686909637121
0.590243902439024	0.304878048780488	-0.00616392266508	0.004186708328376
0.590243902439024	0.030487804878049	-0.229488548483046	0.001297053837002
0.590243902439024	0.038109756097561	-0.230989666864961	0.001129363593099
0.6	0.24390243902439	-0.004330524806663	0.003143645092207
0.6	0.174216027874564	-0.037972555621654	0.003576630636526
0.6	0.152439024390244	-0.057605009518144	0.003386317608566
0.6	0.203252032520325	-0.008115215348007	0.002627071207615
0.6	0.13550135501355	-0.08385258774539	0.003864869422963
0.6	0.110864745011086	-0.136662028554432	0.004078211421773
0.6	0.101626016260163	-0.16342007138608	0.00299028215348
0.6	0.087108013937282	-0.189620458060678	0.003505230696014
0.6	0.121951219512195	-0.113415353955979	0.002570348958953
0.6	0.076219512195122	-0.20468245092207	0.003189388518739
0.6	0.060975609756098	-0.224979732302201	0.010819434265318
0.6	0.050813008130081	-0.23126259369423	0.001790412849494
0.6	0.40650406504065	-0.007263351576443	0.004413548185604
0.6	0.043554006968641	-0.228533331350387	0.001696472218917
0.6	0.609756097560976	-0.005265797798929	0.002680855502677
0.6	0.304878048780488	-0.004163288340274	0.00288711600238
0.6	0.030487804878049	-0.226522040452112	0.001249223616895
0.6	0.038109756097561	-0.230613039857228	0.001059199821535
0.7	0.24390243902439	-0.017242690660321	0.002841566032124
0.7	0.174216027874564	-0.052992723973825	0.002150138607971
0.7	0.152439024390244	-0.068148518738846	0.002237398334325
0.7	0.203252032520325	-0.033708408090422	0.001850527364664
0.7	0.13550135501355	-0.084551493158834	0.003084170910173
0.7	0.110864745011086	-0.113025288518739	0.001819698631767
0.7	0.101626016260163	-0.130147852468769	0.001870883581202
0.7	0.087108013937282	-0.148580701963117	0.001616883521713
0.7	0.076219512195122	-0.16200491374182	0.002054961689471
0.7	0.121951219512195	-0.101399226650803	0.001974405770375
0.7	0.060975609756098	-0.170727251635931	0.002111193099346
0.7	0.050813008130081	-0.179790350981559	0.001478964842356
0.7	0.40650406504065	-0.007880229625223	0.003563773527662
0.7	0.043554006968641	-0.177755978584176	0.002690780428316
0.7	0.609756097560976	-0.00463205092207	0.00256603604997
0.7	0.304878048780488	-0.004000613801309	0.002974213682332
0.7	0.038109756097561	-0.180791457465794	0.000944394527067
0.7	0.030487804878049	-0.178995455086258	0.000855731409875
0.8	0.24390243902439	-0.025472718619869	0.002011081142177
0.8	0.203252032520325	-0.036394204640095	0.00241013569304
0.8	0.174216027874564	-0.046450612135634	0.00209829738251
0.8	0.152439024390244	-0.053171969660916	0.002202924568709
0.8	0.13550135501355	-0.067398387864367	0.00154304646044
0.8	0.121951219512195	-0.07963762046401	0.001782289470553
0.8	0.110864745011086	-0.086741820345033	0.001772811778703
0.8	0.101626016260163	-0.097559518143962	0.001845851279001
0.8	0.087108013937282	-0.115948976799524	0.001707169720405
0.8	0.609756097560976	-0.00372229143367	0.002879049970256
0.8	0.076219512195122	-0.125747120761452	0.001344494229625
0.8	0.060975609756098	-0.138678738845925	0.00146346876859
0.8	0.050813008130081	-0.144815639500297	0.001386776323617
0.8	0.40650406504065	-0.001866546995836	0.002906931409875
0.8	0.043554006968641	-0.14675754312909	0.000781507971446
0.8	0.304878048780488	-0.014315399762046	0.002325817430101
0.8	0.038109756097561	-0.148408435455086	0.000914707376562
0.8	0.030487804878049	-0.14875743604997	0.000970429208804
0.9	0.24390243902439	-0.029077158834027	0.00191108399762
0.9	0.203252032520325	-0.038581066627008	0.002491527721594
0.9	0.174216027874564	-0.044495280785247	0.00224083010113
0.9	0.152439024390244	-0.048353988697204	0.00194466133254
0.9	0.13550135501355	-0.057756177870315	0.001581001070791
0.9	0.121951219512195	-0.068605829863177	0.001889702676978
0.9	0.110864745011086	-0.073931998810232	0.001499018619869
0.9	0.101626016260163	-0.082313914336704	0.001733724866151
0.9	0.087108013937282	-0.090158976799524	0.001809512492564
0.9	0.609756097560976	-0.00337660333135	0.00342426097561
0.9	0.076219512195122	-0.099319107674004	0.001182628078525
0.9	0.060975609756098	-0.111943593099346	0.001662555740631
0.9	0.050813008130081	-0.117665704937537	0.00179703420583
0.9	0.043554006968641	-0.116668655562165	0.001095402260559
0.9	0.40650406504065	-0.005985612135634	0.002795281439619
0.9	0.304878048780488	-0.020044503866746	0.00233179851279
0.9	0.038109756097561	-0.117209208804283	0.000875127424152
0.9	0.030487804878049	-0.11695252230815	0.000741425401547
1	0.24390243902439	-0.028946673408685	0.001903887864366
1	0.203252032520325	-0.041817225461035	0.002041711719215
1	0.174216027874564	-0.043086220107079	0.001586366745985
1	0.152439024390244	-0.05426313979774	0.001480517073171
1	0.13550135501355	-0.056189367043427	0.001711998036883
1	0.121951219512195	-0.061027037477692	0.00165545984533
1	0.110864745011086	-0.065999821534801	0.001639009161214
1	0.101626016260163	-0.06825747769185	0.001380305770375
1	0.087108013937282	-0.076925425342058	0.00130121374182
1	0.076219512195122	-0.084745205234979	0.001340706900654
1	0.609756097560976	-0.007492559190958	0.003244182748364
1	0.060975609756098	-0.095109292088043	0.001088537239738
1	0.050813008130081	-0.102265829863177	0.001052061689471
1	0.043554006968641	-0.105158286734087	0.001495206662701
1	0.40650406504065	-0.009794182629387	0.002880511421773
1	0.304878048780488	-0.020213088637716	0.002258342831648
1	0.038109756097561	-0.107806680547293	0.001064939559786
1	0.030487804878049	-0.111981975014872	0.001643839262344
1.1	0.24390243902439	-0.030204820345033	0.001945090005949
1.1	0.203252032520325	-0.033214130279596	0.001891712790006
1.1	0.174216027874564	-0.039243772159429	0.001176201308745
1.1	0.152439024390244	-0.041756637715646	0.002076846400952
1.1	0.13550135501355	-0.049284337894111	0.001398147293278
1.1	0.121951219512195	-0.051745757882213	0.001407365675193
1.1	0.110864745011086	-0.054358695419393	0.0015423
1.1	0.101626016260163	-0.060442016656752	0.001224446162998
1.1	0.087108013937282	-0.064598822129685	0.001089023914337
1.1	0.076219512195122	-0.070086347412255	0.001310502141582
1.1	0.609756097560976	-0.006065275431291	0.002240297977394
1.1	0.060975609756098	-0.079857198096371	0.001463401725164
1.1	0.050813008130081	-0.090275645449137	0.001330996787626
1.1	0.043554006968641	-0.090603325401547	0.001331685960738
1.1	0.40650406504065	-0.010870856632957	0.00230723569304
1.1	0.304878048780488	-0.018417473527662	0.001986577394408
1.1	0.038109756097561	-0.094142171326591	0.001432477394408
1.1	0.030487804878049	-0.097696537775134	0.00238050743605
1.2	0.24390243902439	-0.031374154669839	0.001783113087448
1.2	0.203252032520325	-0.034755959547888	0.001821625580012
1.2	0.174216027874564	-0.041163895300417	0.00142679702558
1.2	0.152439024390244	-0.042184813206425	0.001161187983343
1.2	0.13550135501355	-0.049586279000595	0.001540939202855
1.2	0.121951219512195	-0.047402220107079	0.001496745568114
1.2	0.110864745011086	-0.04851751635931	0.001227352468769
1.2	0.101626016260163	-0.054365999405116	0.00119883158834
1.2	0.087108013937282	-0.057302955978584	0.000991473170732
1.2	0.076219512195122	-0.060367245687091	0.001208718679358
1.2	0.609756097560976	-0.005166917965497	0.002137758774539
1.2	0.060975609756098	-0.070253587150506	0.001296843010113
1.2	0.050813008130081	-0.074765556216538	0.001010547828673
1.2	0.043554006968641	-0.077452111838192	0.00105692528257
1.2	0.40650406504065	-0.010756543723974	0.002213073051755
1.2	0.304878048780488	-0.021354682331945	0.001639024568709
1.2	0.038109756097561	-0.08135748958953	0.001099231469363
1.2	0.030487804878049	-0.083008560380726	0.000664151814396
1.3	0.24390243902439	-0.034692185603807	0.001630352766211
1.3	0.203252032520325	-0.036423234384295	0.001438055264723
1.3	0.174216027874564	-0.044515512790006	0.001281471207615
1.3	0.152439024390244	-0.044376143367044	0.001161592504462
1.3	0.13550135501355	-0.049924669244497	0.001399219988102
1.3	0.121951219512195	-0.049916123735872	0.00143170261749
1.3	0.110864745011086	-0.049905330160619	0.000884927721594
1.3	0.101626016260163	-0.05462756989887	0.001496095954789
1.3	0.087108013937282	-0.056961253420583	0.00111358810232
1.3	0.609756097560976	-0.005443636168947	0.002189166329566
1.3	0.076219512195122	-0.061341713265913	0.001350767935753
1.3	0.060975609756098	-0.070042082093992	0.001227313325402
1.3	0.050813008130081	-0.076708715050565	0.001076402201071
1.3	0.043554006968641	-0.080642790005949	0.0009238107674
1.3	0.40650406504065	-0.016014656751933	0.00236041635931
1.3	0.038109756097561	-0.084406960142772	0.00094689738251
1.3	0.304878048780488	-0.027110920285544	0.001713036347412
1.3	0.030487804878049	-0.088006466389054	0.000723456157049
1.4	0.24390243902439	-0.034591323616895	0.001599472159429
1.4	0.203252032520325	-0.035922528851874	0.001262939262344
1.4	0.174216027874564	-0.04377060559191	0.001342164425937
1.4	0.152439024390244	-0.043111091017252	0.001338611302796
1.4	0.13550135501355	-0.047758071980964	0.001355621475312
1.4	0.121951219512195	-0.047195596073766	0.001439406603212
1.4	0.110864745011086	-0.047042942891136	0.000858603212374
1.4	0.101626016260163	-0.052466249256395	0.001474977096966
1.4	0.087108013937282	-0.052116858417609	0.000934816180845
1.4	0.076219512195122	-0.056235894110649	0.00126194646044
1.4	0.609756097560976	-0.00504657138608	0.003084863176681
1.4	0.060975609756098	-0.062493777513385	0.001083742831648
1.4	0.050813008130081	-0.069332748364069	0.001175903093397
1.4	0.043554006968641	-0.070579113622844	0.000878226412849
1.4	0.40650406504065	-0.020234004164188	0.002287741879833
1.4	0.304878048780488	-0.028180333729923	0.001784580487805
1.4	0.038109756097561	-0.073900832837597	0.000991707674004
1.4	0.030487804878049	-0.074591374182035	0.000653582748364
1.5	0.24390243902439	-0.033774443188578	0.001726623081499
1.5	0.203252032520325	-0.035811337894111	0.001541296252231
1.5	0.174216027874564	-0.040000637120762	0.001610717251636
1.5	0.152439024390244	-0.04142099107674	0.001517776383105
1.5	0.13550135501355	-0.041276790600833	0.001424413325402
1.5	0.121951219512195	-0.04377361451517	0.001237685306365
1.5	0.110864745011086	-0.04324990481856	0.000984857525283
1.5	0.101626016260163	-0.044186637120762	0.001150361808447
1.5	0.087108013937282	-0.047652533610946	0.001206847828673
1.5	0.609756097560976	-0.004850485425342	0.002746423735872
1.5	0.076219512195122	-0.050647385484831	0.001087784235574
1.5	0.060975609756098	-0.054496514574658	0.001373918024985
1.5	0.050813008130081	-0.057832903033908	0.000883670910173
1.5	0.043554006968641	-0.062572391433671	0.00071574497323
1.5	0.40650406504065	-0.019836220107079	0.002541176918501
1.5	0.038109756097561	-0.065982897085068	0.000847097144557
1.5	0.304878048780488	-0.027014703152885	0.002066303212374
1.5	0.030487804878049	-0.068575169541939	0.000686427662106


==> anc/CFT_0.0_0.083_SLAC.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.1322920215	0.0000010613
0.2495000000	0.0072604767	0.0000000733
0.4990000000	0.0071323330	0.0000000751
0.7485000000	0.0068964341	0.0000000778
0.9980000000	0.0067292222	0.0000000702
1.2475000000	0.0065734333	0.0000000630
1.4970000000	0.0063331916	0.0000000571
1.7465000000	0.0061430952	0.0000000635
1.9960000000	0.0059610899	0.0000000594
2.2455000000	0.0057844101	0.0000000536
2.4950000000	0.0056824954	0.0000000508
2.7445000000	0.0055264988	0.0000000449
2.9940000000	0.0053797896	0.0000000542
3.2435000000	0.0052451778	0.0000000501
3.4930000000	0.0052208714	0.0000000492
3.7425000000	0.0050352805	0.0000000394
3.9920000000	0.0049521276	0.0000000419
4.2415000000	0.0048237192	0.0000000450
4.4910000000	0.0047550727	0.0000000436
4.7405000000	0.0047007004	0.0000000495
4.9900000000	0.0046144698	0.0000000373
5.2395000000	0.0044820613	0.0000000446
5.4890000000	0.0044440148	0.0000000420
5.7385000000	0.0043701323	0.0000000380
5.9880000000	0.0042859708	0.0000000368
6.2375000000	0.0042045891	0.0000000431
6.4870000000	0.0041587660	0.0000000385
6.7365000000	0.0041120286	0.0000000377
6.9860000000	0.0040324158	0.0000000436
7.2355000000	0.0039582633	0.0000000390
7.4850000000	0.0039408667	0.0000000404
7.7345000000	0.0039097585	0.0000000339
8.0192000000	0.0054926476	0.0000000153


==> anc/CFT_0.0_0.083_naive.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.1317807579	0.0000000116
0.2495000000	0.0069190988	0.0000000005
0.4990000000	0.0068492707	0.0000000006
0.7485000000	0.0067357852	0.0000000014
0.9980000000	0.0065169755	0.0000000004
1.2475000000	0.0063376404	0.0000000009
1.4970000000	0.0061583146	0.0000000004
1.7465000000	0.0061039068	0.0000000015
1.9960000000	0.0059645820	0.0000000025
2.2455000000	0.0057589162	0.0000000020
2.4950000000	0.0057595585	0.0000000011
2.7445000000	0.0056995758	0.0000000011
2.9940000000	0.0056818090	0.0000000059
3.2435000000	0.0056356639	0.0000000039
3.4930000000	0.0054847429	0.0000000005
3.7425000000	0.0055283134	0.0000000010
3.9920000000	0.0055431695	0.0000000049
4.2415000000	0.0054785598	0.0000000007
4.4910000000	0.0055045247	0.0000000015
4.7405000000	0.0054792858	0.0000000036
4.9900000000	0.0054314376	0.0000000005
5.2395000000	0.0054959658	0.0000000015
5.4890000000	0.0054763198	0.0000000063
5.7385000000	0.0053853259	0.0000000014
5.9880000000	0.0054483554	0.0000000027
6.2375000000	0.0054549944	0.0000000004
6.4870000000	0.0054281209	0.0000000013
6.7365000000	0.0054632098	0.0000000003
6.9860000000	0.0054690234	0.0000000022
7.2355000000	0.0054508568	0.0000000013
7.4850000000	0.0054011489	0.0000000021
7.7345000000	0.0054684957	0.0000000011
8.0192000000	0.0054495674	0.0000000148


==> anc/CFT_0.0_0.993_SLAC.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0092374768	0.0000004925
0.2495000000	0.0092409118	0.0000004174
0.4990000000	0.0088879935	0.0000003373
0.7485000000	0.0086239436	0.0000003785
0.9980000000	0.0079923591	0.0000002890
1.2475000000	0.0077421036	0.0000002749
1.4970000000	0.0073014577	0.0000002755
1.7465000000	0.0071439563	0.0000002465
1.9960000000	0.0066607700	0.0000002405
2.2455000000	0.0064734665	0.0000002184
2.4950000000	0.0062072217	0.0000002154
2.7445000000	0.0060859313	0.0000002192
2.9940000000	0.0057727695	0.0000002202
3.2435000000	0.0055256387	0.0000002112
3.4930000000	0.0054981322	0.0000001550
3.7425000000	0.0053332652	0.0000001992
3.9920000000	0.0050872736	0.0000001451
4.2415000000	0.0051509567	0.0000001435
4.4910000000	0.0049532021	0.0000001579
4.7405000000	0.0048313457	0.0000001712
4.9900000000	0.0046934820	0.0000001617
5.2395000000	0.0045931220	0.0000001423
5.4890000000	0.0045521436	0.0000001324
5.7385000000	0.0043801026	0.0000001263
5.9880000000	0.0044214441	0.0000001438
6.2375000000	0.0042621696	0.0000001295
6.4870000000	0.0041095927	0.0000001144
6.7365000000	0.0041501333	0.0000001314
6.9860000000	0.0041000158	0.0000001267
7.2355000000	0.0039798382	0.0000001192
7.4850000000	0.0040109289	0.0000001173
7.7345000000	0.0041420297	0.0000001180
8.0192000000	0.0054926476	0.0000000153


==> anc/CFT_0.0_0.993_naive.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0093284374	0.0000002827
0.2495000000	0.0090793875	0.0000001809
0.4990000000	0.0088856358	0.0000001866
0.7485000000	0.0083638901	0.0000001586
0.9980000000	0.0077533876	0.0000001573
1.2475000000	0.0074218858	0.0000001444
1.4970000000	0.0070486790	0.0000001309
1.7465000000	0.0067447840	0.0000001268
1.9960000000	0.0063227482	0.0000001164
2.2455000000	0.0062610326	0.0000001179
2.4950000000	0.0061501892	0.0000001115
2.7445000000	0.0059503417	0.0000001077
2.9940000000	0.0059218173	0.0000001088
3.2435000000	0.0058560248	0.0000001011
3.4930000000	0.0057689915	0.0000001033
3.7425000000	0.0056410197	0.0000001014
3.9920000000	0.0056004551	0.0000000909
4.2415000000	0.0055315018	0.0000001041
4.4910000000	0.0054454816	0.0000000962
4.7405000000	0.0054067437	0.0000000937
4.9900000000	0.0054678290	0.0000000934
5.2395000000	0.0054455330	0.0000001041
5.4890000000	0.0054478793	0.0000000916
5.7385000000	0.0054435351	0.0000000933
5.9880000000	0.0054543891	0.0000000994
6.2375000000	0.0054759027	0.0000000924
6.4870000000	0.0054903555	0.0000000971
6.7365000000	0.0054389664	0.0000001014
6.9860000000	0.0054065024	0.0000001043
7.2355000000	0.0054297365	0.0000000894
7.4850000000	0.0054583003	0.0000001006
7.7345000000	0.0054112109	0.0000001031
8.0192000000	0.0054331837	0.0000001316


==> anc/CFT_0.7_0.083_SLAC.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0096089776	0.0000002120
0.2495000000	0.0093900559	0.0000001123
0.4990000000	0.0102400202	0.0000001879
0.7485000000	0.0189775408	0.0000002850
0.9980000000	0.0083905260	0.0000000954
1.2475000000	0.0074948294	0.0000000669
1.4970000000	0.0069369130	0.0000000669
1.7465000000	0.0066087314	0.0000000658
1.9960000000	0.0062802520	0.0000000707
2.2455000000	0.0060643766	0.0000000564
2.4950000000	0.0058944725	0.0000000525
2.7445000000	0.0057013685	0.0000000425
2.9940000000	0.0055490332	0.0000000559
3.2435000000	0.0053891307	0.0000000400
3.4930000000	0.0052576330	0.0000000543
3.7425000000	0.0051646471	0.0000000401
3.9920000000	0.0050437436	0.0000000412
4.2415000000	0.0048950103	0.0000000509
4.4910000000	0.0048355808	0.0000000414
4.7405000000	0.0047416587	0.0000000401
4.9900000000	0.0046423160	0.0000000442
5.2395000000	0.0045168084	0.0000000463
5.4890000000	0.0044832149	0.0000000397
5.7385000000	0.0044274787	0.0000000384
5.9880000000	0.0043300126	0.0000000449
6.2375000000	0.0041991521	0.0000000367
6.4870000000	0.0041717005	0.0000000402
6.7365000000	0.0041263072	0.0000000394
6.9860000000	0.0040383555	0.0000000426
7.2355000000	0.0039818277	0.0000000394
7.4850000000	0.0039192332	0.0000000370
7.7345000000	0.0039428044	0.0000000374
8.0192000000	0.0003488051	0.0000000010


==> anc/CFT_0.7_0.083_naive_0.126.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0096796598	0.0000000324
0.1253000000	0.0098166086	0.0000000276
0.2506000000	0.0105155667	0.0000000410
0.3759000000	0.0170169642	0.0000000569
0.5012000000	0.0090869062	0.0000000226
0.6265000000	0.0083817953	0.0000000176
0.7518000000	0.0079702232	0.0000000158
0.8771000000	0.0077288197	0.0000000165
1.0024000000	0.0075452888	0.0000000154
1.1277000000	0.0073216153	0.0000000146
1.2530000000	0.0072062275	0.0000000154
1.3783000000	0.0070998406	0.0000000151
1.5036000000	0.0069724337	0.0000000142
1.6289000000	0.0069345722	0.0000000141
1.7542000000	0.0067995713	0.0000000141
1.8795000000	0.0066992714	0.0000000132
2.0048000000	0.0066671787	0.0000000155
2.1301000000	0.0066015550	0.0000000133
2.2554000000	0.0065412835	0.0000000127
2.3807000000	0.0064825472	0.0000000127
2.5060000000	0.0064267047	0.0000000134
2.6313000000	0.0063626781	0.0000000136
2.7566000000	0.0063155488	0.0000000130
2.8819000000	0.0063139742	0.0000000139
3.0072000000	0.0062605102	0.0000000107
3.1325000000	0.0062601088	0.0000000123
3.2578000000	0.0062445064	0.0000000133
3.3831000000	0.0062008738	0.0000000141
3.5084000000	0.0061499139	0.0000000123
3.6337000000	0.0061581954	0.0000000135
3.7590000000	0.0061433800	0.0000000132
3.8843000000	0.0061497895	0.0000000131
4.0096000000	0.0061131756	0.0000000127
4.1349000000	0.0060710737	0.0000000134
4.2602000000	0.0060765177	0.0000000142
4.3855000000	0.0060817134	0.0000000151
4.5108000000	0.0060883847	0.0000000128
4.6361000000	0.0061016908	0.0000000136
4.7614000000	0.0060614980	0.0000000140
4.8867000000	0.0060583503	0.0000000143
5.0120000000	0.0060795065	0.0000000149
5.1373000000	0.0060172894	0.0000000126
5.2626000000	0.0060282675	0.0000000136
5.3879000000	0.0060134195	0.0000000153
5.5132000000	0.0060330562	0.0000000157
5.6385000000	0.0060193212	0.0000000154
5.7638000000	0.0060413534	0.0000000163
5.8891000000	0.0060388403	0.0000000162
6.0144000000	0.0060828850	0.0000000159
6.1397000000	0.0060593068	0.0000000140
6.2650000000	0.0060069542	0.0000000157
6.3903000000	0.0060068337	0.0000000168
6.5156000000	0.0060382193	0.0000000171
6.6409000000	0.0060384338	0.0000000177
6.7662000000	0.0060235452	0.0000000168
6.8915000000	0.0060236240	0.0000000164
7.0168000000	0.0060884658	0.0000000169
7.1421000000	0.0060029762	0.0000000171
7.2674000000	0.0061089358	0.0000000186
7.3927000000	0.0060420098	0.0000000175
7.5180000000	0.0060618082	0.0000000181
7.6433000000	0.0060775705	0.0000000173
7.7686000000	0.0060353340	0.0000000168
7.8939000000	0.0060277006	0.0000000154


==> anc/CFT_0.7_0.083_naive_0.252.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0097973205	0.0000000071
0.2495000000	0.0097083851	0.0000000110
0.4990000000	0.0115725206	0.0000000031
0.7485000000	0.0164370790	0.0000000120
0.9980000000	0.0080488562	0.0000000012
1.2475000000	0.0071468083	0.0000000069
1.4970000000	0.0066459347	0.0000000069
1.7465000000	0.0064522292	0.0000000038
1.9960000000	0.0061714914	0.0000000033
2.2455000000	0.0059381443	0.0000000041
2.4950000000	0.0059293761	0.0000000027
2.7445000000	0.0058286785	0.0000000017
2.9940000000	0.0058211959	0.0000000061
3.2435000000	0.0057340973	0.0000000000
3.4930000000	0.0055567338	0.0000000053
3.7425000000	0.0056077574	0.0000000037
3.9920000000	0.0055220941	0.0000000047
4.2415000000	0.0055406640	0.0000000016
4.4910000000	0.0055082955	0.0000000002
4.7405000000	0.0054305886	0.0000000044
4.9900000000	0.0054584337	0.0000000078
5.2395000000	0.0054514773	0.0000000006
5.4890000000	0.0054935408	0.0000000014
5.7385000000	0.0054261448	0.0000000019
5.9880000000	0.0055528984	0.0000000013
6.2375000000	0.0054393517	0.0000000043
6.4870000000	0.0054585912	0.0000000050
6.7365000000	0.0054716581	0.0000000009
6.9860000000	0.0053708135	0.0000000003
7.2355000000	0.0053828552	0.0000000000
7.4850000000	0.0054327822	0.0000000085
7.7345000000	0.0054843565	0.0000000009
8.0192000000	0.0054495674	0.0000000148


==> anc/CFT_0.9_0.083_SLAC.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0082900126	0.0000001455
0.2495000000	0.0083300279	0.0000000809
0.4990000000	0.0084037085	0.0000000967
0.7485000000	0.0089068689	0.0000001326
0.9980000000	0.0139041080	0.0000002624
1.2475000000	0.0081359031	0.0000001069
1.4970000000	0.0071975751	0.0000000648
1.7465000000	0.0067746049	0.0000000657
1.9960000000	0.0064542251	0.0000000520
2.2455000000	0.0062264758	0.0000000636
2.4950000000	0.0059220928	0.0000000726
2.7445000000	0.0057789423	0.0000000641
2.9940000000	0.0056064333	0.0000000476
3.2435000000	0.0054241217	0.0000000368
3.4930000000	0.0053355122	0.0000000491
3.7425000000	0.0051236995	0.0000000567
3.9920000000	0.0050491921	0.0000000511
4.2415000000	0.0049839843	0.0000000441
4.4910000000	0.0048184612	0.0000000367
4.7405000000	0.0047725058	0.0000000438
4.9900000000	0.0046570089	0.0000000442
5.2395000000	0.0045230254	0.0000000478
5.4890000000	0.0044704189	0.0000000502
5.7385000000	0.0044055010	0.0000000527
5.9880000000	0.0043383845	0.0000000334
6.2375000000	0.0042491808	0.0000000338
6.4870000000	0.0041683524	0.0000000473
6.7365000000	0.0041246762	0.0000000386
6.9860000000	0.0040553123	0.0000000399
7.2355000000	0.0039664454	0.0000000310
7.4850000000	0.0039432234	0.0000000337
7.7345000000	0.0039818769	0.0000000495
8.0192000000	0.0003488051	0.0000000010


==> anc/CFT_0.9_0.083_naive_0.126.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0089370522	0.0000000291
0.1253000000	0.0090297795	0.0000000196
0.2506000000	0.0091393754	0.0000000207
0.3759000000	0.0095182090	0.0000000251
0.5012000000	0.0130958178	0.0000000444
0.6265000000	0.0088679014	0.0000000219
0.7518000000	0.0081671468	0.0000000173
0.8771000000	0.0078170449	0.0000000165
1.0024000000	0.0075670019	0.0000000152
1.1277000000	0.0074073194	0.0000000154
1.2530000000	0.0072768758	0.0000000142
1.3783000000	0.0071054861	0.0000000148
1.5036000000	0.0070108667	0.0000000145
1.6289000000	0.0069247713	0.0000000140
1.7542000000	0.0068010306	0.0000000136
1.8795000000	0.0067560631	0.0000000129
2.0048000000	0.0066730619	0.0000000132
2.1301000000	0.0066308001	0.0000000147
2.2554000000	0.0065501324	0.0000000133
2.3807000000	0.0065270491	0.0000000143
2.5060000000	0.0064516734	0.0000000136
2.6313000000	0.0063452421	0.0000000138
2.7566000000	0.0063440435	0.0000000131
2.8819000000	0.0063204107	0.0000000138
3.0072000000	0.0062848760	0.0000000137
3.1325000000	0.0062429053	0.0000000116
3.2578000000	0.0062642861	0.0000000143
3.3831000000	0.0062074578	0.0000000129
3.5084000000	0.0061516316	0.0000000118
3.6337000000	0.0061989951	0.0000000137
3.7590000000	0.0061455796	0.0000000127
3.8843000000	0.0060983923	0.0000000134
4.0096000000	0.0061352827	0.0000000145
4.1349000000	0.0060887338	0.0000000131
4.2602000000	0.0060734545	0.0000000136
4.3855000000	0.0061046492	0.0000000141
4.5108000000	0.0060653673	0.0000000125
4.6361000000	0.0060729518	0.0000000129
4.7614000000	0.0060614698	0.0000000139
4.8867000000	0.0060005272	0.0000000120
5.0120000000	0.0060751170	0.0000000135
5.1373000000	0.0060227064	0.0000000139
5.2626000000	0.0060225426	0.0000000161
5.3879000000	0.0060436363	0.0000000127
5.5132000000	0.0060534710	0.0000000161
5.6385000000	0.0060419659	0.0000000150
5.7638000000	0.0060384152	0.0000000174
5.8891000000	0.0060361853	0.0000000162
6.0144000000	0.0060493072	0.0000000146
6.1397000000	0.0059966719	0.0000000148
6.2650000000	0.0060339277	0.0000000149
6.3903000000	0.0060438266	0.0000000157
6.5156000000	0.0060091746	0.0000000162
6.6409000000	0.0060243903	0.0000000164
6.7662000000	0.0060351330	0.0000000169
6.8915000000	0.0060534665	0.0000000164
7.0168000000	0.0060146558	0.0000000174
7.1421000000	0.0060097685	0.0000000168
7.2674000000	0.0060234456	0.0000000196
7.3927000000	0.0060070668	0.0000000164
7.5180000000	0.0060369610	0.0000000170
7.6433000000	0.0060425475	0.0000000181
7.7686000000	0.0060023108	0.0000000157
7.8939000000	0.0060214228	0.0000000168


==> anc/CFT_0.9_0.083_naive_0.252.dat <==
#$k/\sigma_0$	$|\tilde{C}|/\sigma_0^2$	error
0.0000000000	0.0086027563	0.0000000135
0.2495000000	0.0082493205	0.0000000047
0.4990000000	0.0083166684	0.0000000018
0.7485000000	0.0088380641	0.0000000088
0.9980000000	0.0110622276	0.0000000075
1.2475000000	0.0076557522	0.0000000071
1.4970000000	0.0068988310	0.0000000034
1.7465000000	0.0066296708	0.0000000031
1.9960000000	0.0062200005	0.0000000024
2.2455000000	0.0060796103	0.0000000024
2.4950000000	0.0059322110	0.0000000011
2.7445000000	0.0058363965	0.0000000044
2.9940000000	0.0058007181	0.0000000023
3.2435000000	0.0057071669	0.0000000042
3.4930000000	0.0055804711	0.0000000030
3.7425000000	0.0055654502	0.0000000024
3.9920000000	0.0055582099	0.0000000032
4.2415000000	0.0055309701	0.0000000066
4.4910000000	0.0055401506	0.0000000008
4.7405000000	0.0054271818	0.0000000053
4.9900000000	0.0054546889	0.0000000023
5.2395000000	0.0054920044	0.0000000001
5.4890000000	0.0055483062	0.0000000068
5.7385000000	0.0054289523	0.0000000069
5.9880000000	0.0055070580	0.0000000012
6.2375000000	0.0054581046	0.0000000007
6.4870000000	0.0054235180	0.0000000075
6.7365000000	0.0054344915	0.0000000010
6.9860000000	0.0054045375	0.0000000006
7.2355000000	0.0054132935	0.0000000047
7.4850000000	0.0053857609	0.0000000056
7.7345000000	0.0054864390	0.0000000013
8.0192000000	0.0054495674	0.0000000148


==> anc/C_0.0_0.083_SLAC.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	3.6002552595	0.0047652655
0.2495000000	1.3466150636	0.0042454649
0.4990000000	1.0653645597	0.0043341459
0.7485000000	1.0422746599	0.0044652082
0.9980000000	1.0087775573	0.0042340659
1.2475000000	1.0053099647	0.0042460990
1.4970000000	0.9965537604	0.0045534803
1.7465000000	0.9957250882	0.0046470402
1.9960000000	0.9928365300	0.0044892330
2.2455000000	0.9952129000	0.0049889928
2.4950000000	0.9939509007	0.0048293145
2.7445000000	0.9920634921	0.0049412325
2.9940000000	0.9936381960	0.0047715602
3.2435000000	0.9947947373	0.0043340522
3.4930000000	0.9936381960	0.0045899720
3.7425000000	0.9887513542	0.0045262777
3.9920000000	0.9920634921	0.0045241591
4.2415000000	0.9920634921	0.0047398463
4.4910000000	0.9909352324	0.0047878135
4.7405000000	0.9923093663	0.0047785083
4.9900000000	0.9896667926	0.0047782544
5.2395000000	0.9894468222	0.0044382302
5.4890000000	0.9920634921	0.0043842945
5.7385000000	0.9936381960	0.0040890827
5.9880000000	0.9914075491	0.0043800277
6.2375000000	0.9920634921	0.0043945488
6.4870000000	0.9930291478	0.0043728576
6.7365000000	0.9936381960	0.0043761640
6.9860000000	0.9920634921	0.0042681902
7.2355000000	0.9904887881	0.0042653844


==> anc/C_0.0_0.083_naive.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0	0.2510843500	0.0000070988
0.2495	0.0722606730	0.0000015013
0.499	0.0687239990	0.0000069917
0.7485	0.0661398580	0.0000000494
0.998	0.0648072070	0.0000006731
1.2475	0.0640928990	0.0000092419
1.497	0.0637225550	0.0000050040
1.7465	0.0636215130	0.0000002028
1.996	0.0633179840	0.0000002597
2.2455	0.0634105340	0.0000005688
2.495	0.0634649360	0.0000059608
2.7445	0.0634395720	0.0000064455
2.994	0.0634221490	0.0000054098
3.2435	0.0630560380	0.0000046391
3.493	0.0631453010	0.0000030138
3.7425	0.0634086720	0.0000036046
3.992	0.0636006270	0.0000104798
4.2415	0.0634511870	0.0000012451
4.491	0.0636115330	0.0000053745
4.7405	0.0633197530	0.0000051964
4.99	0.0634575270	0.0000055927
5.2395	0.0636031400	0.0000084766
5.489	0.0631014820	0.0000118851
5.7385	0.0632891830	0.0000030255
5.988	0.0636059050	0.0000066611
6.2375	0.0636136550	0.0000055524
6.487	0.0634890620	0.0000040697
6.7365	0.0634667020	0.0000088366
6.986	0.0632719440	0.0000013557
7.2355	0.0634662420	0.0000042964
7.485	0.0633135430	0.0000033538


==> anc/C_0.0_0.993_SLAC.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	2.8657684555	0.0095351367
0.2495000000	0.5292239544	0.0056244296
0.4990000000	0.1640809870	0.0064658500
0.7485000000	0.0924330200	0.0077515930
0.9980000000	0.0462641991	0.0075564909
1.2475000000	0.0222152699	0.0067567278
1.4970000000	0.0181012440	0.0071342200
1.7465000000	0.0091964864	0.0072645068
1.9960000000	0.0097436350	0.0068299170
2.2455000000	-0.0015101411	0.0061826617
2.4950000000	0.0035336428	0.0055299654
2.7445000000	0.0013589695	0.0052641378
2.9940000000	0.0006220081	0.0066954208
3.2435000000	-0.0034575209	0.0061788758
3.4930000000	-0.0006535021	0.0056873115
3.7425000000	-0.0085158604	0.0066784677
3.9920000000	-0.0001525888	0.0065735974
4.2415000000	-0.0015668304	0.0072449745
4.4910000000	0.0097397051	0.0070154885
4.7405000000	-0.0031458807	0.0063919328
4.9900000000	-0.0028116689	0.0064188824
5.2395000000	0.0018332922	0.0078887599
5.4890000000	0.0017794155	0.0075377151
5.7385000000	0.0037163013	0.0067777337
5.9880000000	-0.0044675230	0.0066932633
6.2375000000	-0.0007621567	0.0056971002
6.4870000000	0.0069330866	0.0071292723
6.7365000000	0.0009086042	0.0073069392
6.9860000000	-0.0005857899	0.0067112435
7.2355000000	-0.0001210947	0.0074626378
7.4850000000	-0.0065739196	0.0076736988
7.7345000000	-0.0106441720	0.0085838268


==> anc/C_0.0_0.993_naive.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	3.1664791194	0.0052604275
0.2495000000	0.3215966711	0.0040782853
0.4990000000	0.2009069822	0.0037505587
0.7485000000	0.1096777888	0.0037681455
0.9980000000	0.0659318641	0.0036745773
1.2475000000	0.0479029038	0.0037998556
1.4970000000	0.0223747858	0.0037580522
1.7465000000	0.0074052738	0.0037394580
1.9960000000	0.0064559843	0.0037708738
2.2455000000	0.0049587319	0.0037103631
2.4950000000	0.0044237842	0.0035972592
2.7445000000	0.0010235576	0.0036504165
2.9940000000	0.0020058921	0.0040068522
3.2435000000	0.0006519274	0.0038892421
3.4930000000	-0.0042575173	0.0041126046
3.7425000000	-0.0009857647	0.0040689966
3.9920000000	-0.0062011687	0.0037430318
4.2415000000	-0.0056336977	0.0040871736
4.4910000000	-0.0027579143	0.0038023751
4.7405000000	0.0036719271	0.0038054685
4.9900000000	0.0043657288	0.0039178436
5.2395000000	0.0013180272	0.0042781447
5.4890000000	0.0019874126	0.0037730110
5.7385000000	-0.0001543210	0.0037509190
5.9880000000	0.0002283321	0.0040293966
6.2375000000	0.0018495654	0.0037255459
6.4870000000	0.0050446951	0.0041075975
6.7365000000	0.0044704625	0.0040800748


==> anc/C_0.7_0.083_SLAC.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	2.9913799131	0.0031826027
0.2495000000	0.6965364701	0.0027328770
0.4990000000	0.3449267448	0.0024614213
0.7485000000	0.2514269652	0.0024513601
0.9980000000	0.1428740363	0.0022227145
1.2475000000	0.0654813728	0.0020134371
1.4970000000	-0.0121200973	0.0018368279
1.7465000000	-0.0740924225	0.0020231603
1.9960000000	-0.1238530045	0.0026411903
2.2455000000	-0.1574703956	0.0024414969
2.4950000000	-0.1759665060	0.0026419969
2.7445000000	-0.1747921391	0.0026333633
2.9940000000	-0.1606198035	0.0023868369
3.2435000000	-0.1330159313	0.0026256933
3.4930000000	-0.0925925926	0.0021641671
3.7425000000	-0.0521432272	0.0024894273
3.9920000000	0.0029446964	0.0024940177
4.2415000000	0.0491307634	0.0023545419
4.4910000000	0.0890862733	0.0028647292
4.7405000000	0.1240712963	0.0028259628
4.9900000000	0.1453825050	0.0035338209
5.2395000000	0.1526778534	0.0034159162
5.4890000000	0.1469198791	0.0029721778
5.7385000000	0.1272360796	0.0026929140
5.9880000000	0.1006132968	0.0024961610
6.2375000000	0.0620433359	0.0022506181
6.4870000000	0.0204066122	0.0019830900
6.7365000000	-0.0251952633	0.0022117878
6.9860000000	-0.0650352734	0.0024583625
7.2355000000	-0.1007810532	0.0029626698
7.4850000000	-0.1271744126	0.0035197542
7.7345000000	-0.1386437453	0.0038478817


==> anc/C_0.7_0.083_naive_0.126.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	9.6188844797	0.0041926966
0.1253000000	0.8709370748	0.0034104387
0.2506000000	0.6689890401	0.0033379410
0.3759000000	0.4938966931	0.0033782632
0.5012000000	0.3933311287	0.0031043350
0.6265000000	0.3174783951	0.0031416294
0.7518000000	0.2583650668	0.0029800313
0.8771000000	0.2098904447	0.0028496821
1.0024000000	0.1601538738	0.0026887639
1.1277000000	0.1161833837	0.0027729305
1.2530000000	0.0712033762	0.0027625351
1.3783000000	0.0343705140	0.0031974353
1.5036000000	-0.0160637188	0.0030541479
1.6289000000	-0.0388341049	0.0028913971
1.7542000000	-0.0743257559	0.0029173196
1.8795000000	-0.1051768204	0.0031202925
2.0048000000	-0.1279100907	0.0031547292
2.1301000000	-0.1491169753	0.0032362163
2.2554000000	-0.1711701877	0.0027998590
2.3807000000	-0.1783603490	0.0031791492
2.5060000000	-0.1872918556	0.0031704887
2.6313000000	-0.1864774817	0.0036757154
2.7566000000	-0.1924478143	0.0033318015
2.8819000000	-0.1918395881	0.0029719945
3.0072000000	-0.1801363190	0.0031235868
3.1325000000	-0.1680059020	0.0030254750
3.2578000000	-0.1551444130	0.0031694203
3.3831000000	-0.1360878874	0.0027381005
3.5084000000	-0.1166106009	0.0028053044
3.6337000000	-0.0854170446	0.0031215920
3.7590000000	-0.0670263102	0.0026236609
3.8843000000	-0.0424568273	0.0031530760
4.0096000000	-0.0130939443	0.0030215987
4.1349000000	0.0082453131	0.0027461139
4.2602000000	0.0349132691	0.0030485429
4.3855000000	0.0589095944	0.0033077628
4.5108000000	0.0773470522	0.0035634712
4.6361000000	0.1010793210	0.0033525700
4.7614000000	0.1172869237	0.0033928226
4.8867000000	0.1352336609	0.0035195654
5.0120000000	0.1430847569	0.0036948102
5.1373000000	0.1488831444	0.0035681962
5.2626000000	0.1557602860	0.0035050680
5.3879000000	0.1507692429	0.0034896663
5.5132000000	0.1560848513	0.0034420859
5.6385000000	0.1494269148	0.0033280755
5.7638000000	0.1427149345	0.0033906391
5.8891000000	0.1267069224	0.0029417995
6.0144000000	0.1197963026	0.0031087232
6.1397000000	0.1002382401	0.0031123027
6.2650000000	0.0796041131	0.0029276606
6.3903000000	0.0592563045	0.0029390950
6.5156000000	0.0335750995	0.0028405998
6.6409000000	0.0142949118	0.0029119928
6.7662000000	-0.0160488838	0.0031017691
6.8915000000	-0.0284376531	0.0031736751
7.0168000000	-0.0578890905	0.0033253336
7.1421000000	-0.0718034958	0.0033446045
7.2674000000	-0.0937713152	0.0035006209
7.3927000000	-0.1097703704	0.0034926343
7.5180000000	-0.1251567334	0.0035144022
7.6433000000	-0.1334917108	0.0042165976
7.7686000000	-0.1409687327	0.0040600302
7.8939000000	-0.1525943815	0.0044397089


==> anc/C_0.7_0.083_naive_0.252.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	3.3223563870	0.0001726616
0.2495000000	0.4819908667	0.0001112450
0.4990000000	0.3685767038	0.0002566515
0.7485000000	0.2640916793	0.0001351490
0.9980000000	0.1753752992	0.0001268975
1.2475000000	0.1022005685	0.0003048989
1.4970000000	0.0305613347	0.0000995638
1.7465000000	-0.0366295588	0.0003035242
1.9960000000	-0.0797039950	0.0000574373
2.2455000000	-0.1218958081	0.0000290155
2.4950000000	-0.1369519164	0.0000837475
2.7445000000	-0.1472948318	0.0001021038
2.9940000000	-0.1440773951	0.0002882685
3.2435000000	-0.1342064390	0.0000519274
3.4930000000	-0.1067116434	0.0000743622
3.7425000000	-0.0703560091	0.0001591931
3.9920000000	-0.0324567697	0.0003600687
4.2415000000	0.0051946602	0.0001793903
4.4910000000	0.0384124118	0.0001595081
4.7405000000	0.0704356875	0.0002651660
4.9900000000	0.0867602765	0.0000229560
5.2395000000	0.1048929831	0.0001085963
5.4890000000	0.1031789068	0.0001422304
5.7385000000	0.0945437657	0.0001394511
5.9880000000	0.0851641109	0.0000289557
6.2375000000	0.0638712601	0.0000747843
6.4870000000	0.0408509118	0.0001443153
6.7365000000	0.0071946429	0.0001628732
6.9860000000	-0.0271047052	0.0000083507
7.2355000000	-0.0450467388	0.0001161281
7.4850000000	-0.0689439342	0.0000134574
7.7345000000	-0.0824743260	0.0001619992
7.9840000000	-0.0850123677	0.0003662903


==> anc/C_0.9_0.083_SLAC.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	2.8919679075	0.0023527335
0.2495000000	0.5862511810	0.0025088664
0.4990000000	0.2238776927	0.0020229518
0.7485000000	0.1239810091	0.0013810154
0.9980000000	0.0229280911	0.0019517508
1.2475000000	-0.0389038911	0.0016430182
1.4970000000	-0.0875974222	0.0027361376
1.7465000000	-0.1114721640	0.0024474816
1.9960000000	-0.1172647754	0.0025713154
2.2455000000	-0.1061350466	0.0026515777
2.4950000000	-0.0742338656	0.0026680042
2.7445000000	-0.0385802469	0.0019804505
2.9940000000	0.0022990678	0.0019198230
3.2435000000	0.0407219435	0.0025940264
3.4930000000	0.0738536155	0.0023288268
3.7425000000	0.0880789950	0.0025528732
3.9920000000	0.0938523558	0.0031107467
4.2415000000	0.0776329050	0.0025758270
4.4910000000	0.0562065287	0.0025097454
4.7405000000	0.0250104797	0.0027121036
4.9900000000	-0.0099507184	0.0019227387
5.2395000000	-0.0421894133	0.0018250661
5.4890000000	-0.0625157470	0.0027752217
5.7385000000	-0.0759007307	0.0026661486
5.9880000000	-0.0822163769	0.0033955507
6.2375000000	-0.0710191484	0.0031407820
6.4870000000	-0.0454656368	0.0019220029
6.7365000000	-0.0163769211	0.0015959636
6.9860000000	0.0135424540	0.0020485791
7.2355000000	0.0414147140	0.0024848691
7.4850000000	0.0626828342	0.0021475320
7.7345000000	0.0741471372	0.0031280521


==> anc/C_0.9_0.083_naive_0.126.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	9.5044261779	0.0044577664
0.1253000000	0.7663059965	0.0032385425
0.2506000000	0.5471587994	0.0030374654
0.3759000000	0.3725479466	0.0027092908
0.5012000000	0.2641836483	0.0029441799
0.6265000000	0.1929188964	0.0027752708
0.7518000000	0.1323959562	0.0028415785
0.8771000000	0.0820991623	0.0030862497
1.0024000000	0.0407311665	0.0025154069
1.1277000000	0.0006761968	0.0027215294
1.2530000000	-0.0356481418	0.0027505354
1.3783000000	-0.0641929264	0.0026776896
1.5036000000	-0.0883547682	0.0028245717
1.6289000000	-0.1065357458	0.0027681721
1.7542000000	-0.1123976064	0.0033203704
1.8795000000	-0.1216076657	0.0035649597
2.0048000000	-0.1271581129	0.0029164525
2.1301000000	-0.1227911880	0.0034623520
2.2554000000	-0.1174453011	0.0027720396
2.3807000000	-0.1031205404	0.0029979151
2.5060000000	-0.0876995150	0.0030004535
2.6313000000	-0.0658814878	0.0031674288
2.7566000000	-0.0489639834	0.0030280612
2.8819000000	-0.0282536596	0.0030872197
3.0072000000	-0.0086908604	0.0027883598
3.1325000000	0.0145619552	0.0030912257
3.2578000000	0.0353932792	0.0028962144
3.3831000000	0.0505599206	0.0028001449
3.5084000000	0.0686436004	0.0026613190
3.6337000000	0.0767612245	0.0029904195
3.7590000000	0.0866134228	0.0031455845
3.8843000000	0.0891053414	0.0031494772
4.0096000000	0.0935319539	0.0029726190
4.1349000000	0.0898348199	0.0034556878
4.2602000000	0.0838688524	0.0030304044
4.3855000000	0.0786998425	0.0031999307
4.5108000000	0.0614080121	0.0029335412
4.6361000000	0.0445649597	0.0028174099
4.7614000000	0.0386457546	0.0026922399
4.8867000000	0.0197480348	0.0028298564
5.0120000000	0.0079793084	0.0027944948
5.1373000000	-0.0157956916	0.0029844923
5.2626000000	-0.0346915911	0.0029294785
5.3879000000	-0.0481807193	0.0028374591
5.5132000000	-0.0549862182	0.0028181847
5.6385000000	-0.0691676808	0.0030182162
5.7638000000	-0.0817784329	0.0029958365
5.8891000000	-0.0832811287	0.0031400605
6.0144000000	-0.0782992126	0.0032986584
6.1397000000	-0.0828320421	0.0032918367
6.2650000000	-0.0797955026	0.0033383157
6.3903000000	-0.0634372638	0.0029806626
6.5156000000	-0.0572527463	0.0028327601
6.6409000000	-0.0435173343	0.0030830310
6.7662000000	-0.0315327916	0.0029223167
6.8915000000	-0.0182268141	0.0028681091
7.0168000000	-0.0041464790	0.0027420824
7.1421000000	0.0130147707	0.0026858907
7.2674000000	0.0313404888	0.0028640212
7.3927000000	0.0430954523	0.0027684870
7.5180000000	0.0547583900	0.0029507811
7.6433000000	0.0669245843	0.0031728143
7.7686000000	0.0699954900	0.0033311287
7.8939000000	0.0753048879	0.0036593348


==> anc/C_0.9_0.083_naive_0.252.dat <==
#$x\,\sigma_0$	$C/\sigma_0^2$	error
0.0000000000	3.1821368733	0.0001787195
0.2495000000	0.3411629819	0.0000249480
0.4990000000	0.2259789462	0.0002875945
0.7485000000	0.1282550989	0.0001525809
0.9980000000	0.0493072342	0.0000973262
1.2475000000	-0.0034508645	0.0001127535
1.4970000000	-0.0396633677	0.0001882496
1.7465000000	-0.0679815177	0.0001210459
1.9960000000	-0.0702790612	0.0000338798
2.2455000000	-0.0685263086	0.0001566972
2.4950000000	-0.0512255795	0.0000810374
2.7445000000	-0.0283184492	0.0002689216
2.9940000000	-0.0046946696	0.0001017857
3.2435000000	0.0112693200	0.0001384448
3.4930000000	0.0338670903	0.0002825602
3.7425000000	0.0502391723	0.0000787998
3.9920000000	0.0543815523	0.0000062059
4.2415000000	0.0498114512	0.0000801036
4.4910000000	0.0441062106	0.0000791430
4.7405000000	0.0263789714	0.0000855411
4.9900000000	0.0087617189	0.0000252472
5.2395000000	-0.0054060280	0.0000397188
5.4890000000	-0.0267308044	0.0002529463
5.7385000000	-0.0371279447	0.0002700822
5.9880000000	-0.0391475041	0.0002282250
6.2375000000	-0.0356368166	0.0002148006
6.4870000000	-0.0248361363	0.0000041336
6.7365000000	-0.0117276109	0.0001435421
6.9860000000	0.0009281132	0.0002115111
7.2355000000	0.0214067791	0.0001914698
7.4850000000	0.0252701609	0.0000567980
7.7345000000	0.0355225986	0.0001273132
7.9840000000	0.0386849994	0.0001158793


==> anc/README.md <==
# Ancillary

Contain first and foremost separate text files with the data to reproduce the figures that contain new data.  The names of the .dat-files match the names of the corresponding figure files.  If there are multiple datasets plotted in a figure, every dataset is stored in a seperate, approriately named .dat-file.


==> anc/fss2FT_125.dat <==
#$k/\sigma_0$ $\tilde{C}\, \sqrt{N_s}/\sigma_0^2$ error
0.000000000000000000e+00 1.109772492982307668e+01 1.064060468072182825e-01
1.225987377010651080e-01 1.111960940468980930e+01 6.839663444339516563e-02
2.451974754021302161e-01 1.108413901409990743e+01 6.448855532967209814e-02
3.677962131031953241e-01 1.120087130353425664e+01 8.514095180802173923e-02
4.903949508042604322e-01 1.188750519559006058e+01 1.445241470863325717e-01
6.129936885053255402e-01 1.476534246140338524e+01 4.964804081113524115e-01
7.355924262063906482e-01 1.660463772182769659e+01 3.865400636702345794e-01
8.581911639074557563e-01 1.222904266303342347e+01 1.344218502848710528e-01
9.807899016085208643e-01 1.050013502781611052e+01 6.018093450466784067e-02
1.103388639309585972e+00 9.758199312251164770e+00 3.550571477625367317e-02
1.225987377010651080e+00 9.152410674142823055e+00 2.687753924344585613e-02
1.348586114711716188e+00 8.774676397228549973e+00 2.535669478251941292e-02
1.471184852412781296e+00 8.427874141881622094e+00 2.788527168711847984e-02
1.593783590113846405e+00 8.133721936763325999e+00 2.502931341158401782e-02
1.716382327814911513e+00 7.896493109145321654e+00 1.949351316919649413e-02
1.838981065515976621e+00 7.690869427867926156e+00 1.930830003903740225e-02
1.961579803217041729e+00 7.492470686870852603e+00 2.067281269935336216e-02
2.084178540918106837e+00 7.382022073818656160e+00 2.045817634135361704e-02
2.206777278619171945e+00 7.233488387233364847e+00 1.745323829018218670e-02
2.329376016320237053e+00 7.141253955201285919e+00 1.920165534431152524e-02
2.451974754021302161e+00 7.006057158630097703e+00 1.740227192394013661e-02
2.574573491722367269e+00 6.895611328277889918e+00 2.053211573600695686e-02
2.697172229423432377e+00 6.812488048763311710e+00 1.833722889168463988e-02
2.819770967124497485e+00 6.695521660243204387e+00 1.522876380763948066e-02
2.942369704825562593e+00 6.609892288631360024e+00 1.807560323192089133e-02
3.064968442526627701e+00 6.525309382962162452e+00 1.357369208883237206e-02
3.187567180227692809e+00 6.456007023774248843e+00 1.294641359562269042e-02
3.310165917928757917e+00 6.367561905226735597e+00 1.453338927369125615e-02
3.432764655629823025e+00 6.323813066964873997e+00 1.491429916543188239e-02
3.555363393330888133e+00 6.236212004888422200e+00 1.048785070651123315e-02
3.677962131031953241e+00 6.162238332861079471e+00 1.311007205378088118e-02
3.800560868733018349e+00 6.105057809641846411e+00 1.313277389938589598e-02
3.923159606434083457e+00 6.056314539896593629e+00 1.277804896066711896e-02
4.045758344135148121e+00 6.023362644256622822e+00 8.195673776524003626e-03
4.168357081836213673e+00 5.963658778733520904e+00 1.165616870140025879e-02
4.290955819537279226e+00 5.909534987106776605e+00 1.220135757321775573e-02
4.413554557238343889e+00 5.865525393878169069e+00 9.894028314900809445e-03
4.536153294939408553e+00 5.811528567627880726e+00 8.910420007319260274e-03
4.658752032640474106e+00 5.757682407939004321e+00 1.151480262823833221e-02
4.781350770341539658e+00 5.716193778261717817e+00 9.747247041812852342e-03
4.903949508042604322e+00 5.684120740201940691e+00 9.323492734096739190e-03
5.026548245743668986e+00 5.643102192421839192e+00 7.489350299614028553e-03
5.149146983444734538e+00 5.628834770047306257e+00 7.902427857610994436e-03
5.271745721145800090e+00 5.579102644907012021e+00 6.739735872386179959e-03
5.394344458846864754e+00 5.527113242573731711e+00 7.455417212338721032e-03
5.516943196547929418e+00 5.497218980681017442e+00 8.172302838355573543e-03
5.639541934248994970e+00 5.463463609496150397e+00 6.588396118493806616e-03
5.762140671950060522e+00 5.422944744867825406e+00 5.582671817548317227e-03
5.884739409651125186e+00 5.399105010105058611e+00 4.817802823378694588e-03
6.007338147352189850e+00 5.379516864631917805e+00 6.162783924091481957e-03
6.129936885053255402e+00 5.351901255458677120e+00 5.579023553598515782e-03
6.252535622754320954e+00 5.318775905818602823e+00 4.921865699436311914e-03
6.375134360455385618e+00 5.294065882066646189e+00 5.073395707945885583e-03
6.497733098156450282e+00 5.267006115931504695e+00 4.471980161983626564e-03
6.620331835857515834e+00 5.244167304028524157e+00 3.788970747933443489e-03
6.742930573558581386e+00 5.224970609946391065e+00 3.619230525775672756e-03
6.865529311259646050e+00 5.209931178873357105e+00 3.181034387380489784e-03
6.988128048960710714e+00 5.186462400192826117e+00 2.866683019174476755e-03
7.110726786661776266e+00 5.173499181966385585e+00 2.807697423371070030e-03
7.233325524362841819e+00 5.159286499194562836e+00 2.718210056673019126e-03
7.355924262063906482e+00 5.151172137973845544e+00 2.465788709492843823e-03
7.478522999764971146e+00 5.146765979177821748e+00 2.371894404465826108e-03


==> anc/fss2FT_185.dat <==
#$k/\sigma_0$ $\tilde{C}\, \sqrt{N_s}/\sigma_0^2$ error
0.000000000000000000e+00 1.102283150826165325e+01 6.706871730527251552e-02
8.283698493315209965e-02 1.110563504004099222e+01 6.240538683652874924e-02
1.656739698663041993e-01 1.095538561782982612e+01 6.069628877232788322e-02
2.485109547994562851e-01 1.117268194488924493e+01 6.936047549319691863e-02
3.313479397326083986e-01 1.126634596229600049e+01 8.168915875744188482e-02
4.141849246657605121e-01 1.172655303923525949e+01 8.295297845562100980e-02
4.970219095989125702e-01 1.208587031646316134e+01 1.173561192365932399e-01
5.798588945320647392e-01 1.349029178856300781e+01 2.931224441830674321e-01
6.626958794652167972e-01 1.606436752630148845e+01 4.650869919039030687e-01
7.455328643983688552e-01 1.675092434250732509e+01 4.199559188676360577e-01
8.283698493315210243e-01 1.260551415258689723e+01 1.412285728346434899e-01
9.112068342646730823e-01 1.129903981926248946e+01 8.102251671683459444e-02
9.940438191978251403e-01 1.049874608932431563e+01 5.488749108118742837e-02
1.076880804130977198e+00 9.882977513216749443e+00 3.572181926633808541e-02
1.159717789064129478e+00 9.472995772882184085e+00 3.033114063451788564e-02
1.242554773997281536e+00 9.064921775606119780e+00 3.047826701103535998e-02
1.325391758930433594e+00 8.880302757962269311e+00 3.164895203772519205e-02
1.408228743863585652e+00 8.650769179215162197e+00 2.440952129846328880e-02
1.491065728796737710e+00 8.360071308355941255e+00 3.581942702820553603e-02
1.573902713729889991e+00 8.173267507863263504e+00 2.035937677132491908e-02
1.656739698663042049e+00 8.042390432332229722e+00 2.431791682575978886e-02
1.739576683596194107e+00 7.915056240357591477e+00 2.774537267574170990e-02
1.822413668529346165e+00 7.729418088809668852e+00 2.158140421163409414e-02
1.905250653462498223e+00 7.684044248224754625e+00 2.156849842905734713e-02
1.988087638395650281e+00 7.539655896646062949e+00 2.219061703374191133e-02
2.070924623328802561e+00 7.404581905859866531e+00 1.856117799951178399e-02
2.153761608261954397e+00 7.284631292687945070e+00 1.732053175736470926e-02
2.236598593195106677e+00 7.237171265679643639e+00 2.227579090195020567e-02
2.319435578128258957e+00 7.117725580694494347e+00 2.006268197935775002e-02
2.402272563061410793e+00 7.055614302412816841e+00 1.605880312832886833e-02
2.485109547994563073e+00 6.958271801281363800e+00 2.167648316176789755e-02
2.567946532927714909e+00 6.928726303853660617e+00 1.454711836089324709e-02
2.650783517860867189e+00 6.847951790522573745e+00 1.954242345181507121e-02
2.733620502794019469e+00 6.772871951451551631e+00 1.658212543097432878e-02
2.816457487727171305e+00 6.723136794128712346e+00 1.562331073384706781e-02
2.899294472660323585e+00 6.635504612744082209e+00 1.615066679136605010e-02
2.982131457593475421e+00 6.597766403173714878e+00 1.319487693870058029e-02
3.064968442526627701e+00 6.544649670163822819e+00 1.367291434608012071e-02
3.147805427459779981e+00 6.478059312113835233e+00 1.384507434899157063e-02
3.230642412392931817e+00 6.419384830631699401e+00 1.495352659711727920e-02
3.313479397326084097e+00 6.396090263391056574e+00 1.411659909456208957e-02
3.396316382259235933e+00 6.346954975284466727e+00 1.656744638080433207e-02
3.479153367192388213e+00 6.302101879019945230e+00 1.484587901170968983e-02
3.561990352125540493e+00 6.239451058092631008e+00 1.447556358273952536e-02
3.644827337058692329e+00 6.219026410793200732e+00 1.014594499065757383e-02
3.727664321991844609e+00 6.151355268913398788e+00 1.066544141646448909e-02
3.810501306924996445e+00 6.111716406793727963e+00 1.329665219927000236e-02
3.893338291858148725e+00 6.075347681720891124e+00 1.135679311631331186e-02
3.976175276791300561e+00 6.041061886313087825e+00 1.261146316366136381e-02
4.059012261724452841e+00 6.018570007862424909e+00 1.178804429706492053e-02
4.141849246657605121e+00 5.976289926338579583e+00 1.547157945475365927e-02
4.224686231590757401e+00 5.932804865323788590e+00 9.817470438744020297e-03
4.307523216523908793e+00 5.908608275721212166e+00 1.078218947675931884e-02
4.390360201457061073e+00 5.870015006606011276e+00 1.015087811996701235e-02
4.473197186390213353e+00 5.840760504464434177e+00 8.845469597452547406e-03
4.556034171323365634e+00 5.797666473483626959e+00 8.158509161310743829e-03
4.638871156256517914e+00 5.791217895729350751e+00 8.575492327485839325e-03
4.721708141189669306e+00 5.746409799176426247e+00 1.089012995653194232e-02
4.804545126122821586e+00 5.730800901301226880e+00 9.325607621102868436e-03
4.887382111055973866e+00 5.688143690446103129e+00 9.028287906065616056e-03
4.970219095989126146e+00 5.663302843912615181e+00 9.607054647392396923e-03
5.053056080922278426e+00 5.644765931085423460e+00 8.373024159134111882e-03
5.135893065855429818e+00 5.614388405349447275e+00 8.612072231158863014e-03
5.218730050788582098e+00 5.601426940402116195e+00 7.883876872674090708e-03
5.301567035721734378e+00 5.565029780162702444e+00 8.593593081198757852e-03
5.384404020654886658e+00 5.525284093093167037e+00 7.631398647433369244e-03
5.467241005588038938e+00 5.515112183367278931e+00 8.863425163401134066e-03
5.550077990521190330e+00 5.497829073822899204e+00 7.102833308363264847e-03
5.632914975454342610e+00 5.474506326493076003e+00 6.760835057964116775e-03
5.715751960387494890e+00 5.441868372883515548e+00 5.817378902019215182e-03
5.798588945320647170e+00 5.430433516622296786e+00 6.408339965545468975e-03
5.881425930253799450e+00 5.405146315689671965e+00 6.569310113979929741e-03
5.964262915186950842e+00 5.390392425576629343e+00 6.140502759811816702e-03
6.047099900120103122e+00 5.368132188960030859e+00 5.097608759448659342e-03
6.129936885053255402e+00 5.348892013491424180e+00 5.360382148885786853e-03
6.212773869986407682e+00 5.332659760214728983e+00 5.080082003974393384e-03
6.295610854919559962e+00 5.310574935673886721e+00 4.221978333914737369e-03
6.378447839852711354e+00 5.298537409445672530e+00 4.306579244533442589e-03
6.461284824785863634e+00 5.275461335511278271e+00 3.971669000140442066e-03
6.544121809719015914e+00 5.268190297869733918e+00 3.652432539552575956e-03
6.626958794652168194e+00 5.247725333433169936e+00 3.217460204681745189e-03
6.709795779585320474e+00 5.236436673565112443e+00 4.002525766482012241e-03
6.792632764518471866e+00 5.224489386900803112e+00 3.697881825229923976e-03
6.875469749451624146e+00 5.207875339955844396e+00 2.921035480033883081e-03
6.958306734384776426e+00 5.196321590432736670e+00 2.687338537801362958e-03
7.041143719317928706e+00 5.183357663825312045e+00 2.599930488847493164e-03
7.123980704251080986e+00 5.174907828636160723e+00 2.383285668172741706e-03
7.206817689184232378e+00 5.164046476039489519e+00 2.218148761487228823e-03
7.289654674117384658e+00 5.155476027336270306e+00 2.192949026686981211e-03
7.372491659050536938e+00 5.151630158369644441e+00 2.215610965550298805e-03
7.455328643983689219e+00 5.145858656629877181e+00 1.965087172353174611e-03
7.538165628916841499e+00 5.144384264534094697e+00 1.728651273272976832e-03


==> anc/fss2FT_255.dat <==
#$k/\sigma_0$ $\tilde{C}\, \sqrt{N_s}/\sigma_0^2$ error
0.000000000000000000e+00 1.104742680304931746e+01 6.734021135009643499e-02
6.009742044169857911e-02 1.107783266372865150e+01 5.910993128989360662e-02
1.201948408833971582e-01 1.098024422318314919e+01 5.972337731384758097e-02
1.802922613250957373e-01 1.110412723111220323e+01 6.326608424428353805e-02
2.403896817667943164e-01 1.110380696631770547e+01 6.634295493479940020e-02
3.004871022084928955e-01 1.113659058715341388e+01 6.408830092402752199e-02
3.605845226501914746e-01 1.136143441378825969e+01 6.360695066938595876e-02
4.206819430918900538e-01 1.145213234271824909e+01 7.438153411982807717e-02
4.807793635335886329e-01 1.187329834891596114e+01 9.750124018590569652e-02
5.408767839752872675e-01 1.247527552771757975e+01 1.175452336838045952e-01
6.009742044169857911e-01 1.383426203543649180e+01 3.261120480935935095e-01
6.610716248586843147e-01 1.739303588282131940e+01 6.518264784032355985e-01
7.211690453003829493e-01 1.676438695950110969e+01 4.380773519665145388e-01
7.812664657420815839e-01 1.495103655915636587e+01 3.391689417535805329e-01
8.413638861837801075e-01 1.232293682519313016e+01 1.284093650317551238e-01
9.014613066254786311e-01 1.149036662646877005e+01 8.194690198204403198e-02
9.615587270671772657e-01 1.073679762008397454e+01 5.209761019795683401e-02
1.021656147508875900e+00 1.016034169304989732e+01 4.766717596734069279e-02
1.081753567950574535e+00 9.896545312566205510e+00 4.185544377678321326e-02
1.141850988392272948e+00 9.561720285011281462e+00 3.291124762435548162e-02
1.201948408833971582e+00 9.301510882016604143e+00 2.776825508282793759e-02
1.262045829275670217e+00 9.073568764390492092e+00 3.634003639707783506e-02
1.322143249717368629e+00 8.840099557097518712e+00 2.959478693021346668e-02
1.382240670159067264e+00 8.654436356139031616e+00 2.734784819034663181e-02
1.442338090600765899e+00 8.487836904432535690e+00 2.563217724328957156e-02
1.502435511042464533e+00 8.353251629483278151e+00 2.933212899906268226e-02
1.562532931484163168e+00 8.245180430813702444e+00 2.297882254258224247e-02
1.622630351925861580e+00 8.107321765607990116e+00 2.554025301722113658e-02
1.682727772367560215e+00 8.007896089448045984e+00 2.029652979393685441e-02
1.742825192809258850e+00 7.906409103381491832e+00 2.543890752236204270e-02
1.802922613250957262e+00 7.744775479893584169e+00 2.437511371609406632e-02
1.863020033692655897e+00 7.692582152330147416e+00 2.190704603484610116e-02
1.923117454134354531e+00 7.601289341262379651e+00 1.629193663809011886e-02
1.983214874576053166e+00 7.484718757039093617e+00 2.196722487847016514e-02
2.043312295017751801e+00 7.453067381263236868e+00 1.870923338922827334e-02
2.103409715459450435e+00 7.391221005078630668e+00 1.842449955872493134e-02
2.163507135901149070e+00 7.317238757333584864e+00 2.120049623313822323e-02
2.223604556342847260e+00 7.238586011373043583e+00 1.895243245457667661e-02
2.283701976784545895e+00 7.195841014969675875e+00 2.128434352939504934e-02
2.343799397226244530e+00 7.108743766366849570e+00 1.976662142761376889e-02
2.403896817667943164e+00 7.049517099603132664e+00 2.098543696558876487e-02
2.463994238109641799e+00 7.003898090788245767e+00 1.623514452573817865e-02
2.524091658551340434e+00 6.955613325709527395e+00 1.823007806183907231e-02
2.584189078993039068e+00 6.908356520217258989e+00 1.941182108758537569e-02
2.644286499434737259e+00 6.847488910805716422e+00 2.006176432394964765e-02
2.704383919876435893e+00 6.830753198990692887e+00 1.821284484861722397e-02
2.764481340318134528e+00 6.763331962731429670e+00 1.404096471593419687e-02
2.824578760759833163e+00 6.699353028038280478e+00 1.636577041617150868e-02
2.884676181201531797e+00 6.682649736923466754e+00 1.572723964621422846e-02
2.944773601643230432e+00 6.604781174758906026e+00 1.250757409877800187e-02
3.004871022084929066e+00 6.563250249824777782e+00 1.718729734451963920e-02
3.064968442526627701e+00 6.543646707865503842e+00 1.711433284683349862e-02
3.125065862968326336e+00 6.514808925568162934e+00 1.683749581708564313e-02
3.185163283410024526e+00 6.465599165977080176e+00 1.667721443316375757e-02
3.245260703851723161e+00 6.442581421906474759e+00 1.542197990022959805e-02
3.305358124293421795e+00 6.386037614990134337e+00 1.602787445676924494e-02
3.365455544735120430e+00 6.390003592484157835e+00 1.241385657380227915e-02
3.425552965176819065e+00 6.303712008371904929e+00 1.432733357581125050e-02
3.485650385618517699e+00 6.293460539915081142e+00 1.287665961959321217e-02
3.545747806060216334e+00 6.257605891721179425e+00 1.054763282236854428e-02
3.605845226501914524e+00 6.226759936658083916e+00 1.341425213722618158e-02
3.665942646943613159e+00 6.184734361517616463e+00 1.108923487991643475e-02
3.726040067385311794e+00 6.180616278886201798e+00 1.148825230644892267e-02
3.786137487827010428e+00 6.146056848335021527e+00 1.082569912828214471e-02
3.846234908268709063e+00 6.106181226396410366e+00 1.203792211663252607e-02
3.906332328710407698e+00 6.069433693378273986e+00 1.400921666845682950e-02
3.966429749152106332e+00 6.061390177641064803e+00 1.252590205972511916e-02
4.026527169593804523e+00 6.013905549112729787e+00 9.393190345678252562e-03
4.086624590035503601e+00 6.009958283650336242e+00 1.207141480061892265e-02
4.146722010477201792e+00 5.967866649167743454e+00 9.228706580099763079e-03
4.206819430918900871e+00 5.944332687224606282e+00 1.070856464129627678e-02
4.266916851360599061e+00 5.932015829094487103e+00 1.223493347510513397e-02
4.327014271802298140e+00 5.897074543899539556e+00 9.840357452844689795e-03
4.387111692243996330e+00 5.851806188697979749e+00 1.218052465073018314e-02
4.447209112685694521e+00 5.858888442337198299e+00 9.906091269797011670e-03
4.507306533127393600e+00 5.828875017292357796e+00 8.756098661677027759e-03
4.567403953569091790e+00 5.819977290888183497e+00 1.015607077063568862e-02
4.627501374010790869e+00 5.789865536517640798e+00 8.962969007827191470e-03
4.687598794452489059e+00 5.763866726012410346e+00 8.876565825328509851e-03
4.747696214894188138e+00 5.745106569214793346e+00 1.070204845551968494e-02
4.807793635335886329e+00 5.724384300558907235e+00 9.175269026269436065e-03
4.867891055777584519e+00 5.700036712999795974e+00 8.451621973626382081e-03
4.927988476219283598e+00 5.683084861222645223e+00 9.979770676777936431e-03
4.988085896660981788e+00 5.678527419056687009e+00 7.693348867185458018e-03
5.048183317102680867e+00 5.648781397056682252e+00 9.007613649810888509e-03
5.108280737544379058e+00 5.630497022453357481e+00 8.329725811684641004e-03
5.168378157986078136e+00 5.600582725179283017e+00 9.915088259892576930e-03
5.228475578427776327e+00 5.574529697550835827e+00 6.677787625055183092e-03
5.288572998869474517e+00 5.584877713818167777e+00 7.299523963950271636e-03
5.348670419311173596e+00 5.549548611046825286e+00 7.551529657742602972e-03
5.408767839752871787e+00 5.535877329292200777e+00 7.781069709726873458e-03
5.468865260194570865e+00 5.520747240691426860e+00 6.434752747969943107e-03
5.528962680636269056e+00 5.516323064575242796e+00 6.913520214128193730e-03
5.589060101077968135e+00 5.493134689886194799e+00 7.123325549019197088e-03
5.649157521519666325e+00 5.469657981997513296e+00 6.470167866488004370e-03
5.709254941961365404e+00 5.448861834204509869e+00 6.326711737517077411e-03
5.769352362403063594e+00 5.438431201670476334e+00 5.528931928879311959e-03
5.829449782844761785e+00 5.428961839263976685e+00 5.650840055323153033e-03
5.889547203286460864e+00 5.407325055031448002e+00 5.292416296811331897e-03
5.949644623728159054e+00 5.397179060685108887e+00 5.241042293978245836e-03
6.009742044169858133e+00 5.383536092405353024e+00 5.435133177307377092e-03
6.069839464611556323e+00 5.370079626594416844e+00 5.159440229449986301e-03
6.129936885053255402e+00 5.369366448321536645e+00 5.273592913988329155e-03
6.190034305494953593e+00 5.343150541847041524e+00 5.838753374164908604e-03
6.250131725936652671e+00 5.329809571654255507e+00 5.457089166477125525e-03
6.310229146378350862e+00 5.314859519326929238e+00 4.576404533649544755e-03
6.370326566820049052e+00 5.307080179168354839e+00 4.764154796749053497e-03
6.430423987261748131e+00 5.291117748730795434e+00 3.555330439290151773e-03
6.490521407703446322e+00 5.283994040626088129e+00 3.376643238055498843e-03
6.550618828145145400e+00 5.270981628247664474e+00 3.070213701205754941e-03
6.610716248586843591e+00 5.260345322595696871e+00 3.909871889424437405e-03
6.670813669028542670e+00 5.241182598402279069e+00 4.474618133821521224e-03
6.730911089470240860e+00 5.238598269407787278e+00 2.572892245183699966e-03
6.791008509911939051e+00 5.227890060752670820e+00 2.526187111619864010e-03
6.851105930353638129e+00 5.220213300978209681e+00 2.535169015605707142e-03
6.911203350795336320e+00 5.208613282846726200e+00 2.524556244301417920e-03
6.971300771237035399e+00 5.200029378803593616e+00 2.593329192215857500e-03
7.031398191678733589e+00 5.190735137872349192e+00 2.492918031225541033e-03
7.091495612120432668e+00 5.179561289093994603e+00 2.636153643260673047e-03
7.151593032562130858e+00 5.176074106935120156e+00 2.541096768283326347e-03
7.211690453003829049e+00 5.168546044892359248e+00 2.634075989710560513e-03
7.271787873445528128e+00 5.161786280453501519e+00 1.842292943691859180e-03
7.331885293887226318e+00 5.159031040817762204e+00 2.079385904331407069e-03
7.391982714328925397e+00 5.152300980039646205e+00 1.691431375521701592e-03
7.452080134770623587e+00 5.149734016058505226e+00 1.659855021581414184e-03
7.512177555212322666e+00 5.149962368955785408e+00 1.663573492915599184e-03
7.572274975654020857e+00 5.147860012679347896e+00 1.698494880885923061e-03


==> anc/fss2FT_525.dat <==
#$k/\sigma_0$ $\tilde{C}\, \sqrt{N_s}/\sigma_0^2$ error
0.000000000000000000e+00 1.095101017843205149e+01 9.276447153186603845e-02
2.919017564311074051e-02 1.108427932664526416e+01 9.278492000133908846e-02
5.838035128622148101e-02 1.120034002327165013e+01 5.093095338378480358e-02
8.757052692933221805e-02 1.108823551876042401e+01 1.022262774008507874e-01
1.167607025724429620e-01 1.115561381006207675e+01 6.439506030338752740e-02
1.459508782155536921e-01 1.104883102758116387e+01 8.474122297977747242e-02
1.751410538586644361e-01 1.103356374070885870e+01 9.011760013395490876e-02
2.043312295017751801e-01 1.113335003554862368e+01 9.242586795528540122e-02
2.335214051448859240e-01 1.107684373025082358e+01 8.965702948385530224e-02
2.627115807879966680e-01 1.109999584685005480e+01 1.067926684489322459e-01
2.919017564311073842e-01 1.121864047880829851e+01 9.162566328298644980e-02
3.210919320742181560e-01 1.155348426734945555e+01 1.023883923977247506e-01
3.502821077173288722e-01 1.132864890547564052e+01 9.590350431624355965e-02
3.794722833604396439e-01 1.140708100757459320e+01 9.733440729325573693e-02
4.086624590035503601e-01 1.148743988227984758e+01 7.610034231252524317e-02
4.378526346466611319e-01 1.166127844909095934e+01 9.410608393051524134e-02
4.670428102897718481e-01 1.194790588388795172e+01 1.682927180569381842e-01
4.962329859328825643e-01 1.195224377724279208e+01 1.577657481994201027e-01
5.254231615759933360e-01 1.224744285339376226e+01 1.516355064734288549e-01
5.546133372191041078e-01 1.305720376502764246e+01 2.637478506909521347e-01
5.838035128622147685e-01 1.321679364681779667e+01 3.232577343062539299e-01
6.129936885053255402e-01 1.360919637471337573e+01 3.676498270398082524e-01
6.421838641484363119e-01 1.589081075739933269e+01 7.595781933937955088e-01
6.713740397915470837e-01 1.748151920909351631e+01 9.008596356236090452e-01
7.005642154346577444e-01 1.985909737112212881e+01 9.752302479375720701e-01
7.297543910777685161e-01 1.531136244901062504e+01 5.127005780788841394e-01
7.589445667208792878e-01 1.520747352723190637e+01 5.759004825633348146e-01
7.881347423639899485e-01 1.456292702307202802e+01 4.045109644701201379e-01
8.173249180071007203e-01 1.354535962084309553e+01 2.737365075341317566e-01
8.465150936502114920e-01 1.240157582298180650e+01 1.177727008493939242e-01
8.757052692933222637e-01 1.198959504998261849e+01 1.325355403639315310e-01
9.048954449364329244e-01 1.138754876215118905e+01 9.352555177750024318e-02
9.340856205795436962e-01 1.087397078159057884e+01 8.947963849337849107e-02
9.632757962226544679e-01 1.068436065356744535e+01 7.054222184861169698e-02
9.924659718657651286e-01 1.055457864443910054e+01 6.088679861319317571e-02
1.021656147508875900e+00 1.021179046088911768e+01 7.639975408003316093e-02
1.050846323151986672e+00 9.996379308671658137e+00 8.330977615341265963e-02
1.080036498795097444e+00 9.939103107925985725e+00 6.173967743417801274e-02
1.109226674438208216e+00 9.805779852380643646e+00 4.238192152704876869e-02
1.138416850081318987e+00 9.561721318756827515e+00 4.161877358903015578e-02
1.167607025724429537e+00 9.408069574527624823e+00 4.344083439913395267e-02
1.196797201367540309e+00 9.329682816528828582e+00 4.804108770018795938e-02
1.225987377010651080e+00 9.186478469655662948e+00 4.990954052409245223e-02
1.255177552653761852e+00 9.094082212496097384e+00 4.631530002812775382e-02
1.284367728296872624e+00 8.982601995012412743e+00 3.334525505604787193e-02
1.313557903939983396e+00 8.897892975887360834e+00 3.565908762635627838e-02
1.342748079583094167e+00 8.761165419785514885e+00 3.212097666458834516e-02
1.371938255226204717e+00 8.652774215457613494e+00 4.088971591443663761e-02
1.401128430869315489e+00 8.614372268896760332e+00 4.326230901079899244e-02
1.430318606512426260e+00 8.503943467835897607e+00 3.110268287202240869e-02
1.459508782155537032e+00 8.491017928512095025e+00 4.216980520481885403e-02
1.488698957798647804e+00 8.434471481466925269e+00 2.858493219842928035e-02
1.517889133441758576e+00 8.321682982717746313e+00 3.804577958543472332e-02
1.547079309084869347e+00 8.272051635027025895e+00 3.260270725487087601e-02
1.576269484727979897e+00 8.215007965361651898e+00 3.446043252903816662e-02
1.605459660371090669e+00 8.167728065911861179e+00 2.961842081275370755e-02
1.634649836014201441e+00 8.068348074505177436e+00 3.411550674693127755e-02
1.663840011657312212e+00 8.055128517865485449e+00 3.178502141027497729e-02
1.693030187300422984e+00 7.936975200061651137e+00 3.542833921953363052e-02
1.722220362943533756e+00 7.964581266043502694e+00 4.224083974686899945e-02
1.751410538586644527e+00 7.882519001769254352e+00 3.878037127215156615e-02
1.780600714229755077e+00 7.810186659914720941e+00 3.630952817141972627e-02
1.809790889872865849e+00 7.756378930716115505e+00 2.623958722204277477e-02
1.838981065515976621e+00 7.802579136692514794e+00 3.434236731946592458e-02
1.868171241159087392e+00 7.699460863158000379e+00 3.258524117028416961e-02
1.897361416802198164e+00 7.648329600376146509e+00 2.905605594399393588e-02
1.926551592445308936e+00 7.600280905408049570e+00 2.714315183215096003e-02
1.955741768088419708e+00 7.635019011673747080e+00 2.802547695827726712e-02
1.984931943731530257e+00 7.587806238615377730e+00 2.037139970235557832e-02
2.014122119374641251e+00 7.495605674464955293e+00 2.656253788757837603e-02
2.043312295017751801e+00 7.442430952064889915e+00 2.272065861893709376e-02
2.072502470660862794e+00 7.368362893946518888e+00 2.995457441375415364e-02
2.101692646303973344e+00 7.385764475683903818e+00 2.530372812699002022e-02
2.130882821947083894e+00 7.368936465749084341e+00 3.674403250742904609e-02
2.160072997590194888e+00 7.307575772264359060e+00 2.301257477578101326e-02
2.189263173233305437e+00 7.314883039801157061e+00 2.075591116558946764e-02
2.218453348876416431e+00 7.268002148361984993e+00 2.441822962756579757e-02
2.247643524519526981e+00 7.202704060294246702e+00 2.717319877128562475e-02
2.276833700162637975e+00 7.234613897442987884e+00 3.012509477695212226e-02
2.306023875805748524e+00 7.159765168390691770e+00 2.165791848951520090e-02
2.335214051448859074e+00 7.147774230611219082e+00 1.995864807985272410e-02
2.364404227091970068e+00 7.097398730123579469e+00 1.972436406473235607e-02
2.393594402735080617e+00 7.063835662160965256e+00 3.608999995592306054e-02
2.422784578378191611e+00 7.043650839575697375e+00 2.767375133482565322e-02
2.451974754021302161e+00 7.033833195350406520e+00 2.892338822467917583e-02
2.481164929664413155e+00 6.976472465400211043e+00 1.727815868250876311e-02
2.510355105307523704e+00 6.941449981194061536e+00 1.834003889187204445e-02
2.539545280950634254e+00 6.919491034103024241e+00 2.357891074104746798e-02
2.568735456593745248e+00 6.933698882605286329e+00 2.342919982681757746e-02
2.597925632236855797e+00 6.899094095539013871e+00 2.132354243798301185e-02
2.627115807879966791e+00 6.911502022817426649e+00 2.391357642342376022e-02
2.656305983523077341e+00 6.802360415182585385e+00 2.958977743018771298e-02
2.685496159166188335e+00 6.810556407824321035e+00 2.877150160788338740e-02
2.714686334809298884e+00 6.790976151882524015e+00 2.343033792864497242e-02
2.743876510452409434e+00 6.766776678299063263e+00 2.370643291551666892e-02
2.773066686095520428e+00 6.730108240299627731e+00 2.224671889031804364e-02
2.802256861738630977e+00 6.751951020008541526e+00 1.937059818066114852e-02
2.831447037381741971e+00 6.728366532015645163e+00 2.052288910702249405e-02
2.860637213024852521e+00 6.711883554065653179e+00 2.062004755469488970e-02
2.889827388667963515e+00 6.688155947587503647e+00 1.316538398128647147e-02
2.919017564311074064e+00 6.642971883228621088e+00 2.105331584079312909e-02
2.948207739954184614e+00 6.658836944373796918e+00 2.436039612634942689e-02
2.977397915597295608e+00 6.588419122976478803e+00 2.392889154172410729e-02
3.006588091240406158e+00 6.574821719305490753e+00 1.957004359722075079e-02
3.035778266883517151e+00 6.564429722223054320e+00 1.717944397191954048e-02
3.064968442526627701e+00 6.552573113181423103e+00 1.845957962392359708e-02
3.094158618169738695e+00 6.554437074421082698e+00 2.088738775313152621e-02
3.123348793812849244e+00 6.526764805469603914e+00 1.617050154156066122e-02
3.152538969455959794e+00 6.460869780345118940e+00 2.181236529738816293e-02
3.181729145099070788e+00 6.456306470521636420e+00 2.193751755945133955e-02
3.210919320742181338e+00 6.436208919224760017e+00 1.642580862232353653e-02
3.240109496385292331e+00 6.430206787211195874e+00 1.611963389376151398e-02
3.269299672028402881e+00 6.404813370090042035e+00 2.053335568022679122e-02
3.298489847671513875e+00 6.419972408424912125e+00 1.815502078707729658e-02
3.327680023314624425e+00 6.342750279901131272e+00 1.803473703809421042e-02
3.356870198957734974e+00 6.373778209588468080e+00 2.518806797005440634e-02
3.386060374600845968e+00 6.343702887167338211e+00 1.976323616954662327e-02
3.415250550243956518e+00 6.349758190430216054e+00 1.797936894489065435e-02
3.444440725887067511e+00 6.269680731748129787e+00 1.382220391531410221e-02
3.473630901530178061e+00 6.293009328688891735e+00 1.824057110555457953e-02
3.502821077173289055e+00 6.294921887068757549e+00 2.409735747866659922e-02
3.532011252816399605e+00 6.235713193602498983e+00 1.731832529224009223e-02
3.561201428459510154e+00 6.225141586664773463e+00 1.746424886449843283e-02
3.590391604102621148e+00 6.271292780838393810e+00 1.263638383641405537e-02
3.619581779745731698e+00 6.226699084990100275e+00 1.140607832597610727e-02
3.648771955388842692e+00 6.226863725745628741e+00 2.513864837388791670e-02
3.677962131031953241e+00 6.184260878687441121e+00 2.017473102425782275e-02
3.707152306675064235e+00 6.223586894327761243e+00 1.180617337886080698e-02
3.736342482318174785e+00 6.174430557651814588e+00 1.333107495307476673e-02
3.765532657961285334e+00 6.145150650690579752e+00 1.787081827025841646e-02
3.794722833604396328e+00 6.134930639671342334e+00 1.495184805309915377e-02
3.823913009247506878e+00 6.152205970770974197e+00 1.431424015783719535e-02
3.853103184890617872e+00 6.109996193048446322e+00 2.016701981834316884e-02
3.882293360533728421e+00 6.099586013995009104e+00 1.930305629246783367e-02
3.911483536176839415e+00 6.090327784805787736e+00 1.494419685738479844e-02
3.940673711819949965e+00 6.078663884558563879e+00 1.850387901887523903e-02
3.969863887463060514e+00 6.063516383785347408e+00 1.615925698444595562e-02
3.999054063106171508e+00 6.044554881757871811e+00 1.310899275776803048e-02
4.028244238749282502e+00 5.997482693648688468e+00 1.685476955598292151e-02
4.057434414392393052e+00 6.019634665557566322e+00 1.282394798863864885e-02
4.086624590035503601e+00 6.028626242905367860e+00 1.333740317768635636e-02
4.115814765678614151e+00 6.015561832880202964e+00 1.498774192446652651e-02
4.145004941321725589e+00 5.971949447276501566e+00 1.706914227267924272e-02
4.174195116964836139e+00 5.966551851805693474e+00 1.975105273492822749e-02
4.203385292607946688e+00 5.959022173324853178e+00 1.484813852189970085e-02
4.232575468251057238e+00 5.943918332032064988e+00 1.365377996985831649e-02
4.261765643894167788e+00 5.941485840349460368e+00 1.516148496651478252e-02
4.290955819537279226e+00 5.926152869943109636e+00 1.421006095135322715e-02
4.320145995180389775e+00 5.903221039153865313e+00 1.398495323074261040e-02
4.349336170823500325e+00 5.863457546450558944e+00 1.570400034471030812e-02
4.378526346466610875e+00 5.896535755878372420e+00 1.249729392871497778e-02
4.407716522109721424e+00 5.857785462985322766e+00 1.325399255094414711e-02
4.436906697752832862e+00 5.864928858187266059e+00 1.252367421959093251e-02
4.466096873395943412e+00 5.864348479470349318e+00 1.441866357524273362e-02
4.495287049039053962e+00 5.848385158592679822e+00 1.191199705073575296e-02
4.524477224682164511e+00 5.800910038641078792e+00 1.470944720619034828e-02
4.553667400325275949e+00 5.811805362847286105e+00 1.381109740082285021e-02
4.582857575968386499e+00 5.806419419140845584e+00 1.331742914411111062e-02
4.612047751611497048e+00 5.817088465529235641e+00 1.548119993999865114e-02
4.641237927254607598e+00 5.789601402590812462e+00 8.459122435139370191e-03
4.670428102897718148e+00 5.780224576523436575e+00 1.494056248055867023e-02
4.699618278540829586e+00 5.757288994431842610e+00 1.244905686947035336e-02
4.728808454183940135e+00 5.762643625725014651e+00 1.295816847940992403e-02
4.757998629827050685e+00 5.744528963182033543e+00 1.365024189950247817e-02
4.787188805470161235e+00 5.731032848766594689e+00 1.325303017147542659e-02
4.816378981113271784e+00 5.730460033248420793e+00 1.094598323732684508e-02
4.845569156756383222e+00 5.714047535549124035e+00 8.468610016509474023e-03
4.874759332399493772e+00 5.697797393777705111e+00 1.090073347645407163e-02
4.903949508042604322e+00 5.706462485962526365e+00 1.396564849718448867e-02
4.933139683685714871e+00 5.703418184731430252e+00 1.205464357668691727e-02
4.962329859328826309e+00 5.705217959484580881e+00 1.271984439914403131e-02
4.991520034971936859e+00 5.674085118063232791e+00 1.163747720623872252e-02
5.020710210615047409e+00 5.655601199071903729e+00 1.151401857446213671e-02
5.049900386258157958e+00 5.674752570572140442e+00 1.186782497972317142e-02
5.079090561901268508e+00 5.622786344091815103e+00 1.014498608217152126e-02
5.108280737544379946e+00 5.642258945680551641e+00 1.025377176021240871e-02
5.137470913187490495e+00 5.634696144344197855e+00 8.333943331605975224e-03
5.166661088830601045e+00 5.605073799214392416e+00 1.157951152995938780e-02
5.195851264473711595e+00 5.603292425671432042e+00 9.794305281059498269e-03
5.225041440116822145e+00 5.581885382252584016e+00 9.359289172440041216e-03
5.254231615759933582e+00 5.574447127298233440e+00 9.402575408422131006e-03
5.283421791403044132e+00 5.590375570431051599e+00 6.488016428277443119e-03
5.312611967046154682e+00 5.575839279840761442e+00 7.986058262189555529e-03
5.341802142689265231e+00 5.569968991154196303e+00 6.347630999861800932e-03
5.370992318332376669e+00 5.563128962204201500e+00 9.287254746640794326e-03
5.400182493975487219e+00 5.517303646202203815e+00 7.769950015432061305e-03
5.429372669618597769e+00 5.545590477091614012e+00 7.580844691810355307e-03
5.458562845261708318e+00 5.528841821884150853e+00 9.619846328960474785e-03
5.487753020904818868e+00 5.528477757112596258e+00 8.560757194954965801e-03
5.516943196547930306e+00 5.501970473084377922e+00 8.606536127635894609e-03
5.546133372191040856e+00 5.505460903281418794e+00 7.879270413540015450e-03
5.575323547834151405e+00 5.492010665970430416e+00 8.479303325949396480e-03
5.604513723477261955e+00 5.475193793925201113e+00 7.450520363634035616e-03
5.633703899120372505e+00 5.478439258082151930e+00 9.184077256234010264e-03
5.662894074763483943e+00 5.479938048740176981e+00 9.764367715777771614e-03
5.692084250406594492e+00 5.473215428885585432e+00 8.978110109698586236e-03
5.721274426049705042e+00 5.475920314146586421e+00 7.461578872484468314e-03
5.750464601692815592e+00 5.440693372980677012e+00 9.016873386196699522e-03
5.779654777335927029e+00 5.433296850037459436e+00 9.523524337034895010e-03
5.808844952979037579e+00 5.434187743730554132e+00 7.623647701445597676e-03
5.838035128622148129e+00 5.429715354429803575e+00 7.637259796631954388e-03
5.867225304265258679e+00 5.417140738960283919e+00 7.676258093830593508e-03
5.896415479908369228e+00 5.401829078392593964e+00 9.720008438144019797e-03
5.925605655551480666e+00 5.411327109741955077e+00 8.539793622173382642e-03
5.954795831194591216e+00 5.393202362167947683e+00 6.359079607014957516e-03
5.983986006837701765e+00 5.382359781617755523e+00 6.782037918636811893e-03
6.013176182480812315e+00 5.380507185919210400e+00 9.283040203149173913e-03
6.042366358123922865e+00 5.379253507352584229e+00 8.350968718385318526e-03
6.071556533767034303e+00 5.374667912368467526e+00 6.779747760219661558e-03
6.100746709410144852e+00 5.356126415759768555e+00 8.056147215174377929e-03
6.129936885053255402e+00 5.350105110583096568e+00 5.025394693188605343e-03
6.159127060696365952e+00 5.343434384555163952e+00 6.317853025401977407e-03
6.188317236339477390e+00 5.349912725293078708e+00 6.782859913792977508e-03
6.217507411982587939e+00 5.341659591517331940e+00 6.696452813796130617e-03
6.246697587625698489e+00 5.331798823984311930e+00 6.629900031747363622e-03
6.275887763268809039e+00 5.327053128620180544e+00 8.126522018426354799e-03
6.305077938911919588e+00 5.323979186844947087e+00 4.647525385949359718e-03
6.334268114555031026e+00 5.314133713214807209e+00 6.534624917636063651e-03
6.363458290198141576e+00 5.306817505476884023e+00 5.880780557816831303e-03
6.392648465841252126e+00 5.304859864272040149e+00 4.826268310906030833e-03
6.421838641484362675e+00 5.300692538372203444e+00 6.721982399877460615e-03
6.451028817127473225e+00 5.284116435731151640e+00 4.649730206503338223e-03
6.480218992770584663e+00 5.287855543432807615e+00 4.199364351494856359e-03
6.509409168413695213e+00 5.276014303635659708e+00 5.421792438247641233e-03
6.538599344056805762e+00 5.269189259225276700e+00 5.961779410444511228e-03
6.567789519699916312e+00 5.260999767886453959e+00 4.424933915238520206e-03
6.596979695343027750e+00 5.265640433378213636e+00 4.088674383516001549e-03
6.626169870986138299e+00 5.262755349552430850e+00 4.458864456413584761e-03
6.655360046629248849e+00 5.244539000275167950e+00 4.511586012510778593e-03
6.684550222272359399e+00 5.247512718864687287e+00 3.906284920775454465e-03
6.713740397915469948e+00 5.236178286742640964e+00 4.729379941812424624e-03
6.742930573558581386e+00 5.232889283509608802e+00 3.441641157488570420e-03
6.772120749201691936e+00 5.231713796049871412e+00 4.134505005560625869e-03
6.801310924844802486e+00 5.220586811146018746e+00 4.282413115273104101e-03
6.830501100487913035e+00 5.216509209914735656e+00 4.253370062270197052e-03
6.859691276131023585e+00 5.218857727863321472e+00 3.268875138895370111e-03
6.888881451774135023e+00 5.214467205755099144e+00 3.850283708584646605e-03
6.918071627417245573e+00 5.205829061444454453e+00 2.948159147813187147e-03
6.947261803060356122e+00 5.201352177658010056e+00 3.245210623663295161e-03
6.976451978703466672e+00 5.196074964484836300e+00 2.972107235150756813e-03
7.005642154346578110e+00 5.189833616619557333e+00 3.826977469025635674e-03
7.034832329989688660e+00 5.193080862724943181e+00 2.654980948394213783e-03
7.064022505632799209e+00 5.189504481987158968e+00 3.237445830391163203e-03
7.093212681275909759e+00 5.177849934470386550e+00 2.388060676310695823e-03
7.122402856919020309e+00 5.179424714372759198e+00 2.788329055331562230e-03
7.151593032562131746e+00 5.175453667923182621e+00 2.584378873847869088e-03
7.180783208205242296e+00 5.170522716940049612e+00 2.105685308799039659e-03
7.209973383848352846e+00 5.168320209617728977e+00 2.075733391783264863e-03
7.239163559491463396e+00 5.166757537304078163e+00 2.767331212617441492e-03
7.268353735134573945e+00 5.159516666173794341e+00 2.785772497378964131e-03
7.297543910777685383e+00 5.160119649069844883e+00 2.254682354820274331e-03
7.326734086420795933e+00 5.153564479606168369e+00 1.995686494741028948e-03
7.355924262063906482e+00 5.157480657243890931e+00 2.616398704124250039e-03
7.385114437707017032e+00 5.155931077563411513e+00 1.597361386761752666e-03
7.414304613350128470e+00 5.151145341904125097e+00 2.003616078120331982e-03
7.443494788993239020e+00 5.149260270547319607e+00 1.776460970222824712e-03
7.472684964636349569e+00 5.149627385447505645e+00 1.954784232323631028e-03
7.501875140279460119e+00 5.148312525970785813e+00 1.609281284979895100e-03
7.531065315922570669e+00 5.147360477711546700e+00 1.685806405469573695e-03
7.560255491565682107e+00 5.145431137094026219e+00 1.729046752168128922e-03
7.589445667208792656e+00 5.145362206345855505e+00 1.588517763742789725e-03
7.618635842851903206e+00 5.144473464711303734e+00 1.533830650317996851e-03


==> anc/fss2FT_65.dat <==
#$k/\sigma_0$ $\tilde{C}\, \sqrt{N_s}/\sigma_0^2$ error
0.000000000000000000e+00 1.110299240660019215e+01 7.663741467888980641e-02
2.357668032712790240e-01 1.101756523298483970e+01 5.131871351008771703e-02
4.715336065425580481e-01 1.161590506492315100e+01 6.126005644039091147e-02
7.073004098138371276e-01 1.621104179695606362e+01 1.166715570987922196e-01
9.430672130851160961e-01 1.076468531082868374e+01 5.447328427985312360e-02
1.178834016356395065e+00 9.336323536025378900e+00 3.167681741257715594e-02
1.414600819627674255e+00 8.529487714713965829e+00 2.393839634108889391e-02
1.650367622898953224e+00 8.038286955740383988e+00 2.376546470051705412e-02
1.886134426170232192e+00 7.625784798630142802e+00 2.222802287126086213e-02
2.121901229441511383e+00 7.362249742919931172e+00 2.050553206377945387e-02
2.357668032712790129e+00 7.066093349653114863e+00 1.492029724651273113e-02
2.593434835984069320e+00 6.867555123544300422e+00 1.635139187993215823e-02
2.829201639255348510e+00 6.670181250407789086e+00 1.792873964893605329e-02
3.064968442526627257e+00 6.529731416202102068e+00 1.524614465060955201e-02
3.300735245797906448e+00 6.415594190778635131e+00 1.398302795197442841e-02
3.536502049069185194e+00 6.228432916751731163e+00 1.337545436930575454e-02
3.772268852340464385e+00 6.144048049384950083e+00 1.293026627851644877e-02
4.008035655611743131e+00 6.026000772233190084e+00 1.225152635293793625e-02
4.243802458883022766e+00 5.922750361310935574e+00 1.319935710935790998e-02
4.479569262154301512e+00 5.816705456779913241e+00 1.014976139695245028e-02
4.715336065425580259e+00 5.743587075875843162e+00 9.226954476071282107e-03
4.951102868696859893e+00 5.659546222006761163e+00 8.338959639187485881e-03
5.186869671968138640e+00 5.585411318538723080e+00 7.819317758363933391e-03
5.422636475239417386e+00 5.512180342973904246e+00 6.910962988232496364e-03
5.658403278510697021e+00 5.442766354967520037e+00 6.018391232132592333e-03
5.894170081781975767e+00 5.385460812371227313e+00 5.577865303537930461e-03
6.129936885053254514e+00 5.330140564917684287e+00 5.706338305075175227e-03
6.365703688324533260e+00 5.287421376599172440e+00 4.392223028171401630e-03
6.601470491595812895e+00 5.237851173066932375e+00 4.137403277574421348e-03
6.837237294867091641e+00 5.204919399635638655e+00 4.175218763161513656e-03
7.073004098138370388e+00 5.168734367878927038e+00 3.454976909356292317e-03
7.308770901409650023e+00 5.148751593841510932e+00 2.951499843116338253e-03


==> anc/fss2FT_725.dat <==
#$k/\sigma_0$ $\tilde{C}\, \sqrt{N_s}/\sigma_0^2$ error
0.000000000000000000e+00 1.110776509868217765e+01 8.758052988917461312e-02
2.113771339673536226e-02 1.107384648075943367e+01 5.399522540804752024e-02
4.227542679347072452e-02 1.112921022236209367e+01 6.276988531167228269e-02
6.341314019020607984e-02 1.115115756894540944e+01 5.692930679470558503e-02
8.455085358694144904e-02 1.107692963803645902e+01 5.804247063414216812e-02
1.056885669836768182e-01 1.099740079043586860e+01 5.780154002461634216e-02
1.268262803804121597e-01 1.111453414435603904e+01 5.971300979327250763e-02
1.479639937771475289e-01 1.095214568538012401e+01 5.944632869882030685e-02
1.691017071738828981e-01 1.104933443802774384e+01 5.911015559083408755e-02
1.902394205706182673e-01 1.110432924154218881e+01 7.535126440323554331e-02
2.113771339673536365e-01 1.101115220244735760e+01 5.673140862097569154e-02
2.325148473640889779e-01 1.106118055829372260e+01 6.381717774225319217e-02
2.536525607608243194e-01 1.101894682111755053e+01 7.432176339115426078e-02
2.747902741575596886e-01 1.102538280360894518e+01 6.153714272033448257e-02
2.959279875542950577e-01 1.112241402795574352e+01 7.456512774154823442e-02
3.170657009510304269e-01 1.117853460562231405e+01 6.945343508225700069e-02
3.382034143477657961e-01 1.116084941224583460e+01 7.560958676476252360e-02
3.593411277445011653e-01 1.134533349885285425e+01 7.161328258329899277e-02
3.804788411412365345e-01 1.134058206987334394e+01 7.389271716957887537e-02
4.016165545379719037e-01 1.135624631295844011e+01 7.976764580945890082e-02
4.227542679347072729e-01 1.156479094564812016e+01 8.286292070557813028e-02
4.438919813314425866e-01 1.165349823607972013e+01 7.329384416197877450e-02
4.650296947281779558e-01 1.194661384422815509e+01 1.252792505567262848e-01
4.861674081249133250e-01 1.193878993059059290e+01 1.011731457799962403e-01
5.073051215216486387e-01 1.196968425628901933e+01 1.212957169094964760e-01
5.284428349183840634e-01 1.210427543944283002e+01 1.329799956418211693e-01
5.495805483151193771e-01 1.237225821097008627e+01 8.951844923807189547e-02
5.707182617118548018e-01 1.272561458968307413e+01 2.123621755120556898e-01
5.918559751085901155e-01 1.344479432711002076e+01 2.105808974950822976e-01
6.129936885053255402e-01 1.417698738487411525e+01 3.679856277272798293e-01
6.341314019020608539e-01 1.423048832011854792e+01 3.790511708361695153e-01
6.552691152987962786e-01 1.628088046002751810e+01 6.078122516370394468e-01
6.764068286955315923e-01 1.578657585594210744e+01 5.519509666364451617e-01
6.975445420922669060e-01 1.996720057862977171e+01 7.816224382354536315e-01
7.186822554890023307e-01 1.840371614709585657e+01 6.666508513946521886e-01
7.398199688857376444e-01 1.622979614423571704e+01 4.433420203953425398e-01
7.609576822824730691e-01 1.531335759503823013e+01 3.129702255211652129e-01
7.820953956792083828e-01 1.484528458809022311e+01 3.632327933502646489e-01
8.032331090759438075e-01 1.375922114282491826e+01 2.616146258125961466e-01
8.243708224726791212e-01 1.337641445260781126e+01 1.646065784615818872e-01
8.455085358694145459e-01 1.247890591728612719e+01 1.544689577566913385e-01
8.666462492661498596e-01 1.205051312314645351e+01 9.570756115244198614e-02
8.877839626628851732e-01 1.197886696855684718e+01 1.649414889350322710e-01
9.089216760596205980e-01 1.149449708172274143e+01 8.259931029667939850e-02
9.300593894563559116e-01 1.126815819411671349e+01 8.829609173511904219e-02
9.511971028530913363e-01 1.090435693787312665e+01 5.739081542774535083e-02
9.723348162498266500e-01 1.072685647674048504e+01 5.586469393310800058e-02
9.934725296465620747e-01 1.052853472682178726e+01 5.175309102554146584e-02
1.014610243043297277e+00 1.033970886517679943e+01 4.557255164209467885e-02
1.035747956440032702e+00 1.020336771359561112e+01 4.454558037044144964e-02
1.056885669836768127e+00 1.003826924120041397e+01 5.285054953381987386e-02
1.078023383233503552e+00 9.917350432548030170e+00 5.229774923901277239e-02
1.099161096630238754e+00 9.774030748201889551e+00 4.354346321942399733e-02
1.120298810026974179e+00 9.650384236516471148e+00 4.263309418270958689e-02
1.141436523423709604e+00 9.622805134341286148e+00 4.398023657435318201e-02
1.162574236820445028e+00 9.430602709411994411e+00 3.455169544479164134e-02
1.183711950217180231e+00 9.354284914851584531e+00 3.696065694326466922e-02
1.204849663613915656e+00 9.322249944617443163e+00 4.300428595934894377e-02
1.225987377010651080e+00 9.211205721519865719e+00 3.649992784906184312e-02
1.247125090407386283e+00 9.118330249788888509e+00 3.044675500296465526e-02
1.268262803804121708e+00 9.011116398591337173e+00 2.771019372033000847e-02
1.289400517200857132e+00 8.926290968686611649e+00 3.234823168321739051e-02
1.310538230597592557e+00 8.841110198551373145e+00 2.797028704132326418e-02
1.331675943994327760e+00 8.799512638654354291e+00 3.134617807330666861e-02
1.352813657391063185e+00 8.762936428769460662e+00 3.155913135523499141e-02
1.373951370787798609e+00 8.719207018154577327e+00 2.081652250465531456e-02
1.395089084184533812e+00 8.644791329384393208e+00 3.241708989494588439e-02
1.416226797581269237e+00 8.601716024647538816e+00 3.761371402480614967e-02
1.437364510978004661e+00 8.556955355268941688e+00 3.126148671596593737e-02
1.458502224374740086e+00 8.503959080236255019e+00 3.165541701403792180e-02
1.479639937771475289e+00 8.494180431350914162e+00 3.189419041657746978e-02
1.500777651168210713e+00 8.380894332338346686e+00 3.355404925885260153e-02
1.521915364564946138e+00 8.313073410672467745e+00 3.014584411705483608e-02
1.543053077961681341e+00 8.299661474861228072e+00 2.986783128589714370e-02
1.564190791358416766e+00 8.191993155860979314e+00 2.531775129175612218e-02
1.585328504755152190e+00 8.186843550898295518e+00 2.816524036619727847e-02
1.606466218151887615e+00 8.132602601420311217e+00 2.997061727030029057e-02
1.627603931548622818e+00 8.121017171733443618e+00 2.522437645143664475e-02
1.648741644945358242e+00 8.046564362865835207e+00 2.374449659810135005e-02
1.669879358342093667e+00 8.056996365813784422e+00 2.683111345759954525e-02
1.691017071738829092e+00 8.007626818334410146e+00 2.602718435906200417e-02
1.712154785135564294e+00 7.954794718522559371e+00 2.500090615272040906e-02
1.733292498532299719e+00 7.946870437300666445e+00 2.493938303849846036e-02
1.754430211929035144e+00 7.922774124940496598e+00 2.140519827100458017e-02
1.775567925325770346e+00 7.868968805348952600e+00 2.598025481775998249e-02
1.796705638722505771e+00 7.804496365269681490e+00 2.932649080542423098e-02
1.817843352119241196e+00 7.774815933158358838e+00 1.959116105976277736e-02
1.838981065515976621e+00 7.723706480267185093e+00 2.770553774368614622e-02
1.860118778912711823e+00 7.699906223057855215e+00 1.774907651245569498e-02
1.881256492309447248e+00 7.646786984134397613e+00 2.539834600259728570e-02
1.902394205706182673e+00 7.616931885859891338e+00 2.129597744370726603e-02
1.923531919102917875e+00 7.639003311865041113e+00 2.146878128780173658e-02
1.944669632499653300e+00 7.551364646079610665e+00 2.636592235560337658e-02
1.965807345896388725e+00 7.549079876788169052e+00 2.404912180206190270e-02
1.986945059293124149e+00 7.528534456723997792e+00 2.637807046971685221e-02
2.008082772689859574e+00 7.501701337501074818e+00 2.499823503738723279e-02
2.029220486086594555e+00 7.466940610128422584e+00 2.256169812900897867e-02
2.050358199483329980e+00 7.411134820868869433e+00 2.630368155088130822e-02
2.071495912880065404e+00 7.412252322837760588e+00 2.391430320995918332e-02
2.092633626276800829e+00 7.432861064273796003e+00 2.508600682623465805e-02
2.113771339673536254e+00 7.358140391770272792e+00 2.294284053170841942e-02
2.134909053070271678e+00 7.366758061066680519e+00 2.536597884612773815e-02
2.156046766467007103e+00 7.358794308843823018e+00 1.818314441034533241e-02
2.177184479863742528e+00 7.288480840832559871e+00 1.517498298560011720e-02
2.198322193260477508e+00 7.297567679478729197e+00 2.395072069682261176e-02
2.219459906657212933e+00 7.265081193446117247e+00 2.347141419343975327e-02
2.240597620053948358e+00 7.237611280213622322e+00 2.152921756495115510e-02
2.261735333450683783e+00 7.205632888183414408e+00 2.344817523503200593e-02
2.282873046847419207e+00 7.190023373183064059e+00 1.880447214911927858e-02
2.304010760244154632e+00 7.168749755362504139e+00 1.839850656125081863e-02
2.325148473640890057e+00 7.158635171922552942e+00 2.094429062345649559e-02
2.346286187037625037e+00 7.160909151345063783e+00 1.757053000074116147e-02
2.367423900434360462e+00 7.122465469642472513e+00 1.578649763682682047e-02
2.388561613831095887e+00 7.125136529458068857e+00 2.279877772900096300e-02
2.409699327227831311e+00 7.071800222715932449e+00 1.850140906027454915e-02
2.430837040624566736e+00 7.030318754681338156e+00 1.564281882334433993e-02
2.451974754021302161e+00 7.038038748891183971e+00 1.815150733423486623e-02
2.473112467418037586e+00 6.993407916282849079e+00 1.974032363686007568e-02
2.494250180814772566e+00 6.983586581697448281e+00 1.849844662352704075e-02
2.515387894211507991e+00 6.927443593320679938e+00 1.719311157873547324e-02
2.536525607608243416e+00 6.915712689660569623e+00 2.137503360415817302e-02
2.557663321004978840e+00 6.950857337876098718e+00 1.951722643135183136e-02
2.578801034401714265e+00 6.899811402859528542e+00 1.654567141157820345e-02
2.599938747798449690e+00 6.885652850714659934e+00 1.782569854980850174e-02
2.621076461195185114e+00 6.873307910244552232e+00 2.206667066903691965e-02
2.642214174591920095e+00 6.854085929243259656e+00 1.662731773795111251e-02
2.663351887988655520e+00 6.826762543427129515e+00 1.921897338932290755e-02
2.684489601385390944e+00 6.791181367420632498e+00 1.754997037949744890e-02
2.705627314782126369e+00 6.795509284576339404e+00 1.616708052523934541e-02
2.726765028178861794e+00 6.779464644753827152e+00 1.928660189682913917e-02
2.747902741575597219e+00 6.804434696785421011e+00 1.775770419616068407e-02
2.769040454972332643e+00 6.739118242662560654e+00 1.411241578226500419e-02
2.790178168369067624e+00 6.749777251725581628e+00 1.754637255281754626e-02
2.811315881765803049e+00 6.726404827586322632e+00 2.434264948819460372e-02
2.832453595162538473e+00 6.715922800584252172e+00 1.637162030350181735e-02
2.853591308559273898e+00 6.709568676344872529e+00 1.769767158214111125e-02
2.874729021956009323e+00 6.663030952871994650e+00 1.508805267813557137e-02
2.895866735352744747e+00 6.646082634881943285e+00 2.014643006596774852e-02
2.917004448749480172e+00 6.681756862022151466e+00 2.152103873421666591e-02
2.938142162146215153e+00 6.633011855726195449e+00 1.663590298327079220e-02
2.959279875542950577e+00 6.606981699337231007e+00 2.015731980866916281e-02
2.980417588939686002e+00 6.596171714711031697e+00 1.755514379676852837e-02
3.001555302336421427e+00 6.613613320534168949e+00 1.553728294616398171e-02
3.022693015733156852e+00 6.556145812784168747e+00 2.280027841510717801e-02
3.043830729129892276e+00 6.573375914616485183e+00 1.701033886766351727e-02
3.064968442526627701e+00 6.508747793049359132e+00 1.588992322360148826e-02
3.086106155923362682e+00 6.554523216929141860e+00 1.852892387148381143e-02
3.107243869320098106e+00 6.520464043124741593e+00 1.219572724011904613e-02
3.128381582716833531e+00 6.499420897485070903e+00 1.581639854590459124e-02
3.149519296113568956e+00 6.491903499407310818e+00 1.481742220742560991e-02
3.170657009510304380e+00 6.461910497120544328e+00 1.562086144111240332e-02
3.191794722907039805e+00 6.469532470325445317e+00 1.422448152051137421e-02
3.212932436303775230e+00 6.427470392070921967e+00 1.632789954245001882e-02
3.234070149700510211e+00 6.428621032763491172e+00 1.667702348789282599e-02
3.255207863097245635e+00 6.411092891531809279e+00 1.782883309778216310e-02
3.276345576493981060e+00 6.434714990507671040e+00 1.253879518082528718e-02
3.297483289890716485e+00 6.393858829967387969e+00 1.705987253761406461e-02
3.318621003287451909e+00 6.368669527926801521e+00 1.525823240754469422e-02
3.339758716684187334e+00 6.379814137803440310e+00 1.409884817043547192e-02
3.360896430080922759e+00 6.369629687478155056e+00 1.702288514750665421e-02
3.382034143477658183e+00 6.354773063676693923e+00 1.540765051963675046e-02
3.403171856874393164e+00 6.328321213132783285e+00 1.318075818404343923e-02
3.424309570271128589e+00 6.335287326417924803e+00 1.648040867586387723e-02
3.445447283667864014e+00 6.329704774718030613e+00 1.385524326838640484e-02
3.466584997064599438e+00 6.318816240334071743e+00 1.229579623866573594e-02
3.487722710461334863e+00 6.290914732365977535e+00 1.350769829235328075e-02
3.508860423858070288e+00 6.258545936312359004e+00 1.372475124936952881e-02
3.529998137254805712e+00 6.294035578429764577e+00 1.418525616402977439e-02
3.551135850651540693e+00 6.254431113251187391e+00 1.380309857162542557e-02
3.572273564048276118e+00 6.229124962627932582e+00 1.570723365301068125e-02
3.593411277445011542e+00 6.247705225115639749e+00 1.437977895299288877e-02
3.614548990841746967e+00 6.238409527603955063e+00 1.534841798745547291e-02
3.635686704238482392e+00 6.212409144985706178e+00 1.348345673334184515e-02
3.656824417635217817e+00 6.182217622640047594e+00 1.261722317298515257e-02
3.677962131031953241e+00 6.188856222683019936e+00 1.425152744675282565e-02
3.699099844428688222e+00 6.202123494654302682e+00 1.312718443192533065e-02
3.720237557825423647e+00 6.185064175925727881e+00 1.342242803666284477e-02
3.741375271222159071e+00 6.173883092912666015e+00 1.493666248413374684e-02
3.762512984618894496e+00 6.137510095420378953e+00 1.370262377051255885e-02
3.783650698015629921e+00 6.167702310903387719e+00 1.296479619493255686e-02
3.804788411412365345e+00 6.155004990802441789e+00 1.221809729533802555e-02
3.825926124809100770e+00 6.089352084062602088e+00 1.344491993372008004e-02
3.847063838205835751e+00 6.094444032834186231e+00 1.543761678141228853e-02
3.868201551602571175e+00 6.124451451111224465e+00 1.616190941141515403e-02
3.889339264999306600e+00 6.070859075548534101e+00 1.588259574758966314e-02
3.910476978396042025e+00 6.100630930195390711e+00 1.075526849869964593e-02
3.931614691792777450e+00 6.083216943017106360e+00 8.686102148772349707e-03
3.952752405189512874e+00 6.061879161064044119e+00 1.444284796387787506e-02
3.973890118586248299e+00 6.052609367610871871e+00 1.060141693453727808e-02
3.995027831982983280e+00 6.039648595468135817e+00 1.147365820961934561e-02
4.016165545379719148e+00 6.023028625961483584e+00 1.358427238862276905e-02
4.037303258776454129e+00 6.021244094866561092e+00 1.145734015960457597e-02
4.058440972173189110e+00 6.034016545100394424e+00 1.026632533923845653e-02
4.079578685569924978e+00 5.996652923770184884e+00 1.511374182393892575e-02
4.100716398966659959e+00 5.986826282377816000e+00 1.430297488832765751e-02
4.121854112363395828e+00 5.992678372202643544e+00 1.355060954087271112e-02
4.142991825760130808e+00 5.982137730466023484e+00 1.287248984180979459e-02
4.164129539156866677e+00 5.974242596012686590e+00 1.172987091299686029e-02
4.185267252553601658e+00 5.959746195347132236e+00 1.006697276641164290e-02
4.206404965950337527e+00 5.970291734179460796e+00 1.425192779124634206e-02
4.227542679347072507e+00 5.927555144602266068e+00 1.186449602087134673e-02
4.248680392743807488e+00 5.954429201712605035e+00 1.424222037561889524e-02
4.269818106140543357e+00 5.916550907671808801e+00 1.219636486090411656e-02
4.290955819537278337e+00 5.919030096297152710e+00 9.719540375548637798e-03
4.312093532934014206e+00 5.919163388470703779e+00 1.229504644804406410e-02
4.333231246330749187e+00 5.904610954446257942e+00 9.762769508589180453e-03
4.354368959727485056e+00 5.880008078555531981e+00 1.135194730873181901e-02
4.375506673124220036e+00 5.900525222019429528e+00 1.047662389990564394e-02
4.396644386520955017e+00 5.872026215098251178e+00 9.854977978761501542e-03
4.417782099917690886e+00 5.856547335219144834e+00 1.396691372799794238e-02
4.438919813314425866e+00 5.864870270245651440e+00 1.215407681106842747e-02
4.460057526711161735e+00 5.845964760172117636e+00 8.873035672740017810e-03
4.481195240107896716e+00 5.850436749618745047e+00 1.232395938014078235e-02
4.502332953504632584e+00 5.825451204327348975e+00 1.086612051156280769e-02
4.523470666901367565e+00 5.816962061096661252e+00 9.884655047810548059e-03
4.544608380298102546e+00 5.824255594004641878e+00 1.176972735326226732e-02
4.565746093694838414e+00 5.794447920929971296e+00 9.997225459599155817e-03
4.586883807091573395e+00 5.827640182082772569e+00 1.132717291437749033e-02
4.608021520488309264e+00 5.806079461730359270e+00 1.003488568099402886e-02
4.629159233885044245e+00 5.793723495521552636e+00 9.964972555004388693e-03
4.650296947281780113e+00 5.768549363517625927e+00 8.729639197302614326e-03
4.671434660678515094e+00 5.789780013095934486e+00 1.258247706392073492e-02
4.692572374075250075e+00 5.760180861555149967e+00 1.039409385861069131e-02
4.713710087471985943e+00 5.758686593796882747e+00 1.006765406814402568e-02
4.734847800868720924e+00 5.736152537000107188e+00 1.304014465065661196e-02
4.755985514265456793e+00 5.773955423315102031e+00 1.068722331113648033e-02
4.777123227662191773e+00 5.724072544241545657e+00 9.510177245123001624e-03
4.798260941058927642e+00 5.719348495367489349e+00 9.815406275803217548e-03
4.819398654455662623e+00 5.707464973386176865e+00 1.053032903806912050e-02
4.840536367852397603e+00 5.723939494512331194e+00 1.040843221847975557e-02
4.861674081249133472e+00 5.692518209832224230e+00 9.563871113701190654e-03
4.882811794645868453e+00 5.712209746978723857e+00 8.177349393978419756e-03
4.903949508042604322e+00 5.693118204620772893e+00 1.083488496088372277e-02
4.925087221439339302e+00 5.713311924526791152e+00 1.206426437359916365e-02
4.946224934836075171e+00 5.680631108883586577e+00 7.807060559636000083e-03
4.967362648232810152e+00 5.670492587496632986e+00 9.174738776238026972e-03
4.988500361629545132e+00 5.662495653087848524e+00 1.053684434198991215e-02
5.009638075026281001e+00 5.671749558870716967e+00 1.050989734866952449e-02
5.030775788423015982e+00 5.659992977651670643e+00 1.057165824591803534e-02
5.051913501819751851e+00 5.638962503159774542e+00 1.170181039190695479e-02
5.073051215216486831e+00 5.651874229658206517e+00 8.226686192896494332e-03
5.094188928613222700e+00 5.637338220028333069e+00 1.137443509297605786e-02
5.115326642009957681e+00 5.629718061143724306e+00 1.019920744867548572e-02
5.136464355406692661e+00 5.627036381522200870e+00 9.077160926568683674e-03
5.157602068803428530e+00 5.614022808463293934e+00 1.041167457690569433e-02
5.178739782200163511e+00 5.607355095566428638e+00 7.612998531133101203e-03
5.199877495596899379e+00 5.598600082835750058e+00 8.293530206217761963e-03
5.221015208993634360e+00 5.592353373133703620e+00 1.277267918035506801e-02
5.242152922390370229e+00 5.597568081564412878e+00 9.423048704621798249e-03
5.263290635787105209e+00 5.579428170813839571e+00 7.186322530528447758e-03
5.284428349183840190e+00 5.574160078418500142e+00 7.222201645261421693e-03
5.305566062580576059e+00 5.573259714598022718e+00 8.516983331424723275e-03
5.326703775977311039e+00 5.561013402491408186e+00 8.456704890585966736e-03
5.347841489374046908e+00 5.558093442852033661e+00 9.355013186166395364e-03
5.368979202770781889e+00 5.548413094860154438e+00 7.470787632672189378e-03
5.390116916167517758e+00 5.528168314197847266e+00 7.621884413139835487e-03
5.411254629564252738e+00 5.546118040974508112e+00 8.348263000780772880e-03
5.432392342960987719e+00 5.523550051769998248e+00 7.414130679975617158e-03
5.453530056357723588e+00 5.524413388444217254e+00 8.473295680055732693e-03
5.474667769754458568e+00 5.521408337428004742e+00 8.052449673405560199e-03
5.495805483151194437e+00 5.517424218233418109e+00 7.561036630707312044e-03
5.516943196547929418e+00 5.516324634749712352e+00 6.725955947683160720e-03
5.538080909944665287e+00 5.509713590825673357e+00 7.955277854207258928e-03
5.559218623341400267e+00 5.494085248999643234e+00 6.400940076979026380e-03
5.580356336738135248e+00 5.492180342243127456e+00 7.754873847375058811e-03
5.601494050134871117e+00 5.487474597012476529e+00 8.993273609066532864e-03
5.622631763531606097e+00 5.489164479471108748e+00 6.468918030898747687e-03
5.643769476928341966e+00 5.460307947110547566e+00 6.441602839048286844e-03
5.664907190325076947e+00 5.464515364509114015e+00 6.823636723052417530e-03
5.686044903721812815e+00 5.466769143400978415e+00 5.950512543732182358e-03
5.707182617118547796e+00 5.464480716841608299e+00 7.581616918711504664e-03
5.728320330515282777e+00 5.462203491580988945e+00 7.945926818134075101e-03
5.749458043912018645e+00 5.444811945014395249e+00 4.680171928309472158e-03
5.770595757308753626e+00 5.445573557994273450e+00 7.974119560950346935e-03
5.791733470705489495e+00 5.445836812740848742e+00 5.628627563079457823e-03
5.812871184102224476e+00 5.437956678893895557e+00 7.132727712499239460e-03
5.834008897498960344e+00 5.436744121896447623e+00 7.037837516075981341e-03
5.855146610895695325e+00 5.421324054777097778e+00 7.195900429762005363e-03
5.876284324292430306e+00 5.418525810504259077e+00 6.230689674340165497e-03
5.897422037689166174e+00 5.408259615655654606e+00 6.357264226211972388e-03
5.918559751085901155e+00 5.409369030435063230e+00 6.948704010993169908e-03
5.939697464482637024e+00 5.389980949497332752e+00 6.402860866983587154e-03
5.960835177879372004e+00 5.394328146991833606e+00 4.755595485430649284e-03
5.981972891276107873e+00 5.385911935342496903e+00 5.596355560699810272e-03
6.003110604672842854e+00 5.376722929172201404e+00 6.046736554511602905e-03
6.024248318069577834e+00 5.385651761798211368e+00 6.791115814523018823e-03
6.045386031466313703e+00 5.373110735851139630e+00 6.377273985303150844e-03
6.066523744863048684e+00 5.360696790230807807e+00 5.590888414160549193e-03
6.087661458259784553e+00 5.378579138963671902e+00 5.749716437281868903e-03
6.108799171656519533e+00 5.363993178861478306e+00 5.503300131526189277e-03
6.129936885053255402e+00 5.352670773948282168e+00 5.772568329298935833e-03
6.151074598449990383e+00 5.353272651688255834e+00 4.778512342430139316e-03
6.172212311846725363e+00 5.351231874966440039e+00 6.429800508560811791e-03
6.193350025243461232e+00 5.346900403091703780e+00 5.132174747349040923e-03
6.214487738640196213e+00 5.340261057924777788e+00 5.157189385612318509e-03
6.235625452036932082e+00 5.327246416292405584e+00 5.606191246395436124e-03
6.256763165433667062e+00 5.328024349868793585e+00 6.725079566257495881e-03
6.277900878830402931e+00 5.329741471001038455e+00 4.838347799443845111e-03
6.299038592227137912e+00 5.325036301399405758e+00 5.416526250885396292e-03
6.320176305623872892e+00 5.318064796140828498e+00 5.106646885648520075e-03
6.341314019020608761e+00 5.315039267732135642e+00 5.699338003282553890e-03
6.362451732417343742e+00 5.308359989429701109e+00 6.251076344427933598e-03
6.383589445814079610e+00 5.300362647631279067e+00 4.594301662805647460e-03
6.404727159210814591e+00 5.298178811499174579e+00 4.269413583625467946e-03
6.425864872607550460e+00 5.288396880017232071e+00 4.359683497056616834e-03
6.447002586004285440e+00 5.293130012915141513e+00 4.418042173893368084e-03
6.468140299401020421e+00 5.288271067336599351e+00 5.361924592675174246e-03
6.489278012797756290e+00 5.283302905540638861e+00 4.695694862527469843e-03
6.510415726194491270e+00 5.272840871106365235e+00 3.770461013442965616e-03
6.531553439591227139e+00 5.271422895703604006e+00 3.299633800772901280e-03
6.552691152987962120e+00 5.263801420284571542e+00 3.525372594092223474e-03
6.573828866384697989e+00 5.268863772508720622e+00 3.776756174964419725e-03
6.594966579781432969e+00 5.255472403594134256e+00 3.228966651575120896e-03
6.616104293178167950e+00 5.256514937000836163e+00 4.307171471126360410e-03
6.637242006574903819e+00 5.253194425262286416e+00 4.569638133645715153e-03
6.658379719971638799e+00 5.244997736158165225e+00 4.631346500996284116e-03
6.679517433368374668e+00 5.243080229358503708e+00 3.797773527047131580e-03
6.700655146765109649e+00 5.246310856898101171e+00 3.585007048599821947e-03
6.721792860161845518e+00 5.244929606055090510e+00 4.357625512543842825e-03
6.742930573558580498e+00 5.237966278588834790e+00 4.062780357112018986e-03
6.764068286955316367e+00 5.232530590188083863e+00 3.534457650666671114e-03
6.785206000352051348e+00 5.221770825442225039e+00 3.227226503342643747e-03
6.806343713748786328e+00 5.224010614530242513e+00 2.716768027311319486e-03
6.827481427145522197e+00 5.216634632240930713e+00 2.475967106186779346e-03
6.848619140542257178e+00 5.215388317479461300e+00 3.685653539482253681e-03
6.869756853938993046e+00 5.214541540232993988e+00 2.666042972949162621e-03
6.890894567335728027e+00 5.211182280359947683e+00 3.413879914497768182e-03
6.912032280732463896e+00 5.209016603846253979e+00 3.160545997365439216e-03
6.933169994129198876e+00 5.205456017889780185e+00 2.739366746084478943e-03
6.954307707525933857e+00 5.197635761268632137e+00 2.416574499779490254e-03
6.975445420922669726e+00 5.198346295727866995e+00 2.963781014219976726e-03
6.996583134319404707e+00 5.195893687081469814e+00 2.050198949828964216e-03
7.017720847716140575e+00 5.191594521770538151e+00 2.617639355622436177e-03
7.038858561112875556e+00 5.191908118693136842e+00 2.545200812332470888e-03
7.059996274509611425e+00 5.187915411516749842e+00 2.105395710191023534e-03
7.081133987906346405e+00 5.179190506329213406e+00 2.609650590066747017e-03
7.102271701303081386e+00 5.178379828341296509e+00 2.194151723870917288e-03
7.123409414699817255e+00 5.180576026264986034e+00 2.211744074900887438e-03
7.144547128096552235e+00 5.177309060543745289e+00 2.041759991191773819e-03
7.165684841493288104e+00 5.172972005763419645e+00 2.330872892618553183e-03
7.186822554890023085e+00 5.172531774861492515e+00 2.050073542031394507e-03
7.207960268286758954e+00 5.171751006638749537e+00 2.172559016825297354e-03
7.229097981683493934e+00 5.166338787852806647e+00 2.017766236746018453e-03
7.250235695080228915e+00 5.165900003961987785e+00 1.817971091341554803e-03
7.271373408476964784e+00 5.160688142841037163e+00 1.233487963669296830e-03
7.292511121873699764e+00 5.158684287426424042e+00 1.668407103949137065e-03
7.313648835270435633e+00 5.159149251323006169e+00 1.620657549826081756e-03
7.334786548667170614e+00 5.157914095277293498e+00 1.855509821462232199e-03
7.355924262063906482e+00 5.157078492179858920e+00 1.495318442133460306e-03
7.377061975460641463e+00 5.154605772210659076e+00 1.652547893174380680e-03
7.398199688857376444e+00 5.152428645101705840e+00 1.530214459694085325e-03
7.419337402254112313e+00 5.150305898136646299e+00 1.547099445227464402e-03
7.440475115650847293e+00 5.148756396344911224e+00 1.479960210960101384e-03
7.461612829047583162e+00 5.149628476782821984e+00 1.483530186060446612e-03
7.482750542444318143e+00 5.149067327037323061e+00 1.353622028950142702e-03
7.503888255841054011e+00 5.148232486438565125e+00 1.359836218342272331e-03
7.525025969237788992e+00 5.146899531178571685e+00 1.308738095466086687e-03
7.546163682634523973e+00 5.146227661321118418e+00 1.201422385751003356e-03
7.567301396031259841e+00 5.146007865563189121e+00 1.206263429842210824e-03
7.588439109427994822e+00 5.146988814623606245e+00 1.022753921533341116e-03
7.609576822824730691e+00 5.145229169578509065e+00 1.120081902224194645e-03
7.630714536221465671e+00 5.145874798256730109e+00 1.402251088559463774e-03


==> anc/fss2real_125.dat <==
#$x\sigma_0$ $C/\sigma_0^2$ error
0.000000000000000000e+00 7.034824628502571287e+00 3.097505624842320643e-03
4.099999999999999756e-01 1.911238227398221579e+00 3.672465352341979135e-03
8.199999999999999512e-01 8.283382462789243839e-01 4.563613945978882251e-03
1.229999999999999982e+00 5.748859398801080545e-01 5.948553716828649911e-03
1.639999999999999902e+00 3.195425218725118088e-01 6.341529120288190262e-03
2.049999999999999822e+00 1.700842780698210988e-01 6.471083341054143130e-03
2.459999999999999964e+00 3.109562670299700210e-02 6.415474385851075920e-03
2.869999999999999662e+00 -6.472981212005676777e-02 6.386260631081761875e-03
3.279999999999999805e+00 -1.427564582208392663e-01 5.732485037255278561e-03
3.689999999999999947e+00 -1.885462634422063188e-01 4.744747675227295632e-03
4.099999999999999645e+00 -2.104890532924480473e-01 3.233777931606763266e-03
4.509999999999999787e+00 -2.102772589803749426e-01 2.732773223675447494e-03
4.919999999999999929e+00 -1.913756772274806117e-01 3.325060862394001171e-03
5.330000000000000071e+00 -1.619422691028295225e-01 5.117338425578224492e-03
5.739999999999999325e+00 -1.225687243808691457e-01 6.018924572790462779e-03
6.149999999999999467e+00 -7.355165961961454557e-02 7.283213722142798004e-03
6.559999999999999609e+00 -2.929028276255312563e-02 8.249859999340736910e-03
6.969999999999999751e+00 1.554125749452554307e-02 8.416001798945461215e-03
7.379999999999999893e+00 6.196282637764762707e-02 7.878805175980958114e-03
7.789999999999999147e+00 9.259540327004683880e-02 7.028621850808045197e-03
8.199999999999999289e+00 1.140652223330002185e-01 6.199040933170085754e-03
8.609999999999999432e+00 1.267711447828643034e-01 5.092279984554919266e-03
9.019999999999999574e+00 1.255509541428423692e-01 4.454676198213596006e-03
9.429999999999999716e+00 1.172855158448292689e-01 4.541779354167226924e-03
9.839999999999999858e+00 9.673743244656264617e-02 6.151116255109040538e-03
1.025000000000000000e+01 7.302733613633186072e-02 7.555332149519007091e-03
1.066000000000000014e+01 4.411350648398847801e-02 8.983951816716654812e-03
1.106999999999999851e+01 1.766796319012431740e-02 1.033478862135646208e-02
1.147999999999999865e+01 -1.216445484510440996e-02 1.054207339716233503e-02
1.188999999999999879e+01 -3.781142204284079766e-02 1.019928958510568466e-02
1.229999999999999893e+01 -5.609067598580210617e-02 9.388060505521718391e-03
1.270999999999999908e+01 -6.905130820678198611e-02 8.005713583171005648e-03
1.311999999999999922e+01 -7.687125140631798081e-02 6.411119255344213501e-03
1.352999999999999936e+01 -7.448912686921034532e-02 5.223311737003862032e-03
1.393999999999999950e+01 -6.816969460603122810e-02 4.348156431954407729e-03
1.434999999999999964e+01 -5.537158032723441675e-02 5.283898438787981190e-03
1.475999999999999979e+01 -3.997561535923977588e-02 7.055868957181222166e-03
1.516999999999999993e+01 -2.498740582824143450e-02 8.452619358932884908e-03
1.557999999999999829e+01 -4.453694857108863280e-03 9.596901017316859447e-03
1.598999999999999844e+01 1.261247196380146235e-02 1.069741355798992100e-02
1.639999999999999858e+01 2.568161149949816507e-02 1.096574464789643391e-02
1.680999999999999872e+01 3.861560669864214090e-02 1.110002112107633804e-02
1.721999999999999886e+01 4.295456223662960649e-02 1.010619249174202379e-02
1.762999999999999901e+01 4.530994605067917985e-02 8.088242628016764288e-03
1.803999999999999915e+01 4.386647441162617317e-02 6.304718397565843048e-03
1.844999999999999929e+01 3.872651294372145281e-02 4.227613503810932066e-03
1.885999999999999943e+01 2.668565877434982483e-02 4.180396814349756317e-03
1.926999999999999957e+01 1.618818011242179403e-02 6.124960200468122611e-03
1.967999999999999972e+01 3.343806331261917151e-03 8.684774342924176174e-03
2.008999999999999986e+01 -6.775571688002562237e-03 1.063126472074038195e-02
2.050000000000000000e+01 -1.579366766114645090e-02 1.202394134489500992e-02
2.091000000000000014e+01 -2.239459542353605670e-02 1.239435458868011659e-02
2.132000000000000028e+01 -2.633474572357754825e-02 1.226175873205466969e-02
2.173000000000000043e+01 -2.630740137273601328e-02 1.090769023833932511e-02
2.213999999999999702e+01 -2.590023116911829501e-02 8.961618251960217635e-03
2.254999999999999716e+01 -2.362467293099651186e-02 6.440429596249535975e-03
2.295999999999999730e+01 -1.549495456472551810e-02 3.400813968532665887e-03
2.336999999999999744e+01 -7.419757986037006300e-03 3.128620372785966518e-03
2.377999999999999758e+01 1.163222034094479407e-03 4.926423982339493690e-03
2.418999999999999773e+01 7.428152059289748824e-03 8.281686471555048390e-03
2.459999999999999787e+01 1.325969265327720317e-02 1.081154485867161577e-02
2.500999999999999801e+01 1.619068075735597551e-02 1.230109392927035590e-02


==> anc/fss2real_185.dat <==
#$x\sigma_0$ $C/\sigma_0^2$ error
0.000000000000000000e+00 7.036950862276729168e+00 2.787612139161004844e-03
4.099999999999999756e-01 1.913728263670891883e+00 3.059691431235956032e-03
8.199999999999999512e-01 8.286009493158835726e-01 3.658510802420865231e-03
1.229999999999999982e+00 5.741889567321039056e-01 4.457095334887717711e-03
1.639999999999999902e+00 3.186412579935630762e-01 5.165597760222432819e-03
2.049999999999999822e+00 1.716203440099117183e-01 5.856286668468849328e-03
2.459999999999999964e+00 3.277063883599667937e-02 5.276078944409983394e-03
2.869999999999999662e+00 -6.101613864126329001e-02 4.928694392483459752e-03
3.279999999999999805e+00 -1.363325167073018429e-01 3.988604458665855057e-03
3.689999999999999947e+00 -1.810120455052304234e-01 2.952352345370087231e-03
4.099999999999999645e+00 -2.038441367757897749e-01 2.260834171059156184e-03
4.509999999999999787e+00 -2.082266821549139113e-01 2.138274434674016736e-03
4.919999999999999929e+00 -1.923287858100557191e-01 3.338702725829174357e-03
5.330000000000000071e+00 -1.651593790636159964e-01 4.316946236768393411e-03
5.739999999999999325e+00 -1.246088031234973414e-01 5.248501173251439271e-03
6.149999999999999467e+00 -8.140287063972820314e-02 6.024644728411033753e-03
6.559999999999999609e+00 -3.289418188789640374e-02 6.653262549262211299e-03
6.969999999999999751e+00 9.844358122592475335e-03 6.552420130501809652e-03
7.379999999999999893e+00 5.114208284557208994e-02 6.262707419666871736e-03
7.789999999999999147e+00 7.989166267087022266e-02 5.681734763921129396e-03
8.199999999999999289e+00 1.010346992939630123e-01 4.732821523739105807e-03
8.609999999999999432e+00 1.124985099371101083e-01 3.948295379096915421e-03
9.019999999999999574e+00 1.158638104039415029e-01 3.417882715203741407e-03
9.429999999999999716e+00 1.085463486434113112e-01 3.619440630914374374e-03
9.839999999999999858e+00 9.192037206565385754e-02 4.180302836714080289e-03
1.025000000000000000e+01 6.872539938601200660e-02 5.474111371276509791e-03
1.066000000000000014e+01 4.282767181721350291e-02 6.087104172419865143e-03
1.106999999999999851e+01 1.513797525882945062e-02 6.559681858038539023e-03
1.147999999999999865e+01 -1.225674539461248796e-02 6.462503867907760935e-03
1.188999999999999879e+01 -3.602909675347519547e-02 6.405950380252197450e-03
1.229999999999999893e+01 -5.157978223035435128e-02 5.267882087720986498e-03
1.270999999999999908e+01 -6.498123000290120799e-02 4.130753934990175590e-03
1.311999999999999922e+01 -7.051288992512150244e-02 3.375757460329283002e-03
1.352999999999999936e+01 -6.937717209776476934e-02 2.917350671193905988e-03
1.393999999999999950e+01 -6.379298006174745350e-02 3.304747846108385852e-03
1.434999999999999964e+01 -5.292461860160824205e-02 4.152191326984421699e-03
1.475999999999999979e+01 -3.770711783601031486e-02 5.434817640151316277e-03
1.516999999999999993e+01 -2.273463814455650711e-02 6.402218663734395021e-03
1.557999999999999829e+01 -4.656143735352492180e-03 7.033468844763960358e-03
1.598999999999999844e+01 1.384978775103495006e-02 6.735930351076307131e-03
1.639999999999999858e+01 2.783117940586037065e-02 6.779342282540837782e-03
1.680999999999999872e+01 4.133830436105624673e-02 6.086915295108236493e-03
1.721999999999999886e+01 4.941721672001404136e-02 5.139987526852098781e-03
1.762999999999999901e+01 5.073511609393981103e-02 4.305388332169687859e-03
1.803999999999999915e+01 5.015885248564012217e-02 3.946986359541149875e-03
1.844999999999999929e+01 4.623992212507512661e-02 4.093950989110614440e-03
1.885999999999999943e+01 3.755788278713281803e-02 4.826280551230554758e-03
1.926999999999999957e+01 2.609389557383121061e-02 5.400129957350127165e-03
1.967999999999999972e+01 1.081008023488765936e-02 6.590581730124015804e-03
2.008999999999999986e+01 -2.563907265931757769e-03 7.067096178902025280e-03
2.050000000000000000e+01 -1.430256136018579101e-02 6.949906158214766427e-03
2.091000000000000014e+01 -2.590439005259629127e-02 6.717764006270708979e-03
2.132000000000000028e+01 -3.159521428778109403e-02 5.912730718841290901e-03
2.173000000000000043e+01 -3.386082940424198218e-02 4.947324803970750556e-03
2.213999999999999702e+01 -3.271687719905216202e-02 4.195274977529501494e-03
2.254999999999999716e+01 -2.924397828822893064e-02 4.363274238887117872e-03
2.295999999999999730e+01 -2.415281501459448990e-02 5.094664023339055998e-03
2.336999999999999744e+01 -1.991861260027761454e-02 5.941230259144805043e-03
2.377999999999999758e+01 -1.154225196503607526e-02 7.161251825137934963e-03
2.418999999999999773e+01 -3.045947258868804668e-03 7.757156721218910408e-03
2.459999999999999787e+01 5.689217791683826887e-03 7.882816767422144016e-03
2.500999999999999801e+01 1.304634433503867180e-02 7.468887938191505829e-03
2.541999999999999815e+01 1.862017317922176965e-02 7.122798966784113332e-03
2.582999999999999829e+01 2.272752148479385489e-02 5.621604312238612233e-03
2.623999999999999844e+01 2.546181274706936157e-02 4.160577776344881983e-03
2.664999999999999858e+01 2.264702664342043911e-02 3.610667947088347113e-03
2.705999999999999872e+01 1.963101218473924450e-02 3.961239328928506907e-03
2.746999999999999886e+01 1.412457895115071943e-02 5.378523903636944423e-03
2.787999999999999901e+01 7.372815682900107567e-03 6.701170681117901880e-03
2.828999999999999915e+01 4.312221295318712714e-04 7.838878394163235550e-03
2.869999999999999929e+01 -4.113062746641042190e-03 8.896710940580013563e-03
2.910999999999999943e+01 -9.712428736097256446e-03 8.999711476764203286e-03
2.951999999999999957e+01 -1.429948404686771056e-02 8.575749496209541037e-03
2.992999999999999972e+01 -1.687634739514331031e-02 7.348100001348029965e-03
3.033999999999999986e+01 -1.833467911138364145e-02 5.701740027296030300e-03
3.074999999999999645e+01 -1.493583674902606781e-02 3.750669545362920066e-03
3.115999999999999659e+01 -1.087875706132674508e-02 2.746810636028504740e-03
3.156999999999999673e+01 -6.456762502871002223e-03 3.683834261403493449e-03
3.197999999999999687e+01 -3.128920987637090478e-03 5.453227492460611080e-03
3.239000000000000057e+01 4.300114285998260510e-03 7.314545303135842370e-03
3.279999999999999716e+01 7.707071349391541107e-03 8.784440655735477332e-03
3.321000000000000085e+01 9.872506425192151963e-03 9.632380900682685834e-03
3.361999999999999744e+01 1.380059800481765048e-02 9.440569755145167968e-03
3.403000000000000114e+01 1.229336503190103791e-02 8.272673714909516487e-03
3.443999999999999773e+01 1.034328311417947489e-02 7.213311417330651835e-03
3.485000000000000142e+01 6.198570731552373834e-03 5.326081802064067811e-03
3.525999999999999801e+01 2.898441992046554144e-03 3.387774765362735509e-03
3.566999999999999460e+01 -3.596270560258691020e-05 2.226639142774258003e-03
3.607999999999999829e+01 -3.737295191993471322e-03 2.935796872900746542e-03
3.648999999999999488e+01 -6.622299393947132622e-03 4.883050481762150896e-03
3.689999999999999858e+01 -1.267739139211092499e-02 6.909747115706383648e-03
3.730999999999999517e+01 -1.697638159241263850e-02 8.685283282294131019e-03


==> anc/fss2real_255.dat <==
#$x\sigma_0$ $C/\sigma_0^2$ error
0.000000000000000000e+00 7.038106999191567681e+00 2.079239453062787894e-03
4.099999999999999756e-01 1.911509470370200914e+00 2.200406870331799922e-03
8.199999999999999512e-01 8.276076631431230624e-01 3.142195373486950973e-03
1.229999999999999982e+00 5.746215210207599178e-01 3.762722873056121350e-03
1.639999999999999902e+00 3.174337629433029995e-01 4.474680260469057758e-03
2.049999999999999822e+00 1.722824636480056459e-01 4.565762506027764081e-03
2.459999999999999964e+00 3.223752699053677312e-02 4.440493126928473158e-03
2.869999999999999662e+00 -6.298205426326515532e-02 3.913098172696519682e-03
3.279999999999999805e+00 -1.392898026780457488e-01 3.284103510323018674e-03
3.689999999999999947e+00 -1.855798990375692459e-01 2.397046381901552815e-03
4.099999999999999645e+00 -2.084068636337040314e-01 1.891428586207698388e-03
4.509999999999999787e+00 -2.121588175884348559e-01 2.144041201287347643e-03
4.919999999999999929e+00 -1.954623574750682935e-01 2.761871735996050507e-03
5.330000000000000071e+00 -1.663479017364914159e-01 3.640549284857391450e-03
5.739999999999999325e+00 -1.264381542936317271e-01 4.944079820198754929e-03
6.149999999999999467e+00 -8.218461806481246190e-02 5.609650123354496636e-03
6.559999999999999609e+00 -3.324310859081439085e-02 5.828460731072851279e-03
6.969999999999999751e+00 1.179042951462438635e-02 5.616765375684617222e-03
7.379999999999999893e+00 5.378565274155372444e-02 4.889369091740194614e-03
7.789999999999999147e+00 8.594227417788863344e-02 4.230184185389272190e-03
8.199999999999999289e+00 1.102834541585808459e-01 3.318130877541549707e-03
8.609999999999999432e+00 1.212854819220747782e-01 2.702936313425265309e-03
9.019999999999999574e+00 1.235620487074177709e-01 2.668444497722839356e-03
9.429999999999999716e+00 1.165143849608267640e-01 3.794928730239348954e-03
9.839999999999999858e+00 9.881388012000183463e-02 4.848928042080736210e-03
1.025000000000000000e+01 7.613498561893135286e-02 5.420607129116713878e-03
1.066000000000000014e+01 4.812042805262710388e-02 5.932036833804793345e-03
1.106999999999999851e+01 1.988634996574505792e-02 6.189127212223036016e-03
1.147999999999999865e+01 -6.556955944389633931e-03 6.150946705297651897e-03
1.188999999999999879e+01 -3.293840730518159121e-02 5.408001788726557110e-03
1.229999999999999893e+01 -5.523261120063181068e-02 4.536318905847728546e-03
1.270999999999999908e+01 -7.088695568497080379e-02 3.613748227453385514e-03
1.311999999999999922e+01 -8.120837160509497554e-02 3.065021903160004054e-03
1.352999999999999936e+01 -8.046408871505057736e-02 3.389962313921836713e-03
1.393999999999999950e+01 -7.383611466469715279e-02 4.103590609293382950e-03
1.434999999999999964e+01 -6.428859448477770855e-02 5.132493334736630032e-03
1.475999999999999979e+01 -4.787163119352644269e-02 5.935387177653971696e-03
1.516999999999999993e+01 -2.930866327711252953e-02 6.375268043700795494e-03
1.557999999999999829e+01 -1.058301937538095629e-02 6.509830313847450069e-03
1.598999999999999844e+01 6.687646703314572595e-03 6.074755117368931673e-03
1.639999999999999858e+01 2.425671089077625214e-02 5.447711733786536788e-03
1.680999999999999872e+01 3.731006951614241479e-02 4.869164513165997153e-03
1.721999999999999886e+01 4.573239895430041002e-02 4.247263530299896263e-03
1.762999999999999901e+01 5.203368718956544181e-02 3.764795416056329180e-03
1.803999999999999915e+01 5.221457404438414884e-02 3.817081842574854451e-03
1.844999999999999929e+01 4.962512272505163746e-02 4.653829445342550115e-03
1.885999999999999943e+01 4.159410357554081672e-02 5.657625278050941973e-03
1.926999999999999957e+01 3.291141702696990384e-02 6.260970250995564861e-03
1.967999999999999972e+01 2.100367102338657199e-02 6.694673885882479296e-03
2.008999999999999986e+01 9.163207539073507657e-03 6.762942165708775780e-03
2.050000000000000000e+01 -2.027006062803765694e-03 6.527842300403792833e-03
2.091000000000000014e+01 -1.421285054042618207e-02 5.943014860694008188e-03
2.132000000000000028e+01 -2.326565341886758717e-02 5.162013489108817701e-03
2.173000000000000043e+01 -2.919453736247411627e-02 4.390374294543431151e-03
2.213999999999999702e+01 -3.384971601894782439e-02 3.981520785505419067e-03
2.254999999999999716e+01 -3.342899060716911924e-02 4.335198441618057404e-03
2.295999999999999730e+01 -3.311328431282753448e-02 5.227907871689440635e-03
2.336999999999999744e+01 -2.876802652654555925e-02 5.750678596677840336e-03
2.377999999999999758e+01 -2.149078566796534806e-02 6.423428817066670522e-03
2.418999999999999773e+01 -1.540114973022407505e-02 6.546960448107753267e-03
2.459999999999999787e+01 -8.106068786606570806e-03 6.676210059298246131e-03
2.500999999999999801e+01 2.190714574543021955e-03 6.705700159442518418e-03
2.541999999999999815e+01 6.803142638183012382e-03 5.921895994490644285e-03
2.582999999999999829e+01 1.386091426886316633e-02 5.304331810541066360e-03
2.623999999999999844e+01 1.928601656321847838e-02 5.148741656832448756e-03
2.664999999999999858e+01 2.243778146770329662e-02 4.824857078627954945e-03
2.705999999999999872e+01 2.246941157741362896e-02 4.843551776575168513e-03
2.746999999999999886e+01 2.150635261411553215e-02 5.460896354958147750e-03
2.787999999999999901e+01 1.965389424579843877e-02 6.237181067398778894e-03
2.828999999999999915e+01 1.643766077649750842e-02 6.497228141508009161e-03
2.869999999999999929e+01 1.145227559397184527e-02 6.597592510136885205e-03
2.910999999999999943e+01 5.701598195206274318e-03 6.497820976680644851e-03
2.951999999999999957e+01 1.818413174514864642e-03 6.112042180848279750e-03
2.992999999999999972e+01 -1.244751478268431256e-03 5.787916686281293667e-03
3.033999999999999986e+01 -6.058538740512944831e-03 5.376478651360735821e-03
3.074999999999999645e+01 -8.945644174562762674e-03 5.118244166980974279e-03
3.115999999999999659e+01 -1.363778075228420407e-02 5.018433136721967176e-03
3.156999999999999673e+01 -1.365451951440686991e-02 5.253898354738075621e-03
3.197999999999999687e+01 -1.226575028444607321e-02 5.973816098899195105e-03
3.239000000000000057e+01 -1.031032363072042178e-02 6.501512434992045945e-03
3.279999999999999716e+01 -8.332782606391052338e-03 6.566286599471692943e-03
3.321000000000000085e+01 -6.589433837176591514e-03 6.788696264292864817e-03
3.361999999999999744e+01 -3.693175052299760373e-03 6.659300064451736424e-03
3.403000000000000114e+01 -2.784047124762733562e-03 6.572681873873538992e-03
3.443999999999999773e+01 -8.938490239967055015e-04 6.349669388071597052e-03
3.485000000000000142e+01 1.063108713975196564e-03 5.471834629448605290e-03
3.525999999999999801e+01 3.934393477960311525e-03 4.299358948614322162e-03
3.566999999999999460e+01 5.031929593406550549e-03 4.139834648284803666e-03
3.607999999999999829e+01 5.244652978348664056e-03 4.295551480116074385e-03
3.648999999999999488e+01 6.781072263824647860e-03 4.599694416197309781e-03
3.689999999999999858e+01 9.439053809267987025e-03 5.191845910409755016e-03
3.730999999999999517e+01 6.740279573299777505e-03 5.873278555621937354e-03
3.771999999999999886e+01 6.722449834268370665e-03 6.762182635506061232e-03
3.812999999999999545e+01 6.966499895337026002e-03 6.699571924202132878e-03
3.853999999999999915e+01 6.491819604779820209e-03 6.629253932839457471e-03
3.894999999999999574e+01 7.178773702018030785e-03 6.597624409420314341e-03
3.935999999999999943e+01 7.878808612256441024e-03 6.151926705006420699e-03
3.976999999999999602e+01 5.402918773379702770e-03 5.005335893832547553e-03
4.017999999999999972e+01 3.298008056169253119e-03 4.479600945885908042e-03
4.058999999999999631e+01 5.111436160357248548e-04 4.006290436442794256e-03
4.100000000000000000e+01 -8.653336074686924584e-04 4.239380712520992786e-03
4.140999999999999659e+01 -4.059803373488429269e-03 5.035819488307279566e-03
4.182000000000000028e+01 -8.315243696840406498e-03 6.368082973386643593e-03
4.222999999999999687e+01 -1.079836817240989282e-02 7.059189696738352345e-03
4.264000000000000057e+01 -1.238313764986073706e-02 7.462495687364893715e-03
4.304999999999999716e+01 -1.160764715115880641e-02 7.851236790879977112e-03
4.346000000000000085e+01 -1.360316043788648531e-02 7.606355516741596101e-03
4.386999999999999744e+01 -1.145145515059839240e-02 6.825505004473086772e-03
4.427999999999999403e+01 -1.050976253033145992e-02 5.932751804247692745e-03
4.468999999999999773e+01 -8.551210139619274536e-03 4.762122198468709926e-03
4.509999999999999432e+01 -5.339302459589074026e-03 3.301478905839770432e-03
4.550999999999999801e+01 -1.453874615313534898e-03 3.121552276732985579e-03
4.591999999999999460e+01 1.295175915111578500e-03 3.954023696265350149e-03
4.632999999999999829e+01 7.261625343458807252e-03 5.347982608972242681e-03
4.673999999999999488e+01 9.555771457190319687e-03 6.718766831322118063e-03
4.714999999999999858e+01 1.043004166421376486e-02 7.579495880057112583e-03
4.755999999999999517e+01 1.203825195884409595e-02 8.144816970012444535e-03
4.796999999999999886e+01 1.143083564726613162e-02 7.880525657478761742e-03
4.837999999999999545e+01 1.173488286490153958e-02 6.736186511490047275e-03
4.878999999999999915e+01 9.395925608133135279e-03 5.889222126440263154e-03
4.919999999999999574e+01 6.918445240378591661e-03 4.468862951911393121e-03
4.960999999999999943e+01 2.545765727092543038e-03 2.602383269002337979e-03
5.001999999999999602e+01 -5.809750797408443123e-04 1.995444507815026872e-03
5.042999999999999972e+01 -2.993612028895194493e-03 3.302106930061953199e-03
5.083999999999999631e+01 -7.193416100338934430e-03 5.076162297356101930e-03
5.125000000000000000e+01 -1.098062990232798186e-02 6.790104424470572338e-03
5.165999999999999659e+01 -1.380477135963544683e-02 7.781048275869977514e-03


==> anc/fss2real_525.dat <==
#$x\sigma_0$ $C/\sigma_0^2$ error
0.000000000000000000e+00 7.042069055919096598e+00 1.973235304703843153e-03
4.099999999999999756e-01 1.917093998631766993e+00 2.565351258596684433e-03
8.199999999999999512e-01 8.307676991671625322e-01 3.565806827510668419e-03
1.229999999999999982e+00 5.776665904045211741e-01 3.879936817218644380e-03
1.639999999999999902e+00 3.220095733313504405e-01 4.488549549029466519e-03
2.049999999999999822e+00 1.734293605116002668e-01 4.952293222354169772e-03
2.459999999999999964e+00 3.533894871612909550e-02 5.035987364670527731e-03
2.869999999999999662e+00 -5.925968627606188061e-02 4.610525826235022974e-03
3.279999999999999805e+00 -1.354850329339084003e-01 4.026282816166268201e-03
3.689999999999999947e+00 -1.821521571415824214e-01 3.018061855529561525e-03
4.099999999999999645e+00 -2.073721011641880274e-01 1.947911052842177118e-03
4.509999999999999787e+00 -2.113759848631767135e-01 2.034142387556682127e-03
4.919999999999999929e+00 -1.950112013932183141e-01 2.975637089368605558e-03
5.330000000000000071e+00 -1.669719512331945266e-01 3.889337881485691820e-03
5.739999999999999325e+00 -1.282743125160024089e-01 4.798017172936317951e-03
6.149999999999999467e+00 -8.188758891993457023e-02 5.180906736154989277e-03
6.559999999999999609e+00 -3.211624060493159516e-02 5.841631141246243775e-03
6.969999999999999751e+00 1.227374906092266668e-02 5.682417188436307727e-03
7.379999999999999893e+00 5.114450624037538556e-02 5.018956842866851599e-03
7.789999999999999147e+00 8.340635557392028776e-02 4.514912302216080552e-03
8.199999999999999289e+00 1.079076441076942533e-01 3.661172958212997094e-03
8.609999999999999432e+00 1.194934213981677928e-01 2.908256881857433120e-03
9.019999999999999574e+00 1.227010556901844129e-01 3.374487000490115560e-03
9.429999999999999716e+00 1.123519170122605770e-01 3.342534703537979046e-03
9.839999999999999858e+00 9.650825695568768237e-02 4.311309204660637544e-03
1.025000000000000000e+01 7.494442606094765813e-02 5.010930487454844096e-03
1.066000000000000014e+01 4.754309394152451268e-02 5.643739805743521430e-03
1.106999999999999851e+01 1.899424709759607241e-02 5.560575082266885905e-03
1.147999999999999865e+01 -9.482629626912552484e-03 5.137349027856022432e-03
1.188999999999999879e+01 -3.445598246967996464e-02 4.604617883411322478e-03
1.229999999999999893e+01 -5.530641058553837502e-02 4.038205866687751520e-03
1.270999999999999908e+01 -6.981025281859253029e-02 3.643877707799181905e-03
1.311999999999999922e+01 -7.758154661623439807e-02 3.483541549950100805e-03
1.352999999999999936e+01 -7.824066634825878330e-02 3.806923668251413657e-03
1.393999999999999950e+01 -7.293218594505057606e-02 4.405293755662155475e-03
1.434999999999999964e+01 -6.282742819688282021e-02 5.444792817368786751e-03
1.475999999999999979e+01 -4.824494633312612080e-02 6.078705951034752905e-03
1.516999999999999993e+01 -2.817513581598097075e-02 6.246626628298767095e-03
1.557999999999999829e+01 -8.953647939042238407e-03 6.172089666190966502e-03
1.598999999999999844e+01 8.779767431916716755e-03 5.679397454876180217e-03
1.639999999999999858e+01 2.712632872954789248e-02 5.461001691313384192e-03
1.680999999999999872e+01 4.098899900123736256e-02 4.178668387021971728e-03
1.721999999999999886e+01 4.936069660950030691e-02 3.362519809004846198e-03
1.762999999999999901e+01 5.398237322461037213e-02 3.783061440175732992e-03
1.803999999999999915e+01 5.380926923607376455e-02 4.327189369825406792e-03
1.844999999999999929e+01 4.883570520734027698e-02 4.301548841502394332e-03
1.885999999999999943e+01 4.349214231161570993e-02 5.061093178828526655e-03
1.926999999999999957e+01 3.371888756431886541e-02 5.289493056019527704e-03
1.967999999999999972e+01 2.162101306314099039e-02 5.162498121439716529e-03
2.008999999999999986e+01 9.792584019314100677e-03 5.585554490162404108e-03
2.050000000000000000e+01 -3.923690843036288858e-03 5.257073479387124743e-03
2.091000000000000014e+01 -1.572551555621118369e-02 4.690727555467496222e-03
2.132000000000000028e+01 -2.481443357057168397e-02 4.081195758374965392e-03
2.173000000000000043e+01 -3.203076638965854372e-02 3.648445041734447655e-03
2.213999999999999702e+01 -3.453590602566330298e-02 3.952751692507216509e-03
2.254999999999999716e+01 -3.596899139461868372e-02 3.992646934894600839e-03
2.295999999999999730e+01 -3.432578817911957625e-02 4.286183595285312196e-03
2.336999999999999744e+01 -3.197879063265914035e-02 4.885924837688228502e-03
2.377999999999999758e+01 -2.516720690648423936e-02 5.422312653553644675e-03
2.418999999999999773e+01 -1.608769983358715461e-02 5.022333091552784803e-03
2.459999999999999787e+01 -7.695771181511004699e-03 5.103896370573067151e-03
2.500999999999999801e+01 -8.087572728667463511e-04 5.103147315106757245e-03
2.541999999999999815e+01 7.423457129410471547e-03 4.577896414962771311e-03
2.582999999999999829e+01 1.507494613317787377e-02 4.249718684135410200e-03
2.623999999999999844e+01 2.055550805037061751e-02 4.342405830546092541e-03
2.664999999999999858e+01 2.411319006889946562e-02 4.170928118241518968e-03
2.705999999999999872e+01 2.448656754841106384e-02 3.796035909211848292e-03
2.746999999999999886e+01 2.417122995642059097e-02 4.202254142233009110e-03
2.787999999999999901e+01 2.192812709573706276e-02 4.638844203295565752e-03
2.828999999999999915e+01 1.974347210484235851e-02 4.558490457300798902e-03
2.869999999999999929e+01 1.576175992648007340e-02 4.781728574223915659e-03
2.910999999999999943e+01 9.216888678340275781e-03 4.328457513605610263e-03
2.951999999999999957e+01 2.657364611279001108e-03 4.322482234358906300e-03
2.992999999999999972e+01 -5.538101615234980284e-03 4.133339098651956159e-03
3.033999999999999986e+01 -1.208617934939559824e-02 4.660450728768088420e-03
3.074999999999999645e+01 -1.655130113663295932e-02 4.894925525356578176e-03
3.115999999999999659e+01 -2.012437771108269158e-02 5.184210872267292977e-03
3.156999999999999673e+01 -2.439146558938727963e-02 5.199439703541010316e-03
3.197999999999999687e+01 -2.470070213560976100e-02 5.334530045406116888e-03
3.239000000000000057e+01 -2.336172844655562755e-02 5.461249890198204698e-03
3.279999999999999716e+01 -2.226747478704997618e-02 4.811743987748539481e-03
3.321000000000000085e+01 -1.711655368193516075e-02 5.166391518194290641e-03
3.361999999999999744e+01 -1.362914905347888291e-02 4.598170280866911708e-03
3.403000000000000114e+01 -6.352934786460917409e-03 4.556709485892189264e-03
3.443999999999999773e+01 7.660387483223082264e-04 4.486394653633392522e-03
3.485000000000000142e+01 4.684717877382511830e-03 4.913569598358332943e-03
3.525999999999999801e+01 1.155546544515169589e-02 5.142442662758996662e-03
3.566999999999999460e+01 1.612838490521118634e-02 5.443493896985396319e-03
3.607999999999999829e+01 1.633877613522903213e-02 5.424888786848915123e-03
3.648999999999999488e+01 2.017302969955384051e-02 5.541801449385368172e-03
3.689999999999999858e+01 2.146860052539084629e-02 5.067244388059039158e-03
3.730999999999999517e+01 1.791906278076680487e-02 4.844902011030707487e-03
3.771999999999999886e+01 1.636764434531291432e-02 4.888245577224918301e-03
3.812999999999999545e+01 1.428304476836109692e-02 4.763512703120960021e-03
3.853999999999999915e+01 1.043346305186674573e-02 4.819023545429687930e-03
3.894999999999999574e+01 2.678297573390839639e-03 5.209205723149101103e-03
3.935999999999999943e+01 -2.536652101618085391e-03 5.431163243006901196e-03
3.976999999999999602e+01 -9.195803035208807014e-03 5.501155222796466800e-03
4.017999999999999972e+01 -1.302734345598453684e-02 5.402896473163629719e-03
4.058999999999999631e+01 -1.680235449707257606e-02 5.336646140964833133e-03
4.100000000000000000e+01 -1.723570181971683865e-02 5.724052772039410139e-03
4.140999999999999659e+01 -1.952024518930160768e-02 5.871650335209073132e-03
4.182000000000000028e+01 -1.928195416425342035e-02 4.770116219780846760e-03
4.222999999999999687e+01 -1.836438065732897210e-02 5.020828753767276643e-03
4.264000000000000057e+01 -1.377891982625818051e-02 4.619983084515714121e-03
4.304999999999999716e+01 -8.882455874386081807e-03 5.257589123165417114e-03
4.346000000000000085e+01 -3.797936836262939559e-03 5.513051552795941550e-03
4.386999999999999744e+01 2.976083481261155954e-03 5.771470301814217614e-03
4.427999999999999403e+01 7.957504641319453065e-03 6.065082290478627548e-03
4.468999999999999773e+01 1.290631281275431488e-02 6.150196693985095220e-03
4.509999999999999432e+01 1.465185492139203273e-02 6.195345761380938003e-03
4.550999999999999801e+01 1.622174471967995427e-02 6.217902284104561902e-03
4.591999999999999460e+01 1.729954090465794445e-02 6.318849621740203239e-03
4.632999999999999829e+01 1.757593409141880100e-02 5.792663687195998869e-03
4.673999999999999488e+01 1.515300167386079803e-02 5.448639266396882765e-03
4.714999999999999858e+01 1.098547678500535509e-02 5.239982796738217735e-03
4.755999999999999517e+01 7.750937150434266884e-03 5.206262496869594643e-03
4.796999999999999886e+01 1.265292101780191155e-03 5.933886247277320343e-03
4.837999999999999545e+01 -4.075168080638904081e-03 6.585372347061872224e-03
4.878999999999999915e+01 -8.506830843337302717e-03 7.364456800838720119e-03
4.919999999999999574e+01 -1.425723535934562795e-02 6.876802904615103747e-03
4.960999999999999943e+01 -1.762756578406068225e-02 6.455198281641632424e-03
5.001999999999999602e+01 -2.074678279700773939e-02 6.738165832820809664e-03
5.042999999999999972e+01 -1.880795983282570333e-02 5.763724041927886094e-03
5.083999999999999631e+01 -1.670507296991671775e-02 5.157075530522744339e-03
5.125000000000000000e+01 -1.628731255989946877e-02 5.217629375749138071e-03
5.165999999999999659e+01 -1.527263842020225998e-02 5.513154589371650587e-03
5.207000000000000028e+01 -9.511880766662109132e-03 5.473127317541074538e-03
5.247999999999999687e+01 -7.585997895220107819e-03 5.741094776916135997e-03
5.288999999999999346e+01 -1.701885940341702277e-03 5.914556884382151346e-03
5.329999999999999716e+01 2.492051243444377839e-03 6.496717876167797980e-03
5.370999999999999375e+01 8.731134514156455029e-03 6.750609293364091996e-03
5.411999999999999744e+01 1.294827530191314940e-02 6.963468714328813550e-03
5.452999999999999403e+01 1.507203550986912707e-02 6.725431395862159489e-03
5.493999999999999773e+01 1.622948550108268759e-02 6.190731705289313595e-03
5.534999999999999432e+01 1.763811196035693432e-02 5.829751571976184502e-03
5.575999999999999801e+01 1.635239908012730767e-02 5.228060921826225248e-03
5.616999999999999460e+01 1.531137478810946050e-02 5.224525448631355852e-03
5.657999999999999829e+01 9.158672341224865718e-03 5.234983480260936399e-03
5.698999999999999488e+01 7.451499935692446584e-03 4.970685268648095817e-03
5.739999999999999858e+01 4.339957502165379781e-03 5.370789119301925922e-03
5.780999999999999517e+01 -7.124297595082097886e-04 6.217861799150515602e-03
5.821999999999999886e+01 -7.152705577107676405e-03 6.656388273822433539e-03
5.862999999999999545e+01 -1.062988740343902630e-02 6.899042950151453371e-03
5.903999999999999915e+01 -1.328960865621773083e-02 6.638337329733610438e-03
5.944999999999999574e+01 -1.538879231191314992e-02 6.305319737145310272e-03
5.985999999999999943e+01 -1.507865208212373978e-02 6.083467209735959891e-03
6.026999999999999602e+01 -1.441795890093575463e-02 5.801582617668188738e-03
6.067999999999999972e+01 -1.161493785091195947e-02 5.698464382808886459e-03
6.108999999999999631e+01 -6.761250911017251120e-03 6.153822312607410208e-03
6.149999999999999289e+01 -2.864822859430102980e-03 6.163187542256032270e-03
6.190999999999999659e+01 3.864529645550264731e-04 6.428037035599865230e-03
6.231999999999999318e+01 5.162738387745389665e-03 6.573760025919769476e-03
6.272999999999999687e+01 9.897306629831055177e-03 6.253356506323305176e-03
6.313999999999999346e+01 1.209837246024985345e-02 6.509680559641210437e-03
6.354999999999999716e+01 1.246121811989887168e-02 6.189401273060880955e-03
6.395999999999999375e+01 1.188979646551993098e-02 6.166981268114934099e-03
6.436999999999999034e+01 1.205148917320642520e-02 6.020618311598589963e-03
6.478000000000000114e+01 1.083128019693634959e-02 5.608969576070431048e-03
6.518999999999999773e+01 5.111434790232006337e-03 5.580167944410846861e-03
6.559999999999999432e+01 3.877334100196315513e-04 5.820175647902877530e-03
6.600999999999999091e+01 -1.214748428290304133e-03 5.828361356765562190e-03
6.642000000000000171e+01 -6.074998817811423472e-03 6.022562448691860110e-03
6.682999999999999829e+01 -7.827052406924450006e-03 6.384196719242846672e-03
6.723999999999999488e+01 -1.071522169597858426e-02 6.508468721792555305e-03
6.764999999999999147e+01 -1.016403204600595071e-02 6.587697815276043721e-03
6.806000000000000227e+01 -1.062820726271267342e-02 5.994883259154180216e-03
6.846999999999999886e+01 -9.752997726538967238e-03 5.485545314047150789e-03
6.887999999999999545e+01 -6.727353153016065249e-03 5.415789131346759704e-03
6.928999999999999204e+01 -6.347514066264129881e-03 5.116738783795832940e-03
6.970000000000000284e+01 -4.080403651713267361e-03 5.541193501264130711e-03
7.010999999999999943e+01 -1.162630277537179653e-03 5.431478014498202986e-03
7.051999999999999602e+01 2.331708986108268870e-03 5.876840991869729074e-03
7.092999999999999261e+01 3.775323223258180306e-03 6.367644489757465047e-03
7.133999999999998920e+01 7.095013787838192094e-03 6.436717189594651396e-03
7.175000000000000000e+01 7.972574745693041670e-03 6.268365919232563900e-03
7.215999999999999659e+01 8.390960930458062420e-03 6.015624758020485588e-03
7.256999999999999318e+01 7.294553749453303731e-03 5.651513852237157083e-03
7.297999999999998977e+01 3.695732362227958749e-03 5.335935129862471454e-03
7.339000000000000057e+01 2.548749794580011923e-03 5.021929491980079568e-03
7.379999999999999716e+01 5.150263337299222627e-05 4.993085041641543050e-03
7.420999999999999375e+01 -1.553197267706127749e-03 4.854950453477459814e-03
7.461999999999999034e+01 -4.359968934957525986e-03 5.850314927096257958e-03
7.503000000000000114e+01 -6.657332142781679889e-03 6.358707009556020806e-03
7.543999999999999773e+01 -1.023865151394408139e-02 6.719097504000917653e-03
7.584999999999999432e+01 -9.222750916767401622e-03 6.902286366619862605e-03
7.625999999999999091e+01 -9.965272145145745095e-03 6.104108844245489073e-03
7.667000000000000171e+01 -9.608541385377752236e-03 6.194201434284923001e-03
7.707999999999999829e+01 -7.268185970108271415e-03 5.875857719158552976e-03
7.748999999999999488e+01 -5.993925292356930105e-03 5.317377316021519584e-03
7.789999999999999147e+01 -5.579575440838787162e-03 4.547223438010343684e-03
7.831000000000000227e+01 -1.646953554842355482e-03 4.675649182433759543e-03
7.871999999999999886e+01 2.541683014649613430e-03 4.804877200006585011e-03
7.912999999999999545e+01 5.326931220526472978e-03 5.551854324288982116e-03
7.953999999999999204e+01 7.941645897806069720e-03 6.187173742317867570e-03
7.994999999999998863e+01 1.027515653111243064e-02 6.402262140748752640e-03
8.035999999999999943e+01 1.085838650670434280e-02 6.169468255451691051e-03
8.076999999999999602e+01 1.262248137148305055e-02 6.175552432621091679e-03
8.117999999999999261e+01 1.073438236739619571e-02 5.617685222389924050e-03
8.158999999999998920e+01 7.899514824646044001e-03 5.519267737296531563e-03
8.200000000000000000e+01 6.541433240600833671e-03 4.816182044342525760e-03
8.240999999999999659e+01 4.573046416286139990e-03 4.333091793343670124e-03
8.281999999999999318e+01 1.201942108251873509e-03 4.572453271581188722e-03
8.322999999999998977e+01 -1.643555891558595933e-03 4.810221682125799363e-03
8.364000000000000057e+01 -5.096636093396787574e-03 5.060950235558609768e-03
8.404999999999999716e+01 -1.028150609703152793e-02 5.834407254765412547e-03
8.445999999999999375e+01 -1.019837694507435936e-02 6.130948792733447242e-03
8.486999999999999034e+01 -1.236680458604997104e-02 6.184192410530567688e-03
8.528000000000000114e+01 -1.349135403910172934e-02 6.015399907167460342e-03
8.568999999999999773e+01 -1.095999638932183308e-02 5.404261451112227915e-03
8.609999999999999432e+01 -1.014406741140154791e-02 4.666202170939521589e-03
8.650999999999999091e+01 -9.197816690809042933e-03 4.219718144587479916e-03
8.692000000000000171e+01 -6.858960792546105016e-03 4.307910138489003116e-03
8.732999999999999829e+01 -3.614092242785247808e-03 4.829682464100527178e-03
8.773999999999999488e+01 -5.602829145389651199e-04 4.821028930382850394e-03
8.814999999999999147e+01 4.352464106094231823e-03 5.496923183463929725e-03
8.855999999999998806e+01 6.403482211743010549e-03 6.065248275438414778e-03
8.896999999999999886e+01 9.516045479193340276e-03 6.225057021678283287e-03
8.937999999999999545e+01 1.163474439815586139e-02 6.249447843529728694e-03
8.978999999999999204e+01 1.177570577314693973e-02 6.075730955031720046e-03
9.019999999999998863e+01 1.200220558160618699e-02 5.577962672450773561e-03
9.060999999999999943e+01 8.960073074795359832e-03 4.940819980813660264e-03
9.101999999999999602e+01 8.357059650602620404e-03 4.382306140341560297e-03
9.142999999999999261e+01 6.130200571457466996e-03 4.054405955791068328e-03
9.183999999999998920e+01 1.656457553249850948e-03 4.069511803619405878e-03
9.225000000000000000e+01 -2.250609290575254166e-03 4.404496808866319342e-03
9.265999999999999659e+01 -6.729736284907198579e-03 4.685281586985847423e-03
9.306999999999999318e+01 -7.581065741963119962e-03 5.818469843636715766e-03
9.347999999999998977e+01 -9.734364481760859195e-03 6.303394161174780477e-03
9.389000000000000057e+01 -1.115493849190838868e-02 6.291578413309840273e-03
9.429999999999999716e+01 -1.270569327392028977e-02 6.399324186176173074e-03
9.470999999999999375e+01 -1.069249509514693698e-02 6.147429349748854271e-03
9.511999999999999034e+01 -9.845982956350389156e-03 5.535977415613986020e-03
9.553000000000000114e+01 -6.999531023099941907e-03 4.987803040581419156e-03
9.593999999999999773e+01 -4.162860232791790183e-03 4.396559215851720583e-03
9.634999999999999432e+01 -7.369898906228440974e-04 3.626752530192504497e-03
9.675999999999999091e+01 1.616416890279595347e-03 3.935560812166166191e-03
9.716999999999998749e+01 6.537586531022011697e-03 4.985297427328548928e-03
9.757999999999999829e+01 9.662750452190364478e-03 5.070965412856828780e-03
9.798999999999999488e+01 1.320654654902082316e-02 5.986364634226595816e-03
9.839999999999999147e+01 1.471479859095955155e-02 6.579965234287775931e-03
9.880999999999998806e+01 1.548975191359905183e-02 6.672825168920411797e-03
9.921999999999999886e+01 1.412057007302260948e-02 6.088219121355975365e-03
9.962999999999999545e+01 1.304619082667935609e-02 5.393856165841623244e-03
1.000399999999999920e+02 8.483946568280787900e-03 4.745654859794636721e-03
1.004499999999999886e+02 6.011551224634146748e-03 3.314325020020754495e-03
1.008599999999999994e+02 2.475891526212969495e-03 2.292795911671718836e-03
1.012699999999999960e+02 -3.327327057996431591e-03 3.137608323730623101e-03
1.016799999999999926e+02 -5.484466619505950352e-03 4.209432469524342947e-03
1.020899999999999892e+02 -8.382760625246402780e-03 5.902011237128516885e-03
1.025000000000000000e+02 -1.143239212008863998e-02 6.616263533539338410e-03
1.029099999999999966e+02 -1.283638763615110347e-02 7.145552834546925816e-03
1.033199999999999932e+02 -1.333928266314752913e-02 6.716980296598872198e-03
1.037299999999999898e+02 -1.526454435879595964e-02 6.325969525234139898e-03
1.041400000000000006e+02 -1.367931414642475051e-02 5.554187173608086600e-03
1.045499999999999972e+02 -8.685072628149910837e-03 3.861220561854200161e-03
1.049599999999999937e+02 -2.666176716174896866e-03 2.929576446645305084e-03
1.053699999999999903e+02 -1.413837665984532532e-04 1.317093814266163043e-03
1.057799999999999869e+02 2.490501602474717684e-03 2.316836382268221486e-03
1.061899999999999977e+02 6.558152427512791045e-03 4.030739513293310830e-03
1.065999999999999943e+02 1.129252434315883465e-02 5.213365224540074221e-03
1.070099999999999909e+02 1.184721806472933091e-02 6.161725509110421196e-03


==> anc/fss2real_65.dat <==
#$x\sigma_0$ $C/\sigma_0^2$ error
0.000000000000000000e+00 7.034529400997575621e+00 3.793982874309655921e-03
4.099999999999999756e-01 1.911861688524840508e+00 3.383965223388552945e-03
8.199999999999999512e-01 8.218552132338812211e-01 3.287291114215134657e-03
1.229999999999999982e+00 5.648981544166324920e-01 2.961471236639434852e-03
1.639999999999999902e+00 3.138040574914199854e-01 2.354116209121506851e-03
2.049999999999999822e+00 1.648347804815387951e-01 2.880975256793576883e-03
2.459999999999999964e+00 2.322573061179548579e-02 2.572925558559820136e-03
2.869999999999999662e+00 -7.057531839283701092e-02 2.751721613430969157e-03
3.279999999999999805e+00 -1.461262913519761064e-01 3.788150019166920332e-03
3.689999999999999947e+00 -1.898098507307616756e-01 3.813063399213206979e-03
4.099999999999999645e+00 -2.140989131257813594e-01 4.175508823715756712e-03
4.509999999999999787e+00 -2.188489000051191125e-01 4.445398914033595918e-03
4.919999999999999929e+00 -1.996831944087249788e-01 4.304841020319259519e-03
5.330000000000000071e+00 -1.688446282422215172e-01 4.022389348866556649e-03
5.739999999999999325e+00 -1.226739178542973624e-01 3.725932040367667050e-03
6.149999999999999467e+00 -7.174214816634788550e-02 4.038024535753827887e-03
6.559999999999999609e+00 -2.009288908540551866e-02 3.382611698257449468e-03
6.969999999999999751e+00 2.704012235590232474e-02 3.548853227303051198e-03
7.379999999999999893e+00 7.371985696123432852e-02 3.988934425363627537e-03
7.789999999999999147e+00 1.126734461954667088e-01 4.434910274711482969e-03
8.199999999999999289e+00 1.387115858160466453e-01 4.488562842423823168e-03
8.609999999999999432e+00 1.489556991523787732e-01 5.380944979291534501e-03
9.019999999999999574e+00 1.505278229890449904e-01 5.138479625829250885e-03
9.429999999999999716e+00 1.413539483672191510e-01 5.408480020079447885e-03
9.839999999999999858e+00 1.185519665095318836e-01 5.063921841485554722e-03
1.025000000000000000e+01 8.582702434631707400e-02 3.831065075708715156e-03
1.066000000000000014e+01 4.645829864902576573e-02 3.958576124088846078e-03
1.106999999999999851e+01 9.795438745600147656e-03 3.115363782332479514e-03
1.147999999999999865e+01 -2.821048666610992059e-02 3.009077678453710072e-03
1.188999999999999879e+01 -6.166640540473468379e-02 3.649692178865327884e-03
1.229999999999999893e+01 -9.908685037423027586e-02 4.634525978375351671e-03
1.270999999999999908e+01 -1.209915663819216558e-01 5.064216794697321694e-03


==> anc/fss2real_725.dat <==
#$x\sigma_0$ $C/\sigma_0^2$ error
0.000000000000000000e+00 7.036494795161612359e+00 1.244214966434958533e-03
4.099999999999999756e-01 1.911537398770573271e+00 1.545441075223249767e-03
8.199999999999999512e-01 8.275749226254214275e-01 2.002615336881917018e-03
1.229999999999999982e+00 5.720721873725957973e-01 2.124347630591971823e-03
1.639999999999999902e+00 3.156585974856237486e-01 2.659541238157313390e-03
2.049999999999999822e+00 1.673971851596272320e-01 2.674023496501749201e-03
2.459999999999999964e+00 2.874748962702241423e-02 2.500270048810723008e-03
2.869999999999999662e+00 -6.629281379041841726e-02 2.182482541788810342e-03
3.279999999999999805e+00 -1.407993979079912861e-01 1.711916445187470180e-03
3.689999999999999947e+00 -1.866652538877652534e-01 1.447936051746248707e-03
4.099999999999999645e+00 -2.098174341955185707e-01 1.191175686340562555e-03
4.509999999999999787e+00 -2.112646671267103538e-01 1.449834185727564510e-03
4.919999999999999929e+00 -1.933389655205235425e-01 1.681882898595257660e-03
5.330000000000000071e+00 -1.622240865465001125e-01 2.297426848846215088e-03
5.739999999999999325e+00 -1.207804487495935247e-01 2.949721450849099574e-03
6.149999999999999467e+00 -7.437154287901645566e-02 3.236765052316149197e-03
6.559999999999999609e+00 -2.506626265144755450e-02 3.333752770106634435e-03
6.969999999999999751e+00 2.011471869549316324e-02 2.935229402132512756e-03
7.379999999999999893e+00 6.108350983951260638e-02 2.462041051448609578e-03
7.789999999999999147e+00 9.272080073771168940e-02 2.218034053882223574e-03
8.199999999999999289e+00 1.146468567127900268e-01 1.917159732172993118e-03
8.609999999999999432e+00 1.243751677761253255e-01 1.761864074582721864e-03
9.019999999999999574e+00 1.240931297420781593e-01 2.016293624885955645e-03
9.429999999999999716e+00 1.109431689603886800e-01 2.338270978341243020e-03
9.839999999999999858e+00 9.243895018576643585e-02 3.061658035552807747e-03
1.025000000000000000e+01 6.849347407508667163e-02 3.195459202519907848e-03
1.066000000000000014e+01 4.106761665343248296e-02 3.425266370983390436e-03
1.106999999999999851e+01 1.310337890798731093e-02 3.483221711627452599e-03
1.147999999999999865e+01 -1.465766468401943218e-02 3.134201110417841624e-03
1.188999999999999879e+01 -4.019328517800516143e-02 2.796975778586588586e-03
1.229999999999999893e+01 -5.875385020781242335e-02 2.415911607792034770e-03
1.270999999999999908e+01 -7.226772212379933835e-02 2.329416807298106788e-03
1.311999999999999922e+01 -7.684940555473331047e-02 2.330886795601188992e-03
1.352999999999999936e+01 -7.583073274718224455e-02 2.644944513712655081e-03
1.393999999999999950e+01 -6.854942688948244267e-02 2.624771114078484208e-03
1.434999999999999964e+01 -5.652122606721000225e-02 2.908011159650196117e-03
1.475999999999999979e+01 -4.031044104634147474e-02 3.104116920612352056e-03
1.516999999999999993e+01 -2.110446270521158102e-02 3.260140092642472599e-03
1.557999999999999829e+01 -2.804141675403530425e-03 2.978035529190507357e-03
1.598999999999999844e+01 1.529293359741820853e-02 2.986758831808766779e-03
1.639999999999999858e+01 3.221361795247551507e-02 2.976984581029977397e-03
1.680999999999999872e+01 4.438756558732104285e-02 2.825650128015029863e-03
1.721999999999999886e+01 5.256930582547293673e-02 2.740908805414726465e-03
1.762999999999999901e+01 5.673656444845926600e-02 3.156839933861334876e-03
1.803999999999999915e+01 5.574811766191593160e-02 3.410871471719166981e-03
1.844999999999999929e+01 5.010792240321119279e-02 3.433742435308022745e-03
1.885999999999999943e+01 4.042928811577593123e-02 3.536811584461038976e-03
1.926999999999999957e+01 2.760668585907991718e-02 3.565492471877734337e-03
1.967999999999999972e+01 1.391540121712964671e-02 3.359366336505648781e-03
2.008999999999999986e+01 -1.348146511576046977e-04 3.063440035951628133e-03
2.050000000000000000e+01 -1.157304875136902847e-02 2.882432099067895690e-03
2.091000000000000014e+01 -2.271555835070513882e-02 2.796749125227735149e-03
2.132000000000000028e+01 -3.198554874866746389e-02 2.968438466322140517e-03
2.173000000000000043e+01 -3.649932014501487687e-02 3.161088284646904837e-03
2.213999999999999702e+01 -4.013698157225053381e-02 3.232363465767160333e-03
2.254999999999999716e+01 -4.036799231439619495e-02 3.211448522723686378e-03
2.295999999999999730e+01 -3.675303151438787108e-02 3.136571001023918687e-03
2.336999999999999744e+01 -3.134497588678167995e-02 3.223484657082790507e-03
2.377999999999999758e+01 -2.227963352990482496e-02 2.980774176204564231e-03
2.418999999999999773e+01 -1.249611266934761399e-02 3.188541964029473468e-03
2.459999999999999787e+01 -2.120993758880428820e-03 3.244973343382482125e-03
2.500999999999999801e+01 7.761140342083682267e-03 3.259252482631419014e-03
2.541999999999999815e+01 1.745543590662304578e-02 3.496072222369522777e-03
2.582999999999999829e+01 2.439115706634939831e-02 3.501999341497457913e-03
2.623999999999999844e+01 3.000998515387269874e-02 3.432763350229025602e-03
2.664999999999999858e+01 3.112234714155463766e-02 3.538142688743614421e-03
2.705999999999999872e+01 3.118017355500337165e-02 3.083109705868782805e-03
2.746999999999999886e+01 2.713899017015269227e-02 3.236548217851074535e-03
2.787999999999999901e+01 2.112825585311957355e-02 3.340209416018116457e-03
2.828999999999999915e+01 1.560716373443466441e-02 3.149866021601455297e-03
2.869999999999999929e+01 9.051520752763039801e-03 3.057468486461830705e-03
2.910999999999999943e+01 1.927295468849494695e-03 3.032317074953456721e-03
2.951999999999999957e+01 -5.717904556876859078e-03 3.239874286123615912e-03
2.992999999999999972e+01 -1.204191931760856954e-02 3.668408644280937801e-03
3.033999999999999986e+01 -1.786998283257148351e-02 3.814176546381736147e-03
3.074999999999999645e+01 -2.112558238225262924e-02 4.058684543969713794e-03
3.115999999999999659e+01 -2.250350271124537324e-02 4.148388186061915256e-03
3.156999999999999673e+01 -2.208307798590918372e-02 4.208643024977618691e-03
3.197999999999999687e+01 -1.852511301096569640e-02 4.085062510842450353e-03
3.239000000000000057e+01 -1.616092301990481803e-02 3.697701932220484253e-03
3.279999999999999716e+01 -1.202637846713226419e-02 3.410261284695405206e-03
3.321000000000000085e+01 -6.379757356061868147e-03 3.101105014926416274e-03
3.361999999999999744e+01 -6.345753698572281385e-04 2.972250102756454453e-03
3.403000000000000114e+01 5.289153085175492090e-03 3.075198131800796746e-03
3.443999999999999773e+01 1.035981156258496995e-02 3.305397197063747548e-03
3.485000000000000142e+01 1.424047701513781600e-02 3.540846111861578431e-03
3.525999999999999801e+01 1.630341833063850970e-02 3.789791912077818906e-03
3.566999999999999460e+01 1.758618862759587717e-02 3.634603677770790152e-03
3.607999999999999829e+01 1.690013930220464478e-02 4.002944598281962633e-03
3.648999999999999488e+01 1.475997478377949652e-02 4.015459593415954265e-03
3.689999999999999858e+01 1.238436732207400318e-02 3.723211897549718284e-03
3.730999999999999517e+01 7.303675051803292483e-03 3.320098264686894424e-03
3.771999999999999886e+01 2.759880476416023097e-03 3.044705649065312762e-03
3.812999999999999545e+01 -1.631993660352964786e-03 3.395863890540814101e-03
3.853999999999999915e+01 -4.325057036289114282e-03 3.506325474869684614e-03
3.894999999999999574e+01 -9.253459677907993966e-03 3.966002866085463485e-03
3.935999999999999943e+01 -1.191970998207812944e-02 4.237700371502050971e-03
3.976999999999999602e+01 -1.370511025293476293e-02 4.008894120066879008e-03
4.017999999999999972e+01 -1.328507480854570696e-02 4.253799261234799366e-03
4.058999999999999631e+01 -1.321591057542375464e-02 4.408354682443972605e-03
4.100000000000000000e+01 -1.070558788532104122e-02 4.053554929333468698e-03
4.140999999999999659e+01 -8.492756625833831549e-03 3.620939507634124942e-03
4.182000000000000028e+01 -4.967222526191553307e-03 3.194042541819826220e-03
4.222999999999999687e+01 -4.875042086178860276e-04 2.863078259825950055e-03
4.264000000000000057e+01 1.928316243258775117e-03 2.787510772131945175e-03
4.304999999999999716e+01 5.603659459242078811e-03 3.455707181151011862e-03
4.346000000000000085e+01 7.948663057406307048e-03 3.791675478728856463e-03
4.386999999999999744e+01 1.116003099331906029e-02 4.005017203886145419e-03
4.427999999999999403e+01 1.057080980548879938e-02 4.500768042371519097e-03
4.468999999999999773e+01 1.140235973072893302e-02 4.410545009854298891e-03
4.509999999999999432e+01 1.123178221364664123e-02 4.495269235380701563e-03
4.550999999999999801e+01 9.258541648613921593e-03 4.056779692281079625e-03
4.591999999999999460e+01 7.058809233319453258e-03 3.407976348008568638e-03
4.632999999999999829e+01 3.858039725960341493e-03 2.978458760880933580e-03
4.673999999999999488e+01 6.422910774606384017e-04 2.904390975928306234e-03
4.714999999999999858e+01 -4.101291646945865767e-03 3.075031634957884220e-03
4.755999999999999517e+01 -6.981361578892326600e-03 3.653077030008502861e-03
4.796999999999999886e+01 -9.697029155379340709e-03 4.126266382345423513e-03
4.837999999999999545e+01 -1.251925259006940634e-02 4.406971356966902197e-03
4.878999999999999915e+01 -1.365255446007257803e-02 4.499404661905701507e-03
4.919999999999999574e+01 -1.461832565101764923e-02 4.415959407362377888e-03
4.960999999999999943e+01 -1.302954529768114364e-02 4.041226267864982992e-03
5.001999999999999602e+01 -1.137482120763434572e-02 3.537282730561162446e-03
5.042999999999999972e+01 -8.147016154792387221e-03 3.154065595310687198e-03
5.083999999999999631e+01 -4.711469117937736213e-03 2.668898030419611118e-03
5.125000000000000000e+01 -1.619830754656752291e-03 2.735332334625995357e-03
5.165999999999999659e+01 1.925577119282173696e-03 2.965926257841479310e-03
5.207000000000000028e+01 4.836946663251240341e-03 3.656163800191277857e-03
5.247999999999999687e+01 7.986273883295659168e-03 4.043045030070731814e-03
5.288999999999999346e+01 1.124836655741424073e-02 4.691927831393305146e-03
5.329999999999999716e+01 1.232068042006980238e-02 4.577721804428697139e-03
5.370999999999999375e+01 1.312213607534404476e-02 4.302901887632205186e-03
5.411999999999999744e+01 1.296428092977275869e-02 4.066121659891180559e-03
5.452999999999999403e+01 1.112219083511021417e-02 3.688008217200269920e-03
5.493999999999999773e+01 9.036866182620267168e-03 2.969036560328619859e-03
5.534999999999999432e+01 5.472393528159825646e-03 2.444905771658725021e-03
5.575999999999999801e+01 2.508211803628793493e-03 2.259988906974844287e-03
5.616999999999999460e+01 -8.341731750744796640e-04 2.880579259503667552e-03
5.657999999999999829e+01 -4.839100267384493712e-03 3.334439345482684367e-03
5.698999999999999488e+01 -9.361468848575055235e-03 3.836799677062938379e-03
5.739999999999999858e+01 -1.101634418010945943e-02 4.398087914464172098e-03
5.780999999999999517e+01 -1.325316128367202105e-02 4.552351283044291617e-03
5.821999999999999886e+01 -1.344951741400793495e-02 4.508027416989416475e-03
5.862999999999999545e+01 -1.361357825327186646e-02 4.088255478080032868e-03
5.903999999999999915e+01 -1.097607232862978649e-02 3.748542853333221032e-03
5.944999999999999574e+01 -8.642733284763675847e-03 3.564381732038031467e-03
5.985999999999999943e+01 -5.016464107716439060e-03 3.126731133410033236e-03
6.026999999999999602e+01 -1.661534474040451742e-03 2.708140131357973483e-03
6.067999999999999972e+01 2.296771182423161181e-03 2.752662602820532111e-03
6.108999999999999631e+01 5.476056887964705217e-03 3.412860959630258702e-03
6.149999999999999289e+01 8.464198250941900106e-03 3.722995167090303609e-03
6.190999999999999659e+01 1.080411636333611022e-02 4.501951484881573824e-03
6.231999999999999318e+01 1.109135117628316618e-02 4.748210293441491696e-03
6.272999999999999687e+01 1.204030349102122067e-02 4.782002775323667722e-03
6.313999999999999346e+01 1.072836177515328407e-02 4.589263536747643403e-03
6.354999999999999716e+01 8.764833670045608927e-03 4.156110536248808565e-03
6.395999999999999375e+01 6.863166644052747303e-03 3.643000182761308228e-03
6.436999999999999034e+01 3.381865529280984450e-03 3.058506068291170794e-03
6.478000000000000114e+01 3.797212801526869837e-04 2.839308380706024020e-03
6.518999999999999773e+01 -2.971845506692842066e-03 2.833118997137129298e-03
6.559999999999999432e+01 -7.057441518263733379e-03 3.173686467150470432e-03
6.600999999999999091e+01 -7.926009532091615045e-03 3.459904072975734587e-03
6.642000000000000171e+01 -9.566551275330558227e-03 4.198211106207266376e-03
6.682999999999999829e+01 -1.115677724251556806e-02 4.664641511530034229e-03
6.723999999999999488e+01 -1.002473011927424232e-02 4.913732551524329327e-03
6.764999999999999147e+01 -9.932960465675988448e-03 4.785630464692332275e-03
6.806000000000000227e+01 -7.376017940590522473e-03 4.446123364843802481e-03
6.846999999999999886e+01 -4.460618971298830823e-03 3.794681993011257692e-03
6.887999999999999545e+01 -1.209180857726750323e-03 2.950640054608371678e-03
6.928999999999999204e+01 2.100098962664287156e-03 2.655755680123099861e-03
6.970000000000000284e+01 3.867366267130677073e-03 2.550316565497587513e-03
7.010999999999999943e+01 5.658130648019830435e-03 2.928672396821240149e-03
7.051999999999999602e+01 7.282302401934166551e-03 3.607952243558533358e-03
7.092999999999999261e+01 9.817654908712156181e-03 3.935631903772118106e-03
7.133999999999998920e+01 1.163166123320642786e-02 4.474848347001104953e-03
7.175000000000000000e+01 9.272653861503074232e-03 4.692324682145035224e-03
7.215999999999999659e+01 6.510024881514972668e-03 4.697419809390722401e-03
7.256999999999999318e+01 5.200048798919294085e-03 4.362923074384196173e-03
7.297999999999998977e+01 4.755380498510410926e-03 3.914075399619582583e-03
7.339000000000000057e+01 2.697640588966890947e-04 3.137352498985393739e-03
7.379999999999999716e+01 -3.566031871576444152e-03 2.803369508799302169e-03
7.420999999999999375e+01 -5.357708865562563552e-03 2.592818340620408821e-03
7.461999999999999034e+01 -7.604668875593099953e-03 2.864082746747007979e-03
7.503000000000000114e+01 -7.849504929604204581e-03 3.483309482529307281e-03
7.543999999999999773e+01 -9.338396098903035611e-03 4.172196837948249394e-03
7.584999999999999432e+01 -9.673555208939125030e-03 4.541309065363784148e-03
7.625999999999999091e+01 -8.271217161836527665e-03 4.573864809206872051e-03
7.667000000000000171e+01 -6.515150685060481367e-03 4.538917258049814107e-03
7.707999999999999829e+01 -6.129201632436249124e-03 4.224461519229845419e-03
7.748999999999999488e+01 -3.308329025580011677e-03 3.512258220409237176e-03
7.789999999999999147e+01 1.208478021336455368e-05 3.170792982111344475e-03
7.831000000000000227e+01 2.745023332897878181e-03 3.007432372256512495e-03
7.871999999999999886e+01 3.669764975976998710e-03 2.740211697535860445e-03
7.912999999999999545e+01 6.150247994336706901e-03 2.975931659930858460e-03
7.953999999999999204e+01 6.409694407743805368e-03 3.449482434073036004e-03
7.994999999999998863e+01 6.162110659104104785e-03 4.008713258608389597e-03
8.035999999999999943e+01 6.891444643459649320e-03 4.335692072087616623e-03
8.076999999999999602e+01 6.433250583704145514e-03 4.649107425605705605e-03
8.117999999999999261e+01 5.234658954179259582e-03 4.565149356140592828e-03
8.158999999999998920e+01 5.474569405925045623e-03 4.051035618396633085e-03
8.200000000000000000e+01 3.052847624909776295e-03 3.657782118920525818e-03
8.240999999999999659e+01 2.300853590343042844e-04 3.139309260478815016e-03
8.281999999999999318e+01 -2.275826592226453098e-03 2.962149615111972934e-03
8.322999999999998977e+01 -3.304215805857624658e-03 3.049917735798394515e-03
8.364000000000000057e+01 -5.498095050274837831e-03 3.138339008775897949e-03
8.404999999999999716e+01 -6.645337161011302674e-03 3.531342483650128442e-03
8.445999999999999375e+01 -6.746286395353957681e-03 3.956369119011364510e-03
8.486999999999999034e+01 -6.852844398009122484e-03 3.884658173800748567e-03
8.528000000000000114e+01 -6.821468926508033291e-03 4.214243992067438944e-03
8.568999999999999773e+01 -5.138613818996630271e-03 4.157893269225129348e-03
8.609999999999999432e+01 -3.612596648617886867e-03 3.891226033657647649e-03
8.650999999999999091e+01 -1.754259483078722840e-03 3.772213269323528278e-03
8.692000000000000171e+01 -5.764609851072772118e-04 3.737003794906976640e-03
8.732999999999999829e+01 2.456214032283561208e-03 3.125433521033328839e-03
8.773999999999999488e+01 4.191623020554433379e-03 3.265945190042008738e-03
8.814999999999999147e+01 6.258309060240334516e-03 3.445759194625258679e-03
8.855999999999998806e+01 7.241051573071983181e-03 3.725631649819873773e-03
8.896999999999999886e+01 7.340963760731708358e-03 3.944766409796450837e-03
8.937999999999999545e+01 6.682429719106881827e-03 4.046572265297531355e-03
8.978999999999999204e+01 6.355174505203254123e-03 3.973822527417633123e-03
9.019999999999998863e+01 5.120908122486615872e-03 3.663707999106033137e-03
9.060999999999999943e+01 2.809259300635733470e-03 3.305339373084825640e-03
9.101999999999999602e+01 1.009407116021019540e-03 3.374852672132448890e-03
9.142999999999999261e+01 -1.751658830680944507e-03 3.305584694620666841e-03
9.183999999999998920e+01 -3.495241635762443618e-03 3.035090933418775269e-03
9.225000000000000000e+01 -6.482295234765022424e-03 3.412865419084276999e-03
9.265999999999999659e+01 -5.383210510747571224e-03 3.262193706898343284e-03
9.306999999999999318e+01 -6.789742579914735676e-03 3.761307306768146234e-03
9.347999999999998977e+01 -7.411749259758479078e-03 4.112576806150394435e-03
9.389000000000000057e+01 -6.702130698786436420e-03 4.284046040654356305e-03
9.429999999999999716e+01 -4.986991838465200562e-03 4.277998424397090257e-03
9.470999999999999375e+01 -4.642396506659568489e-03 4.090301317113666235e-03
9.511999999999999034e+01 -3.417696664128496136e-03 3.960868547771881874e-03
9.553000000000000114e+01 -1.524755267019631917e-03 3.632277487015662335e-03
9.593999999999999773e+01 2.203411874391632188e-03 3.413904436266922918e-03
9.634999999999999432e+01 4.738656420494945232e-03 3.238905725501821636e-03
9.675999999999999091e+01 5.648247308446957549e-03 3.022969156177156627e-03
9.716999999999998749e+01 7.721098282821734805e-03 2.948928469166233173e-03
9.757999999999999829e+01 9.482571654900257691e-03 3.294747297542896351e-03
9.798999999999999488e+01 9.568399133420585345e-03 3.441214047769164223e-03
9.839999999999999147e+01 7.251458665139798830e-03 3.581659879578119165e-03
9.880999999999998806e+01 7.277433046063853939e-03 3.950658156729314543e-03
9.921999999999999886e+01 5.975287600055126380e-03 4.219305845198209615e-03
9.962999999999999545e+01 2.733545683415824785e-03 3.758973573402281474e-03
1.000399999999999920e+02 -5.605507134285149864e-04 3.365746041146842199e-03
1.004499999999999886e+02 -2.902174020182432101e-03 3.222068651459283894e-03
1.008599999999999994e+02 -4.412768023748167567e-03 3.157799069061454668e-03
1.012699999999999960e+02 -6.050667243687687241e-03 3.018715543759584608e-03
1.016799999999999926e+02 -8.262232867354750085e-03 3.063402476477713847e-03
1.020899999999999892e+02 -7.979155709330160509e-03 3.129873606880754881e-03
1.025000000000000000e+02 -8.211296685802102480e-03 3.435331164339389121e-03
1.029099999999999966e+02 -6.876633206812613093e-03 3.664892260369332754e-03
1.033199999999999932e+02 -4.675804055857625367e-03 3.905174034664955773e-03
1.037299999999999898e+02 -3.752929687111243237e-03 4.216095761896263526e-03
1.041400000000000006e+02 -9.662610211461912811e-06 4.065009355536836587e-03
1.045499999999999972e+02 2.715985130953401522e-03 3.820785714513903492e-03
1.049599999999999937e+02 5.865218369839897590e-03 3.338839050448980193e-03
1.053699999999999903e+02 9.840116580209001818e-03 2.979559015737417993e-03
1.057799999999999869e+02 9.743961899892922968e-03 2.719799768407878734e-03
1.061899999999999977e+02 1.097523919990878519e-02 2.867490253081712587e-03
1.065999999999999943e+02 9.644147890426333844e-03 3.257022088749751080e-03
1.070099999999999909e+02 9.785474871477097686e-03 3.410689791680542472e-03
1.074199999999999875e+02 8.892760292232678582e-03 3.605204150202741178e-03
1.078299999999999983e+02 7.936823923304782424e-03 3.880180566315386079e-03
1.082399999999999949e+02 4.626256327769187257e-03 4.435787210055117460e-03
1.086499999999999915e+02 8.688684232496533865e-04 4.165602218397843233e-03
1.090599999999999881e+02 -1.392561545199286601e-03 3.823738380513765599e-03
1.094699999999999989e+02 -4.165772425988102309e-03 3.483217880816804300e-03
1.098799999999999955e+02 -7.116232126569106003e-03 3.004637554554892998e-03
1.102899999999999920e+02 -8.034486748518740451e-03 2.677828205921899910e-03
1.106999999999999886e+02 -8.570415565528457028e-03 2.645804932011534220e-03
1.111099999999999994e+02 -1.009103199583859072e-02 2.713650339650086011e-03
1.115199999999999960e+02 -9.768042002775730384e-03 3.001563015628800398e-03
1.119299999999999926e+02 -8.483828312527823615e-03 3.120994974087013939e-03
1.123399999999999892e+02 -6.834291341843347183e-03 3.546172742528598282e-03
1.127500000000000000e+02 -5.089235042696808008e-03 3.933044802423496696e-03
1.131599999999999966e+02 -3.222786682071784089e-03 3.950866119468201751e-03
1.135699999999999932e+02 1.484792194445766532e-03 3.840913950757867453e-03
1.139799999999999898e+02 4.200212182961333626e-03 3.526603852863999158e-03
1.143899999999999864e+02 5.666036086920484861e-03 2.888974023633217227e-03
1.147999999999999972e+02 7.823984096647076600e-03 2.535779293089756182e-03
1.152099999999999937e+02 8.830300180141982189e-03 2.335713288397162166e-03
1.156199999999999903e+02 8.343391096143038324e-03 2.472976385720488095e-03
1.160299999999999869e+02 8.085931050995757291e-03 2.579628890511534781e-03
1.164399999999999977e+02 6.571150917529250922e-03 3.012587744134664642e-03
1.168499999999999943e+02 4.131607900127702224e-03 3.363596435979614337e-03
1.172599999999999909e+02 3.338913554933134378e-03 3.726969775948818335e-03
1.176699999999999875e+02 1.700114566131271602e-03 3.995699649890568569e-03
1.180799999999999983e+02 -1.528830650876859690e-03 3.615460511921658304e-03
1.184899999999999949e+02 -3.385394265048584112e-03 3.267827660482397565e-03
1.188999999999999915e+02 -4.779065998720207972e-03 2.747931242840397862e-03
1.193099999999999881e+02 -7.000211757231014978e-03 2.388022355631398089e-03
1.197199999999999989e+02 -7.133074406027760557e-03 2.571663893825861056e-03
1.201299999999999955e+02 -7.900772552302200852e-03 2.626545260522296539e-03
1.205399999999999920e+02 -6.428717308587747828e-03 2.826134705473788439e-03
1.209499999999999886e+02 -6.063109084911759601e-03 3.333131234718672044e-03
1.213599999999999994e+02 -6.155685452623836131e-03 3.632444888761542957e-03
1.217699999999999960e+02 -4.806046908297442917e-03 3.715212912159964170e-03
1.221799999999999926e+02 -2.773664382366845555e-03 3.895262793886052413e-03
1.225899999999999892e+02 -1.098471582214555382e-03 3.768148022408209213e-03
1.229999999999999858e+02 1.307468975606186331e-03 3.412335749484913649e-03
1.234099999999999966e+02 2.660995108972437611e-03 3.026532923214199713e-03
1.238199999999999932e+02 4.562851091485228827e-03 2.869859473473497166e-03
1.242299999999999898e+02 5.180540009688678650e-03 2.767834920427632382e-03
1.246399999999999864e+02 5.277200188525878188e-03 2.600507725343923111e-03
1.250499999999999972e+02 6.086116560412453344e-03 2.686546062301757663e-03
1.254599999999999937e+02 6.731649085880231018e-03 3.255378481003578725e-03
1.258699999999999903e+02 6.984912288690068617e-03 3.116497557606526247e-03
1.262799999999999869e+02 6.396423193568115569e-03 3.073123221368058520e-03
1.266899999999999977e+02 3.802437623680746028e-03 3.339629050596213192e-03
1.270999999999999943e+02 2.173404473839778920e-03 3.138041088859578383e-03
1.275099999999999909e+02 1.017189514105889528e-03 3.096331988361758231e-03
1.279199999999999875e+02 -1.295324548365496932e-03 3.033754381874916289e-03
1.283299999999999841e+02 -3.231342112694824287e-03 2.924747805656862081e-03
1.287399999999999807e+02 -6.416821633025184858e-03 2.972487401501897487e-03
1.291500000000000057e+02 -9.052247717801270924e-03 2.921221317609637262e-03
1.295600000000000023e+02 -1.006121227404759184e-02 2.832012719589470113e-03
1.299699999999999989e+02 -8.552591233380885810e-03 2.885644178732380601e-03
1.303799999999999955e+02 -8.771866791992070575e-03 2.803683196024306119e-03
1.307899999999999920e+02 -8.677955930767004486e-03 2.952208984166519549e-03
1.311999999999999886e+02 -7.158467277378544567e-03 3.240832302208007665e-03
1.316099999999999852e+02 -4.074163518824114316e-03 3.187341108420445584e-03
1.320199999999999818e+02 -2.405123920019830615e-03 3.347055686891088535e-03
1.324299999999999784e+02 -5.147107207463813431e-04 3.148406454082622059e-03
1.328400000000000034e+02 2.231919794118580533e-03 3.219649628034321372e-03
1.332500000000000000e+02 4.504637599496728873e-03 3.001070005049183507e-03
1.336599999999999966e+02 7.519347569292090042e-03 2.781759337261127847e-03
1.340699999999999932e+02 9.030772495541147457e-03 2.742041360798447725e-03
1.344799999999999898e+02 1.105376772845568373e-02 2.820216247802305540e-03
1.348899999999999864e+02 1.109409020530993661e-02 2.797706642529535284e-03
1.352999999999999829e+02 9.510792640514378199e-03 2.984554136890267290e-03
1.357099999999999795e+02 8.807276022961331788e-03 2.844800890572544722e-03
1.361200000000000045e+02 7.514375764866945175e-03 2.822916066831640015e-03
1.365300000000000011e+02 4.131478775626016599e-03 2.621262273398748156e-03
1.369399999999999977e+02 8.756296468023007937e-04 2.390660356895540645e-03
1.373499999999999943e+02 -1.039140003804084897e-03 2.237423281202031381e-03
1.377599999999999909e+02 -3.442755722066231493e-03 2.351195814771684517e-03
1.381699999999999875e+02 -6.757174429855246356e-03 2.228009588997569880e-03
1.385799999999999841e+02 -8.214822194860599974e-03 2.842165986463305802e-03
1.389899999999999807e+02 -1.017439760246044086e-02 3.234451476654776145e-03
1.394000000000000057e+02 -1.035765488307912284e-02 3.307429068982138329e-03
1.398100000000000023e+02 -9.837724405381718593e-03 3.312541544092034891e-03
1.402199999999999989e+02 -8.008182466322826681e-03 3.256724402898834424e-03
1.406299999999999955e+02 -7.151118494326791017e-03 3.061054394900308753e-03
1.410399999999999920e+02 -5.189488735670832326e-03 2.409857124278631715e-03
1.414499999999999886e+02 -1.001866737445171462e-03 2.083003502447805955e-03
1.418599999999999852e+02 1.164520067313107180e-03 1.885321472233067236e-03
1.422699999999999818e+02 4.712697203882611381e-03 2.034450591014675715e-03
1.426799999999999784e+02 7.255434945178268827e-03 2.499313066199357596e-03
1.430900000000000034e+02 8.638274824871309751e-03 2.965356669499121228e-03
1.435000000000000000e+02 9.344093216768592156e-03 3.349724478817121907e-03
1.439099999999999966e+02 1.124690387866428970e-02 3.426977130670435297e-03
1.443199999999999932e+02 1.072923390126274273e-02 3.108227207457944785e-03
1.447299999999999898e+02 8.243356399238550500e-03 2.958519375174566493e-03
1.451399999999999864e+02 7.536500308927227346e-03 2.680222395053946487e-03
1.455499999999999829e+02 4.695017487114813010e-03 2.262122079620980906e-03
1.459599999999999795e+02 1.871259920245885470e-03 1.614841550929138137e-03
1.463700000000000045e+02 1.562990775910767923e-03 1.003490772752152309e-03
1.467800000000000011e+02 -2.136824010816974328e-03 1.527594872682487646e-03
1.471899999999999977e+02 -6.450638367510608609e-03 2.104017052491752825e-03
1.475999999999999943e+02 -7.269432536175293551e-03 3.003986646970588370e-03
1.480099999999999909e+02 -8.250864474617888508e-03 3.668291332701085171e-03


==> anc/highT_C.dat <==
#$C/\sigma_0^2$
#$x\sigma_0$ (T/s0,mu/s0)=(0.610,0.0) error (T/s0,mu/s0)=(0.305,0.1) error (T/s0,mu/s0)=(0.305,0.3) error 
0.000000000000000000e+00 7.064881637962992400e+00 1.832465340585361373e-04 7.124055758887920753e+00 2.800943866135728467e-05 7.086658077021253277e+00 9.841435261715575367e-05
4.099999999999999756e-01 1.755982936383247983e+00 1.446060392169068530e-04 2.002834640506004682e+00 2.516147143946555201e-05 1.944974912238385478e+00 9.293611287890471569e-05
8.199999999999999512e-01 6.269582213797445513e-01 1.480012219712755427e-04 9.508806845274203612e-01 2.400607274821034564e-05 8.727438592937096784e-01 9.016770062429435876e-05
1.229999999999999982e+00 3.466307131587188506e-01 1.520629806610807511e-04 7.175396375315845621e-01 2.269870397962022227e-05 6.275121519766364564e-01 9.008791537741750802e-05
1.639999999999999902e+00 1.750507693714267732e-01 1.527854371201867894e-04 5.023668772698356433e-01 2.060084056498607378e-05 4.091652275269041517e-01 9.043194452673338542e-05
2.049999999999999822e+00 1.007619980245842151e-01 1.555901894331308225e-04 3.919770259908348931e-01 1.994442581186293316e-05 3.012183209236916626e-01 9.188851918467508153e-05
2.459999999999999964e+00 6.018271234695174443e-02 1.535318427131282201e-04 2.947906190901805612e-01 2.186837762625912481e-05 2.087905814828825979e-01 9.377504565701297648e-05
2.869999999999999662e+00 3.812045270826454335e-02 1.545635923209270110e-04 2.302971509164743746e-01 1.937570966076239884e-05 1.529578628630134662e-01 8.697169336670959269e-05
3.279999999999999805e+00 2.634350143255692958e-02 1.480886499743610586e-04 1.785416065976165589e-01 2.056256846504556500e-05 1.094154773781830098e-01 9.453339485391957803e-05
3.689999999999999947e+00 1.902904002174975531e-02 1.496462304857182086e-04 1.414672460979140012e-01 2.151156584755597326e-05 8.222509070358456629e-02 8.895155725725093269e-05
4.099999999999999645e+00 1.511032692480639844e-02 1.514137772159241963e-04 1.128298814340234490e-01 2.169561183208898843e-05 6.196984977556552199e-02 8.424114303952339063e-05
4.509999999999999787e+00 1.114052781458419773e-02 1.524754486525286006e-04 9.150456317108471294e-02 1.941849866730612027e-05 4.747364097128235066e-02 9.783708729889282433e-05
4.919999999999999929e+00 9.828206280981443763e-03 1.501894908949643346e-04 7.276682373027566764e-02 2.287658422947149827e-05 3.462529296414374597e-02 8.673516171888092394e-05
5.330000000000000071e+00 7.719200979319141252e-03 1.522324536710041132e-04 6.068089273681938345e-02 2.439577215332634777e-05 3.140159278567854900e-02 9.515855428283095008e-05
5.739999999999999325e+00 7.204688852930642672e-03 1.539777996522412806e-04 5.067447393848506509e-02 2.486209606766305461e-05 2.275798600400096711e-02 1.079463686790236839e-04
6.149999999999999467e+00 6.041556801381757838e-03 1.529046784335380386e-04 4.219595579452313505e-02 2.013606430085757839e-05 1.812977957925379635e-02 1.021375542828309522e-04
6.559999999999999609e+00 5.179792532738692473e-03 1.531914000261488473e-04 3.575707001225067461e-02 2.031878857212468051e-05 1.826549819912292108e-02 9.952517355707246128e-05
6.969999999999999751e+00 5.136664584219916355e-03 1.526902828131341346e-04 2.962419672254217040e-02 2.131072926219011951e-05 1.555405739008068090e-02 9.931340615671553542e-05
7.379999999999999893e+00 3.750651010451403443e-03 1.519828747709005420e-04 2.594379874514776002e-02 2.097753015451611519e-05 1.410790093558930876e-02 9.814314440775658466e-05
7.789999999999999147e+00 3.396568878077553793e-03 1.498554842646842959e-04 2.249551914966888000e-02 2.102468833417108529e-05 1.377378374344177814e-02 8.494864149282500615e-05
8.199999999999999289e+00 3.577761738456947983e-03 1.565811859692376330e-04 2.117343705567720571e-02 2.019606751323116530e-05 1.238035364231149585e-02 8.844013048747104838e-05
8.609999999999999432e+00 2.394413636360456267e-03 1.544107761179386957e-04 1.919683265353562540e-02 2.212780475296941609e-05 1.008523169109198404e-02 9.572174702524617336e-05
9.019999999999999574e+00 2.315735927527062723e-03 1.502634076001413909e-04 1.788061195157250940e-02 2.511147584160713540e-05 1.033118410037217431e-02 8.610601240299751188e-05
9.429999999999999716e+00 1.166126395081774555e-03 1.506833360941994891e-04 1.695410094621855115e-02 2.187472771549172870e-05 1.084268856200215798e-02 8.760112090983867704e-05
9.839999999999999858e+00 1.539379491206620525e-03 1.501310104799536999e-04 1.397953223711682728e-02 2.111607703137513008e-05 7.022960423989068647e-03 8.270930709068341870e-05
1.025000000000000000e+01 2.131329472893745813e-03 1.505408864169753081e-04 1.107927524722985245e-02 1.999221778092896592e-05 7.173463695851056178e-03 9.301241151067150945e-05
1.066000000000000014e+01 2.616544203441522904e-03 1.483270278582686074e-04 1.251815448577833431e-02 2.024807881602711985e-05 8.166566610782645050e-03 8.613013810198621718e-05
1.106999999999999851e+01 2.959755619087704390e-03 1.499422364579048195e-04 1.279429606816977032e-02 2.105311278390338813e-05 7.431977080741001759e-03 9.267042638277144862e-05
1.147999999999999865e+01 3.372382736745650322e-03 1.523409595271777871e-04 1.299598494383901424e-02 2.097383146326091001e-05 8.893560661942669088e-03 8.502032673970185946e-05
1.188999999999999879e+01 3.923226496299780063e-03 1.559367575556970932e-04 1.335792664520724787e-02 2.173382848884092348e-05 9.965551143798706893e-03 8.304781553208734313e-05
1.229999999999999893e+01 4.297407380201141887e-03 1.642747444539231826e-04 1.023818422997821616e-02 2.132498952393908020e-05 8.226081185440586169e-03 8.848405291459775419e-05
1.270999999999999908e+01 2.816047807897314060e-03 1.926147029045596130e-04 1.012269404556417722e-02 2.171947399746674117e-05 8.872796830889723846e-03 8.665380615671553215e-05
1.311999999999999922e+01 2.816047807897314060e-03 1.926147029045596130e-04 1.012269404556417722e-02 2.171947399746674117e-05 8.872796830889723846e-03 8.665380615671553215e-05
1.352999999999999936e+01 4.297407380201141887e-03 1.642747444539231826e-04 1.023818422997821616e-02 2.132498952393908020e-05 8.226081185440586169e-03 8.848405291459775419e-05
1.393999999999999950e+01 3.923226496299780063e-03 1.559367575556970932e-04 1.335792664520724787e-02 2.173382848884092348e-05 9.965551143798706893e-03 8.304781553208734313e-05
1.434999999999999964e+01 3.372382736745650322e-03 1.523409595271777871e-04 1.299598494383901424e-02 2.097383146326091001e-05 8.893560661942669088e-03 8.502032673970185946e-05
1.475999999999999979e+01 2.959755619087704390e-03 1.499422364579048195e-04 1.279429606816977032e-02 2.105311278390338813e-05 7.431977080741001759e-03 9.267042638277144862e-05
1.516999999999999993e+01 2.616544203441613543e-03 1.483270278582684448e-04 1.251815448577833431e-02 2.024807881602711985e-05 8.166566610782645050e-03 8.613013810198621718e-05
1.557999999999999829e+01 2.131329472893745813e-03 1.505408864169753081e-04 1.107927524722985245e-02 1.999221778092896592e-05 7.173463695851056178e-03 9.301241151067150945e-05
1.598999999999999844e+01 1.539379491206620525e-03 1.501310104799536999e-04 1.397953223711682728e-02 2.111607703137513008e-05 7.022960423989068647e-03 8.270930709068341870e-05
1.639999999999999858e+01 1.166126395081774555e-03 1.506833360941994891e-04 1.695410094621855115e-02 2.187472771549172870e-05 1.084268856200215798e-02 8.760112090983867704e-05
1.680999999999999872e+01 2.315735927527062723e-03 1.502634076001413909e-04 1.788061195157250940e-02 2.511147584160713540e-05 1.033118410037217431e-02 8.610601240299751188e-05
1.721999999999999886e+01 2.394413636360456267e-03 1.544107761179386957e-04 1.919683265353562540e-02 2.212780475296941609e-05 1.008523169109198404e-02 9.572174702524617336e-05
1.762999999999999901e+01 3.577761738456947983e-03 1.565811859692376330e-04 2.117343705567720571e-02 2.019606751323116530e-05 1.238035364231149585e-02 8.844013048747104838e-05
1.803999999999999915e+01 3.396568878077553793e-03 1.498554842646842959e-04 2.249551914966888000e-02 2.102468833417108529e-05 1.377378374344177814e-02 8.494864149282500615e-05
1.844999999999999929e+01 3.750651010451403443e-03 1.519828747709005420e-04 2.594379874514776002e-02 2.097753015451611519e-05 1.410790093558930876e-02 9.814314440775658466e-05
1.885999999999999943e+01 5.136664584219916355e-03 1.526902828131341346e-04 2.962419672254217040e-02 2.131072926219011951e-05 1.555405739008068090e-02 9.931340615671553542e-05
1.926999999999999957e+01 5.179792532738692473e-03 1.531914000261488473e-04 3.575707001225067461e-02 2.031878857212468051e-05 1.826549819912292108e-02 9.952517355707246128e-05
1.967999999999999972e+01 6.041556801382644282e-03 1.529046784335415894e-04 4.219595579452313505e-02 2.013606430085757839e-05 1.812977957925379635e-02 1.021375542828309522e-04
2.008999999999999986e+01 7.204688852930651345e-03 1.539777996522413348e-04 5.067447393848506509e-02 2.486209606766305461e-05 2.275798600400096711e-02 1.079463686790236839e-04
2.050000000000000000e+01 7.719200979319141252e-03 1.522324536710041132e-04 6.068089273681938345e-02 2.439577215332634777e-05 3.140159278567854900e-02 9.515855428283095008e-05
2.091000000000000014e+01 9.828206280981443763e-03 1.501894908949643346e-04 7.276682373027566764e-02 2.287658422947149827e-05 3.462529296414374597e-02 8.673516171888092394e-05
2.132000000000000028e+01 1.114052781458419773e-02 1.524754486525286006e-04 9.150456317108471294e-02 1.941849866730612027e-05 4.747364097128235066e-02 9.783708729889282433e-05
2.173000000000000043e+01 1.511032692480639844e-02 1.514137772159241963e-04 1.128298814340234490e-01 2.169561183208898843e-05 6.196984977556552199e-02 8.424114303952339063e-05
2.213999999999999702e+01 1.902904002174975531e-02 1.496462304857182086e-04 1.414672460979140012e-01 2.151156584755597326e-05 8.222509070358456629e-02 8.895155725725093269e-05
2.254999999999999716e+01 2.634350143255692958e-02 1.480886499743610586e-04 1.785416065976165589e-01 2.056256846504556500e-05 1.094154773781830098e-01 9.453339485391957803e-05
2.295999999999999730e+01 3.812045270826454335e-02 1.545635923209270110e-04 2.302971509164743746e-01 1.937570966076239884e-05 1.529578628630134662e-01 8.697169336670959269e-05
2.336999999999999744e+01 6.018271234695174443e-02 1.535318427131282201e-04 2.947906190901805612e-01 2.186837762625912481e-05 2.087905814828825979e-01 9.377504565701297648e-05
2.377999999999999758e+01 1.007619980245842151e-01 1.555901894331308225e-04 3.919770259908348931e-01 1.994442581186293316e-05 3.012183209236916626e-01 9.188851918467508153e-05
2.418999999999999773e+01 1.750507693714267732e-01 1.527854371201867894e-04 5.023668772698356433e-01 2.060084056498607378e-05 4.091652275269041517e-01 9.043194452673338542e-05
2.459999999999999787e+01 3.466307131587188506e-01 1.520629806610807511e-04 7.175396375315845621e-01 2.269870397962022227e-05 6.275121519766364564e-01 9.008791537741750802e-05
2.500999999999999801e+01 6.269582213797445513e-01 1.480012219712755427e-04 9.508806845274203612e-01 2.400607274821034564e-05 8.727438592937096784e-01 9.016770062429435876e-05
2.541999999999999815e+01 1.755982936383247983e+00 1.446060392169068530e-04 2.002834640506004682e+00 2.516147143946555201e-05 1.944974912238385478e+00 9.293611287890471569e-05
2.582999999999999829e+01 7.064881637962992400e+00 1.832465340585361373e-04 7.124055758887920753e+00 2.800943866135728467e-05 7.086658077021253277e+00 9.841435261715575367e-05


==> anc/naive_SLAC_comp_finite_nf_SLAC.dat <==
#$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
0.609756097560976	0.035579719214753	0.001147490838786
0.40650406504065	0.104820767400357	0.003659625758477
0.304878048780488	0.483082361689471	0.012949562760262
0.24390243902439	0.891351160023795	0.010409337894111
0.203252032520325	0.966603985722784	0.002614071445568
0.174216027874564	0.990921653777513	0.004244870969661
0.152439024390244	0.999098274836407	0.00355950261749
0.13550135501355	0.997254610350981	0.003470419928614
0.121951219512195	0.998185365853658	0.006408443783462
0.110864745011086	1.00161088637716	0.003006151576443
0.101626016260163	0.991901546698394	0.00951945092207
0.087108013937282	0.99826234384295	0.003219209518144
0.076219512195122	1.00300154669839	0.002911802676978
0.060975609756098	0.998281915526472	0.002044825758477
0.050813008130081	1.00252105889352	0.002775323378941
0.043554006968641	0.953379179060083	0.043416647828673
0.038109756097561	1.00014134443783	0.002095442355741
0.030487804878049	1.00203265913147	0.002268512373587


==> anc/naive_SLAC_comp_finite_nf_incorrect_naive.dat <==
#$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
0.609756097560976	0.370771165972635	0.016447119571684
0.304878048780488	0.413260999405116	0.019859334324807
0.24390243902439	0.237180874479476	0.011548913146936
0.203252032520325	0.154988935157644	0.006501072575848
0.152439024390244	0.07729500892326	0.003197224806663
0.121951219512195	0.024733039262344	0.000985123200476
0.101626016260163	0.039973265318263	0.00154425240928
0.076219512195122	0.015875049375372	0.000728800416419
0.060975609756098	0.011508926829268	0.000508693866746
0.050813008130081	0.010019794170137	0.000483351992861
0.038109756097561	0.007201258179655	0.000347361725164


==> anc/naive_SLAC_comp_finite_nf_naive.dat <==
#$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
1.21951219512195	0.023127863176681	0.000749270434265
0.609756097560976	0.040757481856038	0.001242567935753
0.40650406504065	0.144663486020226	0.004003469244497
0.304878048780488	0.645723973825104	0.012754917311124
0.24390243902439	0.934141165972635	0.00396090297442
0.203252032520325	0.978195181439619	0.003060051338489
0.174216027874564	0.993947055324212	0.003030298334325
0.152439024390244	1.00309470553242	0.002532499405116
0.13550135501355	1.01048643664485	0.002505843248067
0.121951219512195	1.00790731707317	0.002389530696014
0.110864745011086	1.00881070791196	0.002281192147531
0.101626016260163	1.00995276621059	0.00209131451517
0.093808630393996	1.0072242712671	0.002139916180845
0.087108013937282	1.0063998215348	0.00202882641285
0.08130081300813	1.00579643069601	0.002126136228435
0.076219512195122	1.00748709101725	0.00184634348602
0.071736011477762	1.00792671029149	0.001741936882808
0.067750677506775	1.00928798334325	0.001787538251041
0.06418485237484	1.00863664485425	0.001738486496133
0.060975609756098	1.00707358715051	0.001833539559786
0.058072009291522	1.00974479476502	0.001402920404521
0.055432372505543	1.00760422367638	0.001793008863772
0.050813008130081	1.00878625817965	0.001530449553837
0.046904315196998	1.00594610350982	0.001568760559191
0.043554006968641	1.00683813206425	0.001504620642475
0.040650406504065	1.00527352766211	0.001259585365854
0.038109756097561	1.00706882807852	0.001418580606782


==> anc/nf_dependence_nf16.dat <==
#$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
0.609756097560976	0.027062895300417	0.003951978881618
0.40650406504065	0.225574538964902	0.010113039262344
0.304878048780488	0.855812671029149	0.005199251160024
0.24390243902439	0.937743069601428	0.007883624628198
0.174216027874564	0.993057584770969	0.002636165675193
0.152439024390244	1.00239464604402	0.005745578405711
0.13550135501355	1.00508958953004	0.003557404699584
0.101626016260163	0.998617132659131	0.00436426097561
0.087108013937282	1.00239821534801	0.001390786496133
0.076219512195122	0.993790898274836	0.007183849494349
0.050813008130081	0.998647888161808	0.004657273051755
0.038109756097561	0.011260813801309	0.000560379381321


==> anc/nf_dependence_nf2.dat <==
#$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
0.609756097560976	0.137264479476502	0.000860854134444
0.304878048780488	0.191580660321237	0.002501497858418
0.087108013937282	0.009095483045806	0.000288828881618
0.203252032520325	0.020558149910767	0.000830684651993
0.24390243902439	0.023755874479477	0.001054219095776
0.101626016260163	0.010003378346223	0.000406019119572
0.060975609756098	0.006839491374182	0.000372579089827
0.110864745011086	0.011172882807853	0.000483935234979
0.40650406504065	0.046990174895895	0.001847232599643
0.030487804878049	0.00572951748959	0.000316665526472
0.043554006968641	0.004840879714456	0.000258052885187
0.121951219512195	0.014027592504462	0.000750382569899
0.13550135501355	0.012526563355146	0.00051624825699
0.038109756097561	0.005068717430101	0.000260771737061
0.152439024390244	0.014963942891136	0.000701923319453
0.076219512195122	0.008588800118977	0.000354346710291
0.174216027874564	0.018885031528852	0.001025687388459
0.050813008130081	0.005532750386675	0.000214787769185
 


==> anc/nf_dependence_nf8.dat <==
#$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
0.609756097560976	0.035579719214753	0.001147490838786
0.40650406504065	0.104820767400357	0.003659625758477
0.304878048780488	0.483082361689471	0.012949562760262
0.24390243902439	0.891351160023795	0.010409337894111
0.203252032520325	0.966603985722784	0.002614071445568
0.174216027874564	0.990921653777513	0.004244870969661
0.152439024390244	0.999098274836407	0.00355950261749
0.13550135501355	0.997254610350981	0.003470419928614
0.121951219512195	0.998185365853658	0.006408443783462
0.110864745011086	1.00161088637716	0.003006151576443
0.101626016260163	0.991901546698394	0.00951945092207
0.087108013937282	0.99826234384295	0.003219209518144
0.076219512195122	1.00300154669839	0.002911802676978
0.060975609756098	0.998281915526472	0.002044825758477
0.050813008130081	1.00252105889352	0.002775323378941
0.043554006968641	0.953379179060083	0.043416647828673
0.038109756097561	1.00014134443783	0.002095442355741
0.030487804878049	1.00203265913147	0.002268512373587


==> anc/pd_c_naive.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	1.98412698412698	-0.009148091143865	0.006639715450995
0	1.98412698412698	-0.009148091143865	0.006639715450995
0.049960317460318	1.98412698412698	-0.009147677941547	0.006639891030486
0.099920634920635	1.98412698412698	-0.009146464632149	0.006640423280423
0.099920634920635	1.98412698412698	-0.009146464632149	0.006640423280423
0.149880952380952	1.98412698412698	-0.009144464600655	0.006641320231796
0.19984126984127	1.98412698412698	-0.009141765243134	0.006642572436382
0.19984126984127	1.98412698412698	-0.009141765243134	0.006642572436382
0.249801587301587	1.98412698412698	-0.009138503716301	0.006644179421769
0.299761904761905	1.98412698412698	-0.009001603363568	0.006835576184177
0.299761904761905	1.98412698412698	-0.009001603363568	0.006835576184177
0.349722222222222	1.98412698412698	-0.008814059586798	0.006674690098262
0.39968253968254	1.98412698412698	-0.008810334624591	0.006698884007307
0.39968253968254	1.98412698412698	-0.008810334624591	0.006698884007307
0.449642857142857	1.98412698412698	-0.009031260393046	0.00710031856261
0.499603174603175	1.98412698412698	-0.009027332136558	0.007111142762661
0.499603174603175	1.98412698412698	-0.009027332136558	0.007111142762661
0.549563492063492	1.98412698412698	-0.009109472946586	0.007409671989166
0.59952380952381	1.98412698412698	-0.008982034832452	0.00734420776644
0.59952380952381	1.98412698412698	-0.008982034832452	0.00734420776644
0.649484126984127	1.98412698412698	-0.008979535462333	0.007353007842026
0.699444444444445	1.98412698412698	-0.008993547650542	0.007370906084656
0.699444444444445	1.98412698412698	-0.008993547650542	0.007370906084656
0.749404761904762	1.98412698412698	-0.008994909769463	0.007380527525825
0.799365079365079	1.98412698412698	-0.008879660493827	0.006725968600403
0.799365079365079	1.98412698412698	-0.008879660493827	0.006725968600403
0.849325396825397	1.98412698412698	-0.008886025132275	0.006734224458302
0.899285714285714	1.98412698412698	-0.00906439484127	0.007051936255984
0.899285714285714	1.98412698412698	-0.00906439484127	0.007051936255984
0.949246031746032	1.98412698412698	-0.009081124338624	0.007069446334089
0	0.992063492063492	-0.006201168745276	0.003724708679768
0.049960317460318	0.992063492063492	-0.006265224237843	0.003622935720585
0.099920634920635	0.992063492063492	-0.006738281368103	0.003739218316956
0.149880952380952	0.992063492063492	-0.006506372039557	0.003656953105316
0.19984126984127	0.992063492063492	-0.006956019463341	0.003711155202822
0.249801587301587	0.992063492063492	-0.00721808122323	0.003742086325271
0.299761904761905	0.992063492063492	-0.006939770565634	0.003717835884354
0.349722222222222	0.992063492063492	-0.007119121472663	0.003733622134039
0.39968253968254	0.992063492063492	-0.007236119614512	0.003728491591081
0.449642857142857	0.992063492063492	-0.007059158635677	0.003745381235828
0.499603174603175	0.992063492063492	-0.006566370464853	0.003760608780549
0.549563492063492	0.992063492063492	-0.006455130857899	0.003768404667423
0.59952380952381	0.992063492063492	-0.006500236048123	0.003767893675989
0.649484126984127	0.992063492063492	-0.005712790375409	0.00378409234064
0.699444444444445	0.992063492063492	-0.00617330010708	0.003767084120685
0.749404761904762	0.992063492063492	-0.005759153439153	0.003757566137566
0.799365079365079	0.992063492063492	-0.005729431531872	0.003744843631897
0.849325396825397	0.992063492063492	-0.005584283982111	0.003743650163769
0.899285714285714	0.992063492063492	-0.005211987591333	0.003706846025447
0.949246031746032	0.992063492063492	-0.004867427563618	0.003377656210632
0	0.661375661375661	-0.008384270439657	0.004984272644243
0.049960317460318	0.661375661375661	-0.00928774297682	0.005026826499118
0.099920634920635	0.661375661375661	-0.008549722537163	0.004820506109851
0.149880952380952	0.661375661375661	-0.010179549634669	0.005011055681532
0.19984126984127	0.661375661375661	-0.010069137849584	0.004879771195515
0.249801587301587	0.661375661375661	-0.009060848922903	0.004428050831444
0.299761904761905	0.661375661375661	-0.009062879976065	0.004856278187201
0.349722222222222	0.661375661375661	-0.009650117787856	0.004871882243638
0.39968253968254	0.661375661375661	-0.008661150793651	0.004762500787352
0.449642857142857	0.661375661375661	-0.00875891707609	0.004676818625598
0.499603174603175	0.661375661375661	-0.008143136180398	0.004728447026959
0.549563492063492	0.661375661375661	-0.007123761180398	0.004741481796422
0.59952380952381	0.661375661375661	-0.006814509007307	0.004698612213404
0.649484126984127	0.661375661375661	-0.006836100088183	0.004627583931721
0.699444444444445	0.661375661375661	-0.006352237654321	0.004598185311162
0.749404761904762	0.661375661375661	-0.004769256582263	0.00457869409801
0.799365079365079	0.661375661375661	-0.004000231481481	0.004561585411943
0.849325396825397	0.661375661375661	-0.003939009196271	0.004551661627614
0.899285714285714	0.661375661375661	-0.003030315255732	0.00443703813933
0.949246031746032	0.661375661375661	-0.002729000535399	0.003637926902242
0	0.496031746031746	0.000525123582766	0.005241154100529
0.049960317460318	0.496031746031746	0.001806010644999	0.005184498141849
0.099920634920635	0.496031746031746	-0.003011557539683	0.005129274848828
0.149880952380952	0.496031746031746	0.001063810783573	0.005184800170068
0.19984126984127	0.496031746031746	-0.002611582262535	0.004238539934492
0.249801587301587	0.496031746031746	-0.007511809177375	0.004223954868985
0.299761904761905	0.496031746031746	-0.005150835695389	0.004131055366591
0.349722222222222	0.496031746031746	-0.003229544123205	0.004089280832703
0.39968253968254	0.496031746031746	-0.001865862780297	0.003729591206853
0.449642857142857	0.496031746031746	-0.003567618102797	0.004476342120181
0.499603174603175	0.496031746031746	-0.004951903659612	0.004540659328546
0.549563492063492	0.496031746031746	-0.005414938901487	0.00468258345931
0.59952380952381	0.496031746031746	-0.006001147486772	0.00460190271479
0.649484126984127	0.496031746031746	-0.007155992850844	0.004472177028219
0.699444444444445	0.496031746031746	-0.008342260802469	0.004393497417486
0.749404761904762	0.496031746031746	-0.007727045382968	0.004344300988914
0.799365079365079	0.496031746031746	-0.008820088498362	0.004268100119678
0.849325396825397	0.496031746031746	-0.009920412887377	0.004227002708491
0.899285714285714	0.496031746031746	-0.009277851001512	0.004158530171328
0.949246031746032	0.496031746031746	-0.008459831506677	0.004136123708743
0	0.396825396825397	0.048815017951625	0.011798237906274
0.01	0.396825396825397	0.051656804295792	0.011485296674225
0.02	0.396825396825397	0.042881857835727	0.00997949845679
0.029960317460318	0.396825396825397	0.05955484851348	0.010257277336861
0.039960317460318	0.396825396825397	0.045413728269086	0.010019043997229
0.049960317460318	0.396825396825397	0.055224107142857	0.010517314499874
0.059960317460318	0.396825396825397	0.052261896888385	0.011058136652809
0.069960317460318	0.396825396825397	0.050872811161502	0.011489054705216
0.079920634920635	0.396825396825397	0.049431253149408	0.010428819916856
0.089920634920635	0.396825396825397	0.044885646573444	0.01086123000126
0.099920634920635	0.396825396825397	0.049113063744016	0.011708801177879
0.109920634920635	0.396825396825397	0.046644825522802	0.011027747700932
0.119920634920635	0.396825396825397	0.04296479276896	0.011210323444193
0.129880952380952	0.396825396825397	0.04568125787352	0.011490840262031
0.139880952380952	0.396825396825397	0.046654399722852	0.012653933925422
0.149880952380952	0.396825396825397	0.036472015936004	0.010797217970522
0.159880952380952	0.396825396825397	0.043235213529856	0.010926659423029
0.169880952380952	0.396825396825397	0.040546069538927	0.011248452223482
0.17984126984127	0.396825396825397	0.031260555240615	0.011357402525825
0.18984126984127	0.396825396825397	0.03987579994961	0.011479092813051
0.19984126984127	0.396825396825397	0.031870953010834	0.010223950144873
0.20984126984127	0.396825396825397	0.032230347694634	0.01126074452003
0.21984126984127	0.396825396825397	0.026516512345679	0.010354188082641
0.229801587301587	0.396825396825397	0.022170644368859	0.01082324436256
0.239801587301587	0.396825396825397	0.027422064751827	0.010447874464601
0.249801587301587	0.396825396825397	0.021908213655833	0.009923051146384
0.259801587301587	0.396825396825397	0.022810548941799	0.008633741339128
0.269801587301587	0.396825396825397	0.023838567649282	0.008746836577223
0.279761904761905	0.396825396825397	0.014828053036029	0.010598453640716
0.289761904761905	0.396825396825397	0.015719904887881	0.009395456506677
0.299761904761905	0.396825396825397	0.018184838750315	0.010135504535147
0.309761904761905	0.396825396825397	0.012152326782565	0.008267292454019
0.319761904761905	0.396825396825397	0.019195707357017	0.008495229591837
0.329722222222222	0.396825396825397	0.019148557571177	0.009156909328546
0.339722222222222	0.396825396825397	0.017554336734694	0.008720451310154
0.349722222222222	0.396825396825397	0.017252692743764	0.008495821050642
0.359722222222222	0.396825396825397	0.014336469513732	0.008675898053666
0.369722222222222	0.396825396825397	0.009333070042832	0.007945255574452
0.37968253968254	0.396825396825397	0.012460515873016	0.007638574420509
0.38968253968254	0.396825396825397	0.012383078703704	0.007525697593852
0.39968253968254	0.396825396825397	0.001111678382464	0.004292356229529
0.40968253968254	0.396825396825397	-0.000971917847695	0.0042580335097
0.41968253968254	0.396825396825397	-0.003166567145377	0.004106040879315
0.429642857142857	0.396825396825397	-0.003033490331318	0.004044018801965
0.439642857142857	0.396825396825397	-0.003671941295037	0.004070706412195
0.449642857142857	0.396825396825397	-0.005471789493575	0.004058575050391
0.459642857142857	0.396825396825397	-0.005620181563366	0.004163807319224
0.469642857142857	0.396825396825397	-0.005945570672714	0.004078904635928
0.479603174603175	0.396825396825397	-0.00549514739229	0.004029445546737
0.489603174603175	0.396825396825397	-0.005563487496851	0.003923835506425
0.499603174603175	0.396825396825397	-0.006737341899723	0.003965190381708
0.509603174603175	0.396825396825397	-0.008966220395566	0.003842435594608
0.519603174603175	0.396825396825397	-0.008755138259007	0.003729062893676
0.529563492063492	0.396825396825397	-0.008042138290501	0.003697453231293
0.539563492063492	0.396825396825397	-0.007560085663895	0.003655962931469
0.549563492063492	0.396825396825397	-0.007891902557319	0.003598532060973
0.559563492063492	0.396825396825397	-0.00764869047619	0.00356564499874
0.569563492063492	0.396825396825397	-0.007051645880574	0.003490611300076
0.57952380952381	0.396825396825397	-0.007412722190728	0.00342618228773
0.58952380952381	0.396825396825397	-0.008004236268582	0.003329874181154
0.59952380952381	0.396825396825397	-0.00750099111867	0.005586495968758
0.699444444444445	0.396825396825397	-0.008178203892668	0.004968099647266
0.799365079365079	0.396825396825397	-0.008750751448728	0.004808803067523
0.899285714285714	0.396825396825397	-0.007415347537163	0.004128867157974
0.999206349206349	0.396825396825397	-0.00926757968002	0.003667469450743
0	0.330687830687831	0.332114181783825	0.015830001259763
0.01	0.330687830687831	0.336992488662132	0.015622880448476
0.02	0.330687830687831	0.335459734819854	0.014677164745528
0.029960317460318	0.330687830687831	0.339114969135802	0.016649489795918
0.039960317460318	0.330687830687831	0.34056357079869	0.01408761526833
0.049960317460318	0.330687830687831	0.329863189720333	0.015903092718569
0.059960317460318	0.330687830687831	0.313428398211136	0.01684320042832
0.069960317460318	0.330687830687831	0.299007275132275	0.016097510393046
0.079920634920635	0.330687830687831	0.283190003779289	0.015560038895188
0.089920634920635	0.330687830687831	0.310566688712522	0.01583542611489
0.099920634920635	0.330687830687831	0.282031399596876	0.016048056815319
0.109920634920635	0.330687830687831	0.291462836986646	0.015528950932225
0.119920634920635	0.330687830687831	0.280949310279667	0.01538621425422
0.129880952380952	0.330687830687831	0.288734063995969	0.016934591521794
0.139880952380952	0.330687830687831	0.285317869740489	0.014615436822877
0.149880952380952	0.330687830687831	0.275652935248173	0.015044217687075
0.159880952380952	0.330687830687831	0.263949436255984	0.014393570326279
0.169880952380952	0.330687830687831	0.251422036407155	0.014900999779542
0.17984126984127	0.330687830687831	0.242347033257748	0.014666471088435
0.18984126984127	0.330687830687831	0.216739103048627	0.014766474710255
0.19984126984127	0.330687830687831	0.21844565696649	0.014666773904006
0.20984126984127	0.330687830687831	0.218742063492063	0.014420169753087
0.21984126984127	0.330687830687831	0.211374118165785	0.014771151266062
0.229801587301587	0.330687830687831	0.174150982615268	0.01600719324767
0.239801587301587	0.330687830687831	0.176032832577475	0.014327845490048
0.249801587301587	0.330687830687831	0.184410352103805	0.015582664556563
0.259801587301587	0.330687830687831	0.157990299823633	0.013436622574956
0.269801587301587	0.330687830687831	0.154673165469892	0.013033623866213
0.279761904761905	0.330687830687831	0.143779914651046	0.014338027210884
0.289761904761905	0.330687830687831	0.122077865961199	0.012963280895692
0.299761904761905	0.330687830687831	0.107978034454523	0.013814993701184
0.309761904761905	0.330687830687831	0.101199744897959	0.012199759857647
0.319761904761905	0.330687830687831	0.085062336230789	0.012540555713026
0.329722222222222	0.330687830687831	0.088936433925422	0.012521660997733
0.339722222222222	0.330687830687831	0.07527115457294	0.012270870653817
0.349722222222222	0.330687830687831	0.076680905139834	0.012985187704712
0.359722222222222	0.330687830687831	0.07343997228521	0.011313998173344
0.369722222222222	0.330687830687831	0.069462043335853	0.010387279856387
0.37968253968254	0.330687830687831	0.065727801398337	0.009397710222978
0.38968253968254	0.330687830687831	0.060891298185941	0.010086471403376
0.39968253968254	0.330687830687831	0.036084830876795	0.005665689720333
0.40968253968254	0.330687830687831	0.030476258188461	0.005503758975813
0.41968253968254	0.330687830687831	0.03035434303351	0.005589119583018
0.429642857142857	0.330687830687831	0.023684948979592	0.005218772045855
0.439642857142857	0.330687830687831	0.014020211325271	0.005217475277148
0.449642857142857	0.330687830687831	0.01023890132905	0.005054959372638
0.459642857142857	0.330687830687831	0.011588381361804	0.005175440444696
0.469642857142857	0.330687830687831	0.008907970049131	0.005124048878811
0.479603174603175	0.330687830687831	0.006251932634165	0.004847489606954
0.489603174603175	0.330687830687831	0.001269328341522	0.004587691326531
0.499603174603175	0.330687830687831	-0.001507306768078	0.004432178760393
0.509603174603175	0.330687830687831	-0.002314083522298	0.004459725844041
0.519603174603175	0.330687830687831	-0.001566304768204	0.004534210285966
0.529563492063492	0.330687830687831	-0.001129121960821	0.004402096875787
0.539563492063492	0.330687830687831	-0.002620753495843	0.004353360260771
0.549563492063492	0.330687830687831	-0.000627903124213	0.003573097442681
0.559563492063492	0.330687830687831	-0.000389410682792	0.003392899187453
0.569563492063492	0.330687830687831	-0.000637165879315	0.003377845962459
0.57952380952381	0.330687830687831	-0.001147331664147	0.003297580467372
0.58952380952381	0.330687830687831	-0.001916592813051	0.003200683893928
0.59952380952381	0.330687830687831	-0.005094684429327	0.005082315287226
0.699444444444445	0.330687830687831	-0.010087626921139	0.004813157911313
0.799365079365079	0.330687830687831	-0.007417411816578	0.004060539493575
0.899285714285714	0.330687830687831	-0.009032218915344	0.003959510109599
0.999206349206349	0.330687830687831	-0.011667610229277	0.003860277777778
0	0.283446712018141	0.726763337742504	0.013679195011338
0.01	0.283446712018141	0.707711860670194	0.014471969167297
0.02	0.283446712018141	0.710658619929453	0.015347149313429
0.029960317460318	0.283446712018141	0.715445877425044	0.013254878275384
0.039960317460318	0.283446712018141	0.710667721718317	0.013820477135299
0.049960317460318	0.283446712018141	0.6982855095742	0.014619389802217
0.059960317460318	0.283446712018141	0.703458317586294	0.01494623409549
0.069960317460318	0.283446712018141	0.691848387503149	0.014902298752835
0.079920634920635	0.283446712018141	0.69596839569161	0.014646919721592
0.089920634920635	0.283446712018141	0.682239669942051	0.014457524407911
0.099920634920635	0.283446712018141	0.664897880448476	0.015501565885614
0.109920634920635	0.283446712018141	0.66050390526581	0.016122327727387
0.119920634920635	0.283446712018141	0.644387692113883	0.016432908163265
0.129880952380952	0.283446712018141	0.647824420508944	0.015248690003779
0.139880952380952	0.283446712018141	0.640319491685563	0.015233316798942
0.149880952380952	0.283446712018141	0.633509637188209	0.015646075995213
0.159880952380952	0.283446712018141	0.630513259007307	0.014137938082641
0.169880952380952	0.283446712018141	0.636051917989418	0.014991583522298
0.17984126984127	0.283446712018141	0.630050925925926	0.014699281620056
0.18984126984127	0.283446712018141	0.608206538170824	0.015876837679516
0.19984126984127	0.283446712018141	0.593177595112119	0.016425097631645
0.20984126984127	0.283446712018141	0.568115095112119	0.016977702191988
0.21984126984127	0.283446712018141	0.551175563744016	0.01715349111867
0.229801587301587	0.283446712018141	0.541496299445704	0.017590743890149
0.239801587301587	0.283446712018141	0.51276455026455	0.016612111048123
0.249801587301587	0.283446712018141	0.491238425925926	0.016254024943311
0.259801587301587	0.283446712018141	0.470986252834467	0.016832153880071
0.269801587301587	0.283446712018141	0.440878464348702	0.017826677059713
0.279761904761905	0.283446712018141	0.40587996031746	0.017823189090451
0.289761904761905	0.283446712018141	0.389237638573948	0.017189554988662
0.299761904761905	0.283446712018141	0.36054579239103	0.018164159737969
0.309761904761905	0.283446712018141	0.349003747795414	0.01710832388511
0.319761904761905	0.283446712018141	0.303322105694129	0.016683350655077
0.329722222222222	0.283446712018141	0.274509479717813	0.017763016502898
0.339722222222222	0.283446712018141	0.241619535777274	0.016784287603931
0.349722222222222	0.283446712018141	0.231491701310154	0.015700094324767
0.359722222222222	0.283446712018141	0.195830672083648	0.016308295540438
0.369722222222222	0.283446712018141	0.161044154698917	0.015483727954145
0.37968253968254	0.283446712018141	0.154211259133283	0.015394540973797
0.38968253968254	0.283446712018141	0.141821329365079	0.013816271888385
0.39968253968254	0.283446712018141	0.132444327916352	0.008311901927438
0.40968253968254	0.283446712018141	0.113700757432603	0.007922239229025
0.41968253968254	0.283446712018141	0.097919268077601	0.007275429264298
0.429642857142857	0.283446712018141	0.08421312515747	0.007364606481481
0.439642857142857	0.283446712018141	0.062817737465357	0.006832818090199
0.449642857142857	0.283446712018141	0.044995075900731	0.00683743213026
0.459642857142857	0.283446712018141	0.040676472348199	0.006692738252708
0.469642857142857	0.283446712018141	0.034960221403376	0.006224825365331
0.479603174603175	0.283446712018141	0.024393414588058	0.006176769809776
0.489603174603175	0.283446712018141	0.023172636369363	0.005880415406904
0.499603174603175	0.283446712018141	0.016276154258	0.00583023494583
0.509603174603175	0.283446712018141	0.014107251039305	0.00554217356387
0.519603174603175	0.283446712018141	0.012870805146133	0.005524176272361
0.529563492063492	0.283446712018141	0.007967104749307	0.005241758471907
0.539563492063492	0.283446712018141	0.0060345143613	0.005154810878055
0.549563492063492	0.283446712018141	0.0057788175548	0.00518436318972
0.559563492063492	0.283446712018141	0.003663434271857	0.005061742409927
0.569563492063492	0.283446712018141	0.003950603426556	0.004907405360292
0.57952380952381	0.283446712018141	0.003021413454271	0.004767012786596
0.58952380952381	0.283446712018141	0.003484911974049	0.003248493795666
0.59952380952381	0.283446712018141	0.000284924776392	0.005532630228017
0.699444444444445	0.283446712018141	-0.006441819885362	0.004673033982111
0.799365079365079	0.283446712018141	-0.012928801965231	0.004140174004787
0.899285714285714	0.283446712018141	-0.017957421579743	0.003269109504913
0.999206349206349	0.283446712018141	-0.020702431342908	0.00304563696775
0	0.248015873015873	0.879697247417485	0.007028263888889
0.01	0.248015873015873	0.878876873897707	0.007367036092215
0.02	0.248015873015873	0.882330530360292	0.007069333742756
0.029960317460318	0.248015873015873	0.88157243638196	0.007136813586546
0.039960317460318	0.248015873015873	0.877003432854623	0.007442470395566
0.049960317460318	0.248015873015873	0.880234693877551	0.007000468631897
0.059960317460318	0.248015873015873	0.877914099899219	0.007121269053918
0.069960317460318	0.248015873015873	0.876383015243134	0.007208177595112
0.079920634920635	0.248015873015873	0.875823444192492	0.006914548532376
0.089920634920635	0.248015873015873	0.86927130574452	0.007976240551776
0.099920634920635	0.248015873015873	0.868838640085664	0.007973203735198
0.109920634920635	0.248015873015873	0.866293824011086	0.007538914241623
0.119920634920635	0.248015873015873	0.864030927185689	0.007339021951373
0.129880952380952	0.248015873015873	0.866406730284706	0.007212359851348
0.139880952380952	0.248015873015873	0.856784344293273	0.007684697814311
0.149880952380952	0.248015873015873	0.848030486268581	0.008413226883346
0.159880952380952	0.248015873015873	0.838225749559083	0.009795968915344
0.169880952380952	0.248015873015873	0.836049335474931	0.009068733623079
0.17984126984127	0.248015873015873	0.826445452254976	0.009392586766188
0.18984126984127	0.248015873015873	0.801095553036029	0.012465278092719
0.19984126984127	0.248015873015873	0.79599752771479	0.011930260141094
0.20984126984127	0.248015873015873	0.77887926744772	0.01369708585286
0.21984126984127	0.248015873015873	0.777157360166289	0.012389074074074
0.229801587301587	0.248015873015873	0.769471718316956	0.012960384070295
0.239801587301587	0.248015873015873	0.755005086293777	0.013175531620056
0.249801587301587	0.248015873015873	0.748372590702948	0.013586014581759
0.259801587301587	0.248015873015873	0.736004487906274	0.011793454428068
0.269801587301587	0.248015873015873	0.712379031242126	0.012538713309398
0.279761904761905	0.248015873015873	0.713376716427312	0.012065228332074
0.289761904761905	0.248015873015873	0.694778265936004	0.013918509227765
0.299761904761905	0.248015873015873	0.656676177878559	0.017435681216931
0.309761904761905	0.248015873015873	0.635006566515495	0.01631561318972
0.319761904761905	0.248015873015873	0.597834593096498	0.017738123582767
0.329722222222222	0.248015873015873	0.548895770345175	0.019183649848829
0.339722222222222	0.248015873015873	0.514092183169564	0.019265284076594
0.349722222222222	0.248015873015873	0.495595631771227	0.018650533824641
0.359722222222222	0.248015873015873	0.473046060090703	0.018929511526833
0.369722222222222	0.248015873015873	0.403293745275888	0.018591654069035
0.37968253968254	0.248015873015873	0.369754046989166	0.018116096623835
0.38968253968254	0.248015873015873	0.33987536218191	0.018647423784329
0.39968253968254	0.248015873015873	0.30667222537163	0.010952424099269
0.40968253968254	0.248015873015873	0.291587805492567	0.010060796957672
0.41968253968254	0.248015873015873	0.256067334341144	0.009837534958428
0.429642857142857	0.248015873015873	0.227132527084908	0.009353775037793
0.439642857142857	0.248015873015873	0.191032580624843	0.008689373740237
0.449642857142857	0.248015873015873	0.139555105190224	0.008699408541194
0.459642857142857	0.248015873015873	0.119377980914588	0.007889344450743
0.469642857142857	0.248015873015873	0.092771628558831	0.007547794942051
0.479603174603175	0.248015873015873	0.072473011148904	0.007264301146384
0.489603174603175	0.248015873015873	0.044389095175107	0.006609794028723
0.499603174603175	0.248015873015873	0.03517414808516	0.006342106481481
0.509603174603175	0.248015873015873	0.026230508314437	0.00623783446712
0.519603174603175	0.248015873015873	0.020117044595616	0.005775072751323
0.529563492063492	0.248015873015873	0.006289143833459	0.005721880196523
0.539563492063492	0.248015873015873	0.005422560941043	0.005524031714538
0.549563492063492	0.248015873015873	-0.000480743968884	0.005135554610733
0.559563492063492	0.248015873015873	-0.001220906872008	0.00525546973419
0.569563492063492	0.248015873015873	-0.002228252708491	0.003598160273369
0.57952380952381	0.248015873015873	-0.002049651360544	0.003385830498866
0.58952380952381	0.248015873015873	-0.003436022770219	0.003219106512976
0.59952380952381	0.248015873015873	-0.004682535115898	0.005329437515747
0.699444444444445	0.248015873015873	-0.014140124874024	0.004524027462837
0.799365079365079	0.248015873015873	-0.015872329302091	0.003809990236835
0.899285714285714	0.248015873015873	-0.019369614512472	0.003331386369363
0.999206349206349	0.248015873015873	-0.021654850088184	0.003160785304863
0	0.220458553791887	0.939281068909045	0.008392203483245
0.01	0.220458553791887	0.94174466175359	0.006739759700176
0.02	0.220458553791887	0.940997118291761	0.007553644179894
0.029960317460318	0.220458553791887	0.942530659486017	0.006222331191736
0.039960317460318	0.220458553791887	0.942009495464853	0.006893791257244
0.049960317460318	0.220458553791887	0.941799540186445	0.007159118008314
0.059960317460318	0.220458553791887	0.942637581884606	0.006973562137818
0.069960317460318	0.220458553791887	0.940105757117662	0.007400637440161
0.079920634920635	0.220458553791887	0.939334041950113	0.007499505228017
0.089920634920635	0.220458553791887	0.938624165406904	0.007494217529604
0.099920634920635	0.220458553791887	0.937168808264046	0.007514673248929
0.109920634920635	0.220458553791887	0.934543855505165	0.007561392195767
0.119920634920635	0.220458553791887	0.931155927185689	0.008138578042328
0.129880952380952	0.220458553791887	0.930034234063996	0.008159824420509
0.139880952380952	0.220458553791887	0.92821447467876	0.0080596776581
0.149880952380952	0.220458553791887	0.927483560090703	0.007532452129
0.159880952380952	0.220458553791887	0.924429972915092	0.008096805555556
0.169880952380952	0.220458553791887	0.922172052154195	0.008120918367347
0.17984126984127	0.220458553791887	0.919460301713278	0.006978048154447
0.18984126984127	0.220458553791887	0.915518943688586	0.007406750125976
0.19984126984127	0.220458553791887	0.91174396888385	0.007765984977324
0.20984126984127	0.220458553791887	0.904675500755858	0.007413133818342
0.21984126984127	0.220458553791887	0.901602922650542	0.007557759353742
0.229801587301587	0.220458553791887	0.898701892794155	0.00779008739607
0.239801587301587	0.220458553791887	0.895236678004535	0.007842994614512
0.249801587301587	0.220458553791887	0.888002566767448	0.008074459404132
0.259801587301587	0.220458553791887	0.885370653817082	0.007963191137566
0.269801587301587	0.220458553791887	0.880115740740741	0.007848674729151
0.279761904761905	0.220458553791887	0.86901987276392	0.009046927437642
0.289761904761905	0.220458553791887	0.856160037163013	0.010503916918619
0.299761904761905	0.220458553791887	0.838526124338624	0.012373600718065
0.309761904761905	0.220458553791887	0.818434760015117	0.013730940098262
0.319761904761905	0.220458553791887	0.808957876669186	0.012222584719073
0.329722222222222	0.220458553791887	0.784889723481985	0.014300527998236
0.339722222222222	0.220458553791887	0.784263070042832	0.013473341679264
0.349722222222222	0.220458553791887	0.75660548941799	0.012542237024439
0.359722222222222	0.220458553791887	0.690643266565886	0.017991216301335
0.369722222222222	0.220458553791887	0.701883708112875	0.017954276895944
0.37968253968254	0.220458553791887	0.626298989040061	0.020630024880323
0.38968253968254	0.220458553791887	0.598278990299824	0.019834829302091
0.39968253968254	0.220458553791887	0.535819035021416	0.011452029320988
0.40968253968254	0.220458553791887	0.477654541446208	0.011796772171832
0.41968253968254	0.220458553791887	0.427539729780801	0.011890965293525
0.429642857142857	0.220458553791887	0.382028092718569	0.012292302689594
0.439642857142857	0.220458553791887	0.328630763416478	0.011614707892416
0.449642857142857	0.220458553791887	0.275911107961703	0.011303854087932
0.459642857142857	0.220458553791887	0.238497921390779	0.010408396793903
0.469642857142857	0.220458553791887	0.185480568153187	0.010168237118922
0.479603174603175	0.220458553791887	0.144436676429831	0.00992386133157
0.489603174603175	0.220458553791887	0.09902812106324	0.008837696365583
0.499603174603175	0.220458553791887	0.0696112260645	0.008458735827664
0.509603174603175	0.220458553791887	0.048510977261275	0.007664525699169
0.519603174603175	0.220458553791887	0.033784320672714	0.007102220647518
0.529563492063492	0.220458553791887	0.020191846182918	0.006053518833459
0.539563492063492	0.220458553791887	0.016126610922147	0.005424808043588
0.549563492063492	0.220458553791887	0.005145007243638	0.005357297493071
0.559563492063492	0.220458553791887	0.005027501574704	0.004369887723608
0.569563492063492	0.220458553791887	0.000127263318846	0.003846591080877
0.57952380952381	0.220458553791887	-0.002059417831948	0.003626969324767
0.58952380952381	0.220458553791887	-0.002635526423532	0.003395019368859
0.59952380952381	0.220458553791887	-0.006195144242882	0.005102447247417
0.699444444444445	0.220458553791887	-0.022836267006803	0.004144656714538
0.799365079365079	0.220458553791887	-0.029509487591333	0.003645128810784
0.899285714285714	0.220458553791887	-0.026946989166037	0.003474224300831
0.999206349206349	0.220458553791887	-0.024708312862182	0.003062310090703
0	0.198412698412698	0.962838718820862	0.005358154761905
0.01	0.198412698412698	0.962597426933736	0.005485476190476
0.02	0.198412698412698	0.962572184429327	0.005481647770219
0.029960317460318	0.198412698412698	0.96297477324263	0.00555238866843
0.039960317460318	0.198412698412698	0.962389487276392	0.005504818909045
0.049960317460318	0.198412698412698	0.96238210191484	0.005520255416982
0.059960317460318	0.198412698412698	0.961501259763165	0.005546052847065
0.069960317460318	0.198412698412698	0.960869819223986	0.005456437389771
0.079920634920635	0.198412698412698	0.960298154446964	0.005477013573948
0.089920634920635	0.198412698412698	0.958674650415722	0.00555926366843
0.099920634920635	0.198412698412698	0.957941609977324	0.005606163076342
0.109920634920635	0.198412698412698	0.957207152305367	0.005647248362308
0.119920634920635	0.198412698412698	0.956443074452003	0.005654287131519
0.129880952380952	0.198412698412698	0.95007634164777	0.005653770943563
0.139880952380952	0.198412698412698	0.949296548248929	0.00553706616906
0.149880952380952	0.198412698412698	0.948453561980348	0.005440628621819
0.159880952380952	0.198412698412698	0.947307224741749	0.005608672839506
0.169880952380952	0.198412698412698	0.946375236205593	0.005520559964727
0.17984126984127	0.198412698412698	0.944633550642479	0.005386035367851
0.18984126984127	0.198412698412698	0.944366417863442	0.005783579617032
0.19984126984127	0.198412698412698	0.940371992315445	0.006066327160494
0.20984126984127	0.198412698412698	0.939788139329806	0.005576129535147
0.21984126984127	0.198412698412698	0.934569082262535	0.006169438460569
0.229801587301587	0.198412698412698	0.932887503149408	0.00581615441547
0.239801587301587	0.198412698412698	0.926945436507937	0.006392997134039
0.249801587301587	0.198412698412698	0.919227922650542	0.007835948759133
0.259801587301587	0.198412698412698	0.913210474930713	0.009420106922399
0.269801587301587	0.198412698412698	0.915109993071303	0.006768914714034
0.279761904761905	0.198412698412698	0.914593836608717	0.006379377047115
0.289761904761905	0.198412698412698	0.913052752582514	0.006108769368859
0.299761904761905	0.198412698412698	0.906481276769967	0.00653163233812
0.309761904761905	0.198412698412698	0.897585994583018	0.007368712994457
0.319761904761905	0.198412698412698	0.894404572940287	0.006511979717813
0.329722222222222	0.198412698412698	0.878829223356009	0.008022879503653
0.339722222222222	0.198412698412698	0.863938381834215	0.010487585348954
0.349722222222222	0.198412698412698	0.84746129377677	0.012419771825397
0.359722222222222	0.198412698412698	0.835227324263039	0.011470820578231
0.369722222222222	0.198412698412698	0.808737481103553	0.01431795776644
0.37968253968254	0.198412698412698	0.808890699798438	0.010585933327035
0.38968253968254	0.198412698412698	0.778482190098262	0.014827710537919
0.39968253968254	0.198412698412698	0.719614071554548	0.010595048815823
0.40968253968254	0.198412698412698	0.685555539808516	0.011514966931217
0.41968253968254	0.198412698412698	0.62867044595616	0.012135791918619
0.429642857142857	0.198412698412698	0.564109851347947	0.012958787635425
0.439642857142857	0.198412698412698	0.491873803224994	0.013247032785336
0.449642857142857	0.198412698412698	0.422758219954649	0.014546010015117
0.459642857142857	0.198412698412698	0.35103232867221	0.013857548028471
0.469642857142857	0.198412698412698	0.292237670068027	0.014279982835727
0.479603174603175	0.198412698412698	0.212161816578483	0.012200194160998
0.489603174603175	0.198412698412698	0.181672965482489	0.01109812909423
0.499603174603175	0.198412698412698	0.11071107489292	0.009862078451751
0.509603174603175	0.198412698412698	0.075340230536659	0.009720068499622
0.519603174603175	0.198412698412698	0.048918644494835	0.00874271494709
0.529563492063492	0.198412698412698	0.028478952506929	0.007873959750567
0.539563492063492	0.198412698412698	0.013376962081129	0.006989476883346
0.549563492063492	0.198412698412698	-0.000899909375787	0.006291836734694
0.559563492063492	0.198412698412698	-0.005667208207357	0.005522375913328
0.569563492063492	0.198412698412698	-0.002299931972789	0.00484007149156
0.57952380952381	0.198412698412698	-0.010670314940791	0.00377092750063
0.58952380952381	0.198412698412698	-0.012864115173847	0.003392395597128
0.59952380952381	0.198412698412698	-0.023627034517511	0.006152684082892
0.699444444444445	0.198412698412698	-0.032149058327035	0.004234517668178
0.799365079365079	0.198412698412698	-0.035935607205845	0.00304809319098
0.899285714285714	0.198412698412698	-0.029637196082137	0.003525363126732
0.999206349206349	0.198412698412698	-0.025180687830688	0.00296093946838
0	0.18037518037518	0.981838309397833	0.005540992063492
0.01	0.18037518037518	0.981934476568405	0.005564352324263
0.02	0.18037518037518	0.981474647266314	0.00555808500252
0.029960317460318	0.18037518037518	0.981364559712774	0.005494798122953
0.039960317460318	0.18037518037518	0.981660273368607	0.005534106985387
0.049960317460318	0.18037518037518	0.981857678256488	0.005399823160746
0.059960317460318	0.18037518037518	0.981130857898715	0.005395048500882
0.069960317460318	0.18037518037518	0.980732316074578	0.005422240803729
0.079920634920635	0.18037518037518	0.979899549634669	0.005546793115394
0.089920634920635	0.18037518037518	0.979854796548249	0.005437528502142
0.099920634920635	0.18037518037518	0.97880325648778	0.005518778187201
0.109920634920635	0.18037518037518	0.977880054799698	0.005514419879063
0.119920634920635	0.18037518037518	0.977138904635928	0.005533525762157
0.129880952380952	0.18037518037518	0.977070137314185	0.005434018959436
0.139880952380952	0.18037518037518	0.976021258503401	0.005422269778282
0.149880952380952	0.18037518037518	0.975541729654825	0.005410058893928
0.159880952380952	0.18037518037518	0.974310893801965	0.005373185626102
0.169880952380952	0.18037518037518	0.972509385235576	0.005388619771983
0.17984126984127	0.18037518037518	0.97123971718317	0.005415621850592
0.18984126984127	0.18037518037518	0.970046815948602	0.005630590513983
0.19984126984127	0.18037518037518	0.968246267951625	0.005593878338372
0.20984126984127	0.18037518037518	0.966005983875032	0.005533392227261
0.21984126984127	0.18037518037518	0.964010928445452	0.005481123393802
0.229801587301587	0.18037518037518	0.962085112748803	0.00558354686319
0.239801587301587	0.18037518037518	0.959984583648274	0.00561878196649
0.249801587301587	0.18037518037518	0.956525525951121	0.005577927217183
0.259801587301587	0.18037518037518	0.954161344167297	0.005542763447972
0.269801587301587	0.18037518037518	0.951228993449232	0.005560080939783
0.279761904761905	0.18037518037518	0.947771620685311	0.005541035840262
0.289761904761905	0.18037518037518	0.945104434366339	0.005697856670446
0.299761904761905	0.18037518037518	0.942835978835979	0.005704342088687
0.309761904761905	0.18037518037518	0.938766550138574	0.005866159769463
0.319761904761905	0.18037518037518	0.934714049508692	0.006003725119678
0.329722222222222	0.18037518037518	0.9298870622323	0.006105287068531
0.339722222222222	0.18037518037518	0.922296469513731	0.006629900951121
0.349722222222222	0.18037518037518	0.917031541320232	0.006861378968254
0.359722222222222	0.18037518037518	0.905148211136306	0.007296065444696
0.369722222222222	0.18037518037518	0.890072515117158	0.010457700459814
0.37968253968254	0.18037518037518	0.875567602040816	0.009614461608718
0.38968253968254	0.18037518037518	0.862980379188713	0.010289623803225
0.39968253968254	0.18037518037518	0.835776958931721	0.007738080435878
0.40968253968254	0.18037518037518	0.80507421579743	0.009192343474427
0.41968253968254	0.18037518037518	0.754027935248173	0.011109970710507
0.429642857142857	0.18037518037518	0.710539288863694	0.012473363567649
0.439642857142857	0.18037518037518	0.665114512471655	0.013004072026959
0.449642857142857	0.18037518037518	0.561820357772739	0.015375511621315
0.459642857142857	0.18037518037518	0.522642872889897	0.01536661611867
0.469642857142857	0.18037518037518	0.419452806122449	0.015323504661124
0.479603174603175	0.18037518037518	0.351050044091711	0.015800541698161
0.489603174603175	0.18037518037518	0.268850324389015	0.014813786848073
0.499603174603175	0.18037518037518	0.174515006928697	0.013392562830688
0.509603174603175	0.18037518037518	0.102506901927438	0.012099543178383
0.519603174603175	0.18037518037518	0.060413572373394	0.010555297776518
0.529563492063492	0.18037518037518	0.019472877299068	0.008944186665407
0.539563492063492	0.18037518037518	0.004243540564374	0.008007257653061
0.549563492063492	0.18037518037518	-0.01593301366843	0.00689701420383
0.559563492063492	0.18037518037518	-0.023709104938272	0.006398536470144
0.569563492063492	0.18037518037518	-0.022917937452759	0.006137345049131
0.57952380952381	0.18037518037518	-0.018243992504409	0.004096312200806
0.58952380952381	0.18037518037518	-0.0259257164903	0.00351950223608
0.59952380952381	0.18037518037518	-0.031367923280423	0.005736010487528
0.699444444444445	0.18037518037518	-0.042112758251449	0.003950683736458
0.799365079365079	0.18037518037518	-0.044788973922903	0.003350998519778
0.899285714285714	0.18037518037518	-0.038873267825649	0.002972474332326
0.999206349206349	0.18037518037518	-0.032949448853616	0.003034593568909
0	0.165343915343915	0.982547556059461	0.005067677469136
0.01	0.165343915343915	0.982394683799446	0.005075013070043
0.02	0.165343915343915	0.982464742378433	0.005061296138826
0.029960317460318	0.165343915343915	0.981520675862938	0.005110632243638
0.039960317460318	0.165343915343915	0.981134023053666	0.005144377047115
0.049960317460318	0.165343915343915	0.980190775384228	0.0051942356387
0.059960317460318	0.165343915343915	0.979198239480978	0.00522957813681
0.069960317460318	0.165343915343915	0.979745764046359	0.005234680650038
0.079920634920635	0.165343915343915	0.979309334845049	0.005334857174351
0.089920634920635	0.165343915343915	0.979849458301839	0.005285261400857
0.099920634920635	0.165343915343915	0.979555839002268	0.00530522282061
0.109920634920635	0.165343915343915	0.981468773620559	0.005543996283699
0.119920634920635	0.165343915343915	0.981440176996725	0.005466276455026
0.129880952380952	0.165343915343915	0.981027588813303	0.005446463687327
0.139880952380952	0.165343915343915	0.98088531431091	0.00535639314059
0.149880952380952	0.165343915343915	0.98014416414714	0.005263219482237
0.159880952380952	0.165343915343915	0.980905738221214	0.0052527984064
0.169880952380952	0.165343915343915	0.979730237465357	0.005297409611993
0.17984126984127	0.165343915343915	0.979450507054674	0.005263155864198
0.18984126984127	0.165343915343915	0.977854623330814	0.005321487937768
0.19984126984127	0.165343915343915	0.976684634038801	0.0053264090451
0.20984126984127	0.165343915343915	0.975288816452507	0.005239623960695
0.21984126984127	0.165343915343915	0.974373157596372	0.005346251102293
0.229801587301587	0.165343915343915	0.973599237843285	0.005356977040816
0.239801587301587	0.165343915343915	0.971920256991685	0.005439846308894
0.249801587301587	0.165343915343915	0.970550878684807	0.005438003432855
0.259801587301587	0.165343915343915	0.968111473293021	0.005431030013857
0.269801587301587	0.165343915343915	0.96650105505165	0.005480688303099
0.279761904761905	0.165343915343915	0.963887991307634	0.005469988347191
0.289761904761905	0.165343915343915	0.961920005039053	0.005476204333585
0.299761904761905	0.165343915343915	0.959622228521038	0.005464541131267
0.309761904761905	0.165343915343915	0.957012345679012	0.005594405076846
0.319761904761905	0.165343915343915	0.953093710632401	0.005667509448224
0.329722222222222	0.165343915343915	0.950205498866213	0.005717446617536
0.339722222222222	0.165343915343915	0.938951184177375	0.006088939751827
0.349722222222222	0.165343915343915	0.935091017888637	0.006028976599899
0.359722222222222	0.165343915343915	0.931632243638196	0.006096948853616
0.369722222222222	0.165343915343915	0.927063271604938	0.006085400919627
0.37968253968254	0.165343915343915	0.923111063869992	0.006138788422777
0.38968253968254	0.165343915343915	0.918720726253464	0.006911051272361
0.39968253968254	0.165343915343915	0.890529210758377	0.007221637534643
0.40968253968254	0.165343915343915	0.869762613378685	0.008171279132023
0.41968253968254	0.165343915343915	0.840972064751827	0.010292804232804
0.429642857142857	0.165343915343915	0.813563287351978	0.010002936822877
0.439642857142857	0.165343915343915	0.770527809271857	0.012361580057949
0.449642857142857	0.165343915343915	0.696483056185437	0.015011288895188
0.459642857142857	0.165343915343915	0.614514172335601	0.015943464978584
0.469642857142857	0.165343915343915	0.541673059964727	0.018561833900227
0.479603174603175	0.165343915343915	0.441426382590073	0.018287307886117
0.489603174603175	0.165343915343915	0.275053760393046	0.017978502141597
0.499603174603175	0.165343915343915	0.226695908919123	0.01605775069287
0.509603174603175	0.165343915343915	0.149701672335601	0.014377959341144
0.519603174603175	0.165343915343915	0.057095458553792	0.012503294280675
0.529563492063492	0.165343915343915	0.023502069160998	0.01057904069035
0.539563492063492	0.165343915343915	-0.018023083585286	0.009965901045603
0.549563492063492	0.165343915343915	-0.039725686570925	0.008008255385488
0.559563492063492	0.165343915343915	-0.047546289997481	0.007334042894936
0.569563492063492	0.165343915343915	-0.044119140526581	0.006065141565886
0.57952380952381	0.165343915343915	-0.036409271856891	0.004333472064752
0.58952380952381	0.165343915343915	-0.036502979339884	0.003191308893928
0.59952380952381	0.165343915343915	-0.043664350277148	0.005389886306374
0.699444444444445	0.165343915343915	-0.052339931342908	0.003904067460317
0.799365079365079	0.165343915343915	-0.042586065444696	0.002959706632653
0.899285714285714	0.165343915343915	-0.03880844356261	0.002812773841018
0.999206349206349	0.165343915343915	-0.033515386432351	0.002763323097758
0	0.152625152625153	0.994598513479466	0.005547492598891
0.099920634920635	0.152625152625153	0.992210049760645	0.005409353426556
0.19984126984127	0.152625152625153	0.986812484252961	0.005559871189216
0.299761904761905	0.152625152625153	0.973580089443185	0.005749688208617
0.39968253968254	0.152625152625153	0.928448963844797	0.004425877897455
0.40968253968254	0.152625152625153	0.909249118165785	0.006256801303855
0.41968253968254	0.152625152625153	0.902298894557823	0.006637590702948
0.429642857142857	0.152625152625153	0.890424272486773	0.006920713498362
0.439642857142857	0.152625152625153	0.847636479591837	0.011118133345931
0.449642857142857	0.152625152625153	0.819270030234316	0.011327621882086
0.459642857142857	0.152625152625153	0.742217356386999	0.015186949483497
0.469642857142857	0.152625152625153	0.670798264676241	0.016502757306626
0.479603174603175	0.152625152625153	0.555447861552028	0.019818734252961
0.489603174603175	0.152625152625153	0.475387629125724	0.01916073633157
0.499603174603175	0.152625152625153	0.345294595616024	0.019959364764424
0.509603174603175	0.152625152625153	0.216647864701436	0.017492003653313
0.519603174603175	0.152625152625153	0.118604382401109	0.016736737843286
0.529563492063492	0.152625152625153	0.037641940665155	0.013596387786596
0.539563492063492	0.152625152625153	0.002249679862686	0.011689373267826
0.549563492063492	0.152625152625153	-0.034566584782061	0.009464201467624
0.559563492063492	0.152625152625153	-0.03407565665155	0.008388417265054
0.569563492063492	0.152625152625153	-0.032621776581003	0.005737327254976
0.57952380952381	0.152625152625153	-0.034864408541194	0.004245014644747
0.58952380952381	0.152625152625153	-0.043485870181406	0.003675087238599
0.59952380952381	0.152625152625153	-0.054848540249433	0.00622322861552
0.699444444444445	0.152625152625153	-0.060738128306878	0.003261283226253
0.799365079365079	0.152625152625153	-0.050162684240363	0.003135154793399
0.899285714285714	0.152625152625153	-0.039261846497858	0.002789549162258
0.999206349206349	0.152625152625153	-0.032841663517259	0.002621140243134
1.09912698412698	0.152625152625153	-0.02951137723608	0.00277429531998
0	0.14172335600907	0.9860269904258	0.0043245819161
0.099920634920635	0.14172335600907	0.984879456412195	0.004239439090451
0.19984126984127	0.14172335600907	0.980850985764676	0.004546567460317
0.299761904761905	0.14172335600907	0.979663249559083	0.004252981386999
0.39968253968254	0.14172335600907	0.958015668304359	0.003098534108088
0.40968253968254	0.14172335600907	0.953344009826153	0.003135414777022
0.41968253968254	0.14172335600907	0.948468946837994	0.003218179957168
0.429642857142857	0.14172335600907	0.942517463466868	0.003329123204837
0.439642857142857	0.14172335600907	0.899770565633661	0.009717575113379
0.449642857142857	0.14172335600907	0.851133818342152	0.0137243946838
0.459642857142857	0.14172335600907	0.813347411186697	0.014900168965735
0.469642857142857	0.14172335600907	0.784774722852104	0.014981964285714
0.479603174603175	0.14172335600907	0.68664276266062	0.017869431846813
0.489603174603175	0.14172335600907	0.544764518770471	0.02168566074578
0.499603174603175	0.14172335600907	0.41406818468128	0.023397327727387
0.509603174603175	0.14172335600907	0.306914225875535	0.022449344923155
0.519603174603175	0.14172335600907	0.129740570672714	0.019387690539179
0.529563492063492	0.14172335600907	0.074837027588813	0.016928443877551
0.539563492063492	0.14172335600907	-0.020848140274628	0.013037200018897
0.549563492063492	0.14172335600907	-0.047856930272109	0.011263170981356
0.559563492063492	0.14172335600907	-0.059651995149912	0.008661750755858
0.569563492063492	0.14172335600907	-0.044305509889141	0.005552888007055
0.57952380952381	0.14172335600907	-0.053485848135551	0.003991920981356
0.58952380952381	0.14172335600907	-0.059111415028975	0.00349150494457
0.59952380952381	0.14172335600907	-0.075615225812547	0.006069934334845
0.699444444444445	0.14172335600907	-0.070656580687831	0.00352934319098
0.799365079365079	0.14172335600907	-0.053732345993953	0.002457584404132
0.899285714285714	0.14172335600907	-0.044649415784833	0.002729942838246
0.999206349206349	0.14172335600907	-0.034553873771731	0.00235093946838
1.09912698412698	0.14172335600907	-0.028248606386999	0.002454966458806
0	0.132275132275132	0.992257243638196	0.005030286281179
0.099920634920635	0.132275132275132	0.982762329931973	0.005490533037289
0.19984126984127	0.132275132275132	0.981218002015621	0.005473968568909
0.299761904761905	0.132275132275132	0.976935137944066	0.005454512471655
0.39968253968254	0.132275132275132	0.964337317334341	0.002612283005795
0.40968253968254	0.132275132275132	0.961600466112371	0.002645162824389
0.41968253968254	0.132275132275132	0.95467970521542	0.003936316924918
0.429642857142857	0.132275132275132	0.949042595742001	0.004522796516755
0.439642857142857	0.132275132275132	0.933991449357521	0.005812016250945
0.449642857142857	0.132275132275132	0.921134259259259	0.006254578609221
0.459642857142857	0.132275132275132	0.903678461199294	0.008362726599899
0.469642857142857	0.132275132275132	0.851768660241875	0.012848201688083
0.479603174603175	0.132275132275132	0.784330719324767	0.018419636558327
0.489603174603175	0.132275132275132	0.621802642353238	0.024452695893172
0.499603174603175	0.132275132275132	0.516471781305115	0.025205798059965
0.509603174603175	0.132275132275132	0.346770801839254	0.02531840356513
0.519603174603175	0.132275132275132	0.217096072688335	0.023686750440917
0.529563492063492	0.132275132275132	0.076324918115394	0.020111402431343
0.539563492063492	0.132275132275132	-0.030362022864702	0.015638403092719
0.549563492063492	0.132275132275132	-0.054160125346435	0.013812714002268
0.559563492063492	0.132275132275132	-0.08065498393802	0.009618500724364
0.569563492063492	0.132275132275132	-0.072472987528345	0.00631878590325
0.57952380952381	0.132275132275132	-0.068687000818846	0.004814859536407
0.58952380952381	0.132275132275132	-0.079844871189217	0.003802048374906
0.59952380952381	0.132275132275132	-0.09104041792643	0.005877506928697
0.699444444444445	0.132275132275132	-0.080876069223986	0.003428429547745
0.799365079365079	0.132275132275132	-0.059598957545981	0.002936535021416
0.899285714285714	0.132275132275132	-0.049599620496347	0.002491058515999
0.999206349206349	0.132275132275132	-0.03903529856387	0.002292657942807
1.09912698412698	0.132275132275132	-0.029382301902242	0.002154508692366
0	0.124007936507937	1.00055722474175	0.004495129755606
0.099920634920635	0.124007936507937	1.00094742063492	0.004568868890149
0.19984126984127	0.124007936507937	0.995760093852356	0.004633923217435
0.299761904761905	0.124007936507937	0.989088277903754	0.004622766439909
0.39968253968254	0.124007936507937	0.97926634542706	0.002631466994205
0.40968253968254	0.124007936507937	0.976895549886621	0.002701032060973
0.41968253968254	0.124007936507937	0.973969560972537	0.002691140243134
0.429642857142857	0.124007936507937	0.957482142857143	0.00562261936256
0.439642857142857	0.124007936507937	0.952851363693626	0.005483019652305
0.449642857142857	0.124007936507937	0.946664981733434	0.00552702617158
0.459642857142857	0.124007936507937	0.907005763416478	0.011087196869489
0.469642857142857	0.124007936507937	0.873926335348954	0.015282454333585
0.479603174603175	0.124007936507937	0.840913312547241	0.016452484882842
0.489603174603175	0.124007936507937	0.785126606198035	0.020114917170572
0.499603174603175	0.124007936507937	0.644370905769715	0.025098226883346
0.509603174603175	0.124007936507937	0.442853835978836	0.027475442491812
0.519603174603175	0.124007936507937	0.280969970395566	0.026589216427312
0.529563492063492	0.124007936507937	0.110157111363064	0.023026820357773
0.539563492063492	0.124007936507937	-0.004520780580751	0.019217214663643
0.549563492063492	0.124007936507937	-0.080868179957168	0.013564126511716
0.559563492063492	0.124007936507937	-0.069266920194004	0.01131129755606
0.569563492063492	0.124007936507937	-0.078623579617032	0.007442626448728
0.57952380952381	0.124007936507937	-0.083542562673218	0.004586844608214
0.58952380952381	0.124007936507937	-0.084777883282943	0.003948148148148
0.59952380952381	0.124007936507937	-0.112839575459814	0.006454329176115
0.699444444444445	0.124007936507937	-0.092989819538927	0.003206211892164
0.799365079365079	0.124007936507937	-0.063968882275132	0.002965545634921
0.899285714285714	0.124007936507937	-0.048928557256236	0.002475476977828
0.999206349206349	0.124007936507937	-0.03880971749811	0.002752306626354
1.09912698412698	0.124007936507937	-0.035172334026203	0.002176502582514
0	0.11671335200747	0.997017227261275	0.004189344765684
0.099920634920635	0.11671335200747	0.994724505542958	0.004207191515495
0.19984126984127	0.11671335200747	0.992221513605442	0.004334319727891
0.299761904761905	0.11671335200747	0.988378385613505	0.004332168997229
0.39968253968254	0.11671335200747	0.980920146762409	0.002904553886369
0.40968253968254	0.11671335200747	0.976088671579743	0.004050540910809
0.41968253968254	0.11671335200747	0.975977591962711	0.003002617630385
0.429642857142857	0.11671335200747	0.974408903376165	0.002902199703956
0.439642857142857	0.11671335200747	0.967942208364828	0.00381318074452
0.449642857142857	0.11671335200747	0.954774234693878	0.006035057319224
0.459642857142857	0.11671335200747	0.945479985512724	0.007560815066767
0.469642857142857	0.11671335200747	0.915153911564626	0.011195970332578
0.479603174603175	0.11671335200747	0.870747637944067	0.015660404383976
0.489603174603175	0.11671335200747	0.804308893927941	0.020288436948854
0.499603174603175	0.11671335200747	0.631430807508188	0.027623669375158
0.509603174603175	0.11671335200747	0.460538784958428	0.029401081821618
0.519603174603175	0.11671335200747	0.275384259259259	0.029328143109096
0.529563492063492	0.11671335200747	0.150717710695389	0.026145852229781
0.539563492063492	0.11671335200747	-0.007598596623835	0.02119915595868
0.549563492063492	0.11671335200747	-0.090682374338624	0.015222921548249
0.559563492063492	0.11671335200747	-0.091063610166289	0.012740581853112
0.569563492063492	0.11671335200747	-0.082559952129	0.008131273148148
0.57952380952381	0.11671335200747	-0.083062122071051	0.004638425296044
0.58952380952381	0.11671335200747	-0.10043627802973	0.003456782249937
0.59952380952381	0.11671335200747	-0.12578372228521	0.007280072908793
0.699444444444445	0.11671335200747	-0.10168502771479	0.003475044564122
0.799365079365079	0.11671335200747	-0.069635753653313	0.002996372826909
0.899285714285714	0.11671335200747	-0.050442101284959	0.002334413107836
0.999206349206349	0.11671335200747	-0.039722145061728	0.002462126637692
1.09912698412698	0.11671335200747	-0.032346740362812	0.002285742157974
0	0.110229276895944	0.989495921516755	0.004009579554044
0.099920634920635	0.110229276895944	0.990030879944571	0.003588572845805
0.19984126984127	0.110229276895944	0.989167674477198	0.003948576625094
0.299761904761905	0.110229276895944	0.98755610670194	0.003935284234064
0.39968253968254	0.110229276895944	0.984313885739481	0.002479084624591
0.40968253968254	0.110229276895944	0.983106717687075	0.002501080246914
0.41968253968254	0.110229276895944	0.975415674603175	0.004943623393802
0.429642857142857	0.110229276895944	0.973770549886621	0.005085288013353
0.439642857142857	0.110229276895944	0.974500472411187	0.003974255794911
0.449642857142857	0.110229276895944	0.973795745149912	0.00361995606576
0.459642857142857	0.110229276895944	0.954845962459058	0.008932650069287
0.469642857142857	0.110229276895944	0.933149959057697	0.012103839600655
0.479603174603175	0.110229276895944	0.86017507558579	0.018859260833963
0.489603174603175	0.110229276895944	0.824951026706979	0.02136207010582
0.499603174603175	0.110229276895944	0.720823034769463	0.025758311287478
0.509603174603175	0.110229276895944	0.501037068531116	0.031321436444948
0.519603174603175	0.110229276895944	0.240795524691358	0.031842986268582
0.529563492063492	0.110229276895944	0.12988126574704	0.029283371126228
0.539563492063492	0.110229276895944	-0.028045001889645	0.023229702066012
0.549563492063492	0.110229276895944	-0.093532679831192	0.017330913013354
0.559563492063492	0.110229276895944	-0.121983514424288	0.01374141723356
0.569563492063492	0.110229276895944	-0.086814964411691	0.010728661816579
0.57952380952381	0.110229276895944	-0.090064202254976	0.004656926335349
0.58952380952381	0.110229276895944	-0.106716165910809	0.005022450711766
0.59952380952381	0.110229276895944	-0.131573899281935	0.007487768487024
0.699444444444445	0.110229276895944	-0.10443835978836	0.002963376952633
0.799365079365079	0.110229276895944	-0.075043398841018	0.002824314846309
0.899285714285714	0.110229276895944	-0.057027069160998	0.002648671894684
0.999206349206349	0.110229276895944	-0.041041805240615	0.002199081160242
1.09912698412698	0.110229276895944	-0.036688098387503	0.002303353174603
0	0.104427736006683	0.996589332955404	0.004087951152683
0.099920634920635	0.104427736006683	0.9950909234064	0.004208438051146
0.19984126984127	0.104427736006683	0.996521431720836	0.004248657249937
0.299761904761905	0.104427736006683	0.992870827034518	0.004269352324263
0.39968253968254	0.104427736006683	0.987902950995213	0.002608433641975
0.40968253968254	0.104427736006683	0.987147077349458	0.002592753054926
0.41968253968254	0.104427736006683	0.986380479969766	0.002603015715545
0.429642857142857	0.104427736006683	0.984885849710254	0.002583860386747
0.439642857142857	0.104427736006683	0.983561539430587	0.002521828861174
0.449642857142857	0.104427736006683	0.981696318342152	0.002593306878307
0.459642857142857	0.104427736006683	0.980027809271857	0.002608545760897
0.469642857142857	0.104427736006683	0.96415093537415	0.006624907564878
0.479603174603175	0.104427736006683	0.95724609473419	0.007350276045603
0.489603174603175	0.104427736006683	0.895694475938524	0.016852067586294
0.499603174603175	0.104427736006683	0.788492047745024	0.024257596371882
0.509603174603175	0.104427736006683	0.662939121945074	0.028953004535147
0.519603174603175	0.104427736006683	0.30076242441421	0.033922526140086
0.529563492063492	0.104427736006683	0.174043241370622	0.032075204711514
0.539563492063492	0.104427736006683	0.016138811728395	0.025832994771983
0.549563492063492	0.104427736006683	-0.108596466364324	0.020075291320232
0.559563492063492	0.104427736006683	-0.120632489292013	0.014835337301587
0.569563492063492	0.104427736006683	-0.102753297430083	0.011511405895692
0.57952380952381	0.104427736006683	-0.09478083585286	0.007093494583018
0.58952380952381	0.104427736006683	-0.129605420131015	0.004675398872512
0.59952380952381	0.104427736006683	-0.17215162824389	0.007007504566641
0.699444444444445	0.104427736006683	-0.117329372952885	0.003144615614764
0.799365079365079	0.104427736006683	-0.078592932728647	0.002926701152683
0.899285714285714	0.104427736006683	-0.054447932413706	0.002926841301335
0.999206349206349	0.104427736006683	-0.042588126732174	0.002150296044344
1.09912698412698	0.104427736006683	-0.036208804169816	0.002205783415218
0	0.099206349206349	0.996290784832452	0.003671033478206
0.446428571428571	0.099206349206349	0.978052610859158	0.006709730725624
0.456349206349206	0.099206349206349	0.969896053791887	0.013375389266818
0.466269841269841	0.099206349206349	0.95828977702192	0.016345008188461
0.476190476190476	0.099206349206349	0.951251102292769	0.020291145439657
0.486111111111111	0.099206349206349	0.947404683169564	0.019757681405896
0.505952380952381	0.099206349206349	0.767799855127236	0.025387150415722
0.525793650793651	0.099206349206349	0.230877661249685	0.034003310027715
0.535714285714286	0.099206349206349	0.012849885046611	0.028872573381204
0.545634920634921	0.099206349206349	-0.129605993323255	0.035139529793399
0.555555555555556	0.099206349206349	-0.172157580624843	0.029733593159486
0.565476190476191	0.099206349206349	-0.200371362433862	0.019882317649282
0.575396825396825	0.099206349206349	-0.137210380448476	0.020952080183926
0.58531746031746	0.099206349206349	-0.12381171579743	0.009874845993953
0.699444444444445	0.099206349206349	-0.123852363630637	0.003044522864701
0.799365079365079	0.099206349206349	-0.082122793839758	0.002452571019148
0.899285714285714	0.099206349206349	-0.062138213340892	0.002486808232552
0.999206349206349	0.099206349206349	-0.044067276077098	0.002224091080877
0	0.09448223733938	0.997692806752331	0.002296098041068
0.099920634920635	0.09448223733938	0.997135046611237	0.002311295508944
0.19984126984127	0.09448223733938	0.996848749685059	0.002324315003779
0.299761904761905	0.09448223733938	0.994472741874528	0.002322334813555
0.39968253968254	0.09448223733938	0.990661186696901	0.002808365457294
0.469642857142857	0.09448223733938	0.962269400352734	0.009513525762157
0.479603174603175	0.09448223733938	0.978097915091963	0.005214780486269
0.489603174603175	0.09448223733938	0.883584986772487	0.019450552721089
0.499603174603175	0.09448223733938	0.889036989795918	0.01814469324767
0.509603174603175	0.09448223733938	0.716973812673218	0.028634023053666
0.519603174603175	0.09448223733938	0.525732457797934	0.034122664714034
0.529563492063492	0.09448223733938	0.461409297052154	0.034432541257244
0.539563492063492	0.09448223733938	0.018677037666919	0.030009870244394
0.549563492063492	0.09448223733938	-0.097085867031998	0.022660330057949
0.559563492063492	0.09448223733938	-0.14391428728899	0.015206742724868
0.59952380952381	0.09448223733938	-0.16462216553288	0.007715875220459
0.699444444444445	0.09448223733938	-0.128833868732678	0.002662791162761
0.799365079365079	0.09448223733938	-0.085895088498362	0.002196266376921
0.899285714285714	0.09448223733938	-0.065504190287226	0.002062902494331
0.999206349206349	0.09448223733938	-0.043060122197027	0.001975356198035
0	0.09018759018759	0.995469482237339	0.002516605253212
0.099920634920635	0.09018759018759	0.994043871252205	0.002563582136558
0.19984126984127	0.09018759018759	0.995107142857143	0.002578503716301
0.299761904761905	0.09018759018759	0.994233386873268	0.002537853206097
0.39968253968254	0.09018759018759	0.989198207986899	0.002989515936004
0.469642857142857	0.09018759018759	0.992484882842026	0.00220584797808
0.479603174603175	0.09018759018759	0.973353363567649	0.007606104024943
0.489603174603175	0.09018759018759	0.988811759889141	0.002901300075586
0.499603174603175	0.09018759018759	0.961734489166037	0.009382496535651
0.509603174603175	0.09018759018759	0.586254755605946	0.034057575900731
0.519603174603175	0.09018759018759	0.527642605190224	0.035351338498362
0.529563492063492	0.09018759018759	0.359857631015369	0.036536465419501
0.539563492063492	0.09018759018759	0.37627023494583	0.036378609221466
0.549563492063492	0.09018759018759	-0.048058651423532	0.027494030297304
0.559563492063492	0.09018759018759	-0.187918603552532	0.015637428508441
0.59952380952381	0.09018759018759	-0.180690775384228	0.008495815066767
0.699444444444445	0.09018759018759	-0.139651495968758	0.002495722474175
0.799365079365079	0.09018759018759	-0.090421401801461	0.002188789210129
0.899285714285714	0.09018759018759	-0.064862452758881	0.001846241811539
0.999206349206349	0.09018759018759	-0.045447689909297	0.001539154730411
0.469642857142857	0.086266390614217	0.99101706979088	0.002089852450239
0.479603174603175	0.086266390614217	0.990031273620559	0.002064159737969
0.489603174603175	0.086266390614217	0.78111044973545	0.027710131645251
0.499603174603175	0.086266390614217	0.918936334719073	0.016658497102545
0.509603174603175	0.086266390614217	0.807237386621315	0.025509895439657
0.519603174603175	0.086266390614217	0.58394282249937	0.03416797367095
0.529563492063492	0.086266390614217	0.030560723733938	0.032420219198791
0.539563492063492	0.086266390614217	-0.210595222348199	0.017770989229025
0.549563492063492	0.086266390614217	-0.128992751637692	0.022984298626858
0.559563492063492	0.086266390614217	-0.147838295225498	0.020397617472915
0.59952380952381	0.086266390614217	-0.201412840136054	0.008307555272109
0.699444444444445	0.086266390614217	-0.144768135865457	0.002341712648022
0.799365079365079	0.086266390614217	-0.093589049508692	0.002077402053414
0.899285714285714	0.086266390614217	-0.070728130511464	0.0020871776581
0.999206349206349	0.086266390614217	-0.04459703798186	0.001851967592593
0	0.079365079365079	0.99874716553288	0.002131867283951
0.099920634920635	0.079365079365079	0.996595143613001	0.001986550768456
0.19984126984127	0.079365079365079	0.99566085600907	0.002019635928445
0.299761904761905	0.079365079365079	0.995937405517763	0.002051862402368
0.39968253968254	0.079365079365079	0.995509322247417	0.002453024533888
0.469642857142857	0.079365079365079	0.993642148526077	0.002065104402872
0.479603174603175	0.079365079365079	0.993007149155959	0.00207869016125
0.489603174603175	0.079365079365079	0.990530753968254	0.002031975938524
0.519603174603175	0.079365079365079	0.96570384542706	0.009459182728647
0.529563492063492	0.079365079365079	0.880830672083648	0.020530706727135
0.539563492063492	0.079365079365079	0.277983386873268	0.037613923532376
0.549563492063492	0.079365079365079	0.043228658037289	0.033324963781809
0.559563492063492	0.079365079365079	-0.202712836986647	0.014762154352482
0.59952380952381	0.079365079365079	-0.18302308515999	0.010670273841018
0.699444444444445	0.079365079365079	-0.155206824766944	0.002239775289746
0.799365079365079	0.079365079365079	-0.102340383282943	0.00210183500252
0.899285714285714	0.079365079365079	-0.078827735260771	0.001914302406148
0.999206349206349	0.079365079365079	-0.048644962522046	0.001747404887881
0	0.073486184597296	0.990699861426052	0.003722382212144
0.099920634920635	0.073486184597296	0.990097411186697	0.003902913359788
0.19984126984127	0.073486184597296	0.991270266439909	0.003825094954649
0.299761904761905	0.073486184597296	0.98968428760393	0.004179195326279
0.39968253968254	0.073486184597296	0.991221891534392	0.003663365457294
0.469642857142857	0.073486184597296	0.992064011715798	0.001892305996473
0.479603174603175	0.073486184597296	0.990571885235576	0.002188657407407
0.489603174603175	0.073486184597296	0.961926886495339	0.011198702601411
0.499603174603175	0.073486184597296	0.762476647140338	0.028304508377425
0.509603174603175	0.073486184597296	0.808316121819098	0.026460478080121
0.519603174603175	0.073486184597296	0.707196948223734	0.031332473544974
0.529563492063492	0.073486184597296	0.214736756739733	0.037645491622575
0.539563492063492	0.073486184597296	-0.030125836167801	0.031143398841018
0.549563492063492	0.073486184597296	-0.213183972663139	0.018828431279919
0.559563492063492	0.073486184597296	-0.280130149281935	0.010952371031746
0.59952380952381	0.073486184597296	-0.258251149533888	0.006059514991182
0.699444444444445	0.073486184597296	-0.164392857142857	0.002551551555808
0.799365079365079	0.073486184597296	-0.109381864134543	0.002569486961451
0.899285714285714	0.073486184597296	-0.082739914021164	0.002181746031746
0.999206349206349	0.073486184597296	-0.046720797115142	0.001852216553288


==> anc/pd_c_slac.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.24390243902439	0.87093747769185	0.014690716835217
0	0.174216027874564	0.985313146936347	0.004343175669245
0	0.152439024390244	0.994906484235574	0.003729838429506
0	0.13550135501355	0.992556513979774	0.003554771624033
0	0.110864745011086	0.998446876859012	0.003118216656752
0	0.203252032520325	0.960359785841761	0.002747929684711
0	0.101626016260163	0.984255205234979	0.013457258774539
0	0.087108013937282	0.994491314693634	0.003418580547293
0	0.121951219512195	0.990931350386675	0.009950791790601
0	0.076219512195122	0.999673408685306	0.003169196609161
0	0.060975609756098	0.996134503271862	0.002132446579417
0	0.050813008130081	1.00092897085068	0.002856401070791
0	0.609756097560976	-0.003787379714456	0.002790275252826
0	0.40650406504065	0.006218927424152	0.007556161213563
0	0.304878048780488	0.359806252230815	0.01884359071981
0	0.043554006968641	0.926970553242118	0.067737965496728
0	0.038109756097561	0.998610529446758	0.002101721356336
0	0.030487804878049	1.00037132659131	0.002126690243902
0.1	0.24390243902439	0.868921772754313	0.009552383700178
0.1	0.174216027874564	0.976915764425937	0.007165450327186
0.1	0.152439024390244	0.99462236763831	0.003860200059488
0.1	0.13550135501355	0.991914634146341	0.003376171861987
0.1	0.203252032520325	0.957011719214753	0.002874033789411
0.1	0.110864745011086	0.997882153480071	0.003279920523498
0.1	0.101626016260163	0.983138726948245	0.014191339083879
0.1	0.087108013937282	0.994654074955384	0.003139894765021
0.1	0.076219512195122	1.00002302201071	0.003025138786437
0.1	0.121951219512195	1.00343022010708	0.002797786496133
0.1	0.060975609756098	0.954151992861392	0.041179240928019
0.1	0.609756097560976	-0.005792291195717	0.002668173706127
0.1	0.050813008130081	0.977552944675788	0.022576246281975
0.1	0.40650406504065	0.000559966805473	0.008249364069007
0.1	0.043554006968641	0.932342891136228	0.06313240333135
0.1	0.038109756097561	0.973110232004759	0.026400845925045
0.1	0.304878048780488	0.302691552647234	0.017655696014277
0.1	0.030487804878049	0.99976496133254	0.00238000297442
0.146341463414634	0.152439024390244	0.992407911957168	0.003598754312909
0.146341463414634	0.101626016260163	0.999045508625818	0.002867754134444
0.146341463414634	0.060975609756098	0.95426995835812	0.042009719214753
0.146341463414634	0.304878048780488	0.267888441403926	0.019756797144557
0.146341463414634	0.043554006968641	0.987069482450922	0.014264518738846
0.151219512195122	0.152439024390244	0.992315704937537	0.003699419928614
0.151219512195122	0.101626016260163	0.999034205829863	0.002953881499108
0.151219512195122	0.060975609756098	0.917184770969661	0.07839745389649
0.151219512195122	0.304878048780488	0.26410998810232	0.02307392861392
0.151219512195122	0.043554006968641	0.987198691255205	0.014070340273647
0.15609756097561	0.152439024390244	0.992471445568114	0.003689816597264
0.15609756097561	0.101626016260163	0.999733016061868	0.002863108268888
0.15609756097561	0.060975609756098	0.954862224866151	0.041393221296847
0.15609756097561	0.304878048780488	0.280558530636526	0.019296042236764
0.15609756097561	0.043554006968641	0.975368709101725	0.019528851279001
0.160975609756098	0.152439024390244	0.991868768590125	0.003775955681142
0.160975609756098	0.101626016260163	0.999828970850684	0.002770057168352
0.160975609756098	0.060975609756098	0.954606484235574	0.041415026174896
0.160975609756098	0.304878048780488	0.254610434265318	0.020458081499108
0.160975609756098	0.043554006968641	0.960966864961332	0.040389941701368
0.165853658536585	0.152439024390244	0.991081320642475	0.003641021832243
0.165853658536585	0.101626016260163	0.999748720999405	0.002784350505651
0.165853658536585	0.060975609756098	0.92022242712671	0.073435669244497
0.165853658536585	0.304878048780488	0.25559494348602	0.017858080904224
0.165853658536585	0.043554006968641	0.86388500892326	0.091468286734087
0.170731707317073	0.152439024390244	0.991096668649613	0.003538641165973
0.170731707317073	0.101626016260163	0.999839321832243	0.002813487626413
0.170731707317073	0.304878048780488	0.228008935157644	0.017691645449138
0.170731707317073	0.060975609756098	0.97286745984533	0.024269194527067
0.170731707317073	0.043554006968641	0.938051516954194	0.063228471148126
0.175609756097561	0.152439024390244	0.991039619274241	0.003652950803093
0.175609756097561	0.101626016260163	1.0001	0.002921759012493
0.175609756097561	0.304878048780488	0.226497013682332	0.01785603271862
0.175609756097561	0.060975609756098	0.950469422962522	0.044018842950625
0.175609756097561	0.043554006968641	0.984464723378941	0.010688829268293
0.180487804878049	0.152439024390244	0.990370077334919	0.003623547471743
0.180487804878049	0.101626016260163	1.00035151695419	0.002797387626413
0.180487804878049	0.304878048780488	0.226339559785842	0.016205575252826
0.180487804878049	0.060975609756098	0.992451754907793	0.002595729446758
0.180487804878049	0.043554006968641	0.984000892325996	0.011071789411065
0.185365853658537	0.152439024390244	0.989538072575848	0.003598435395598
0.185365853658537	0.101626016260163	1.00026561570494	0.002961619214753
0.185365853658537	0.060975609756098	0.993055086258179	0.002638924568709
0.185365853658537	0.304878048780488	0.22514494943486	0.015204950029744
0.185365853658537	0.043554006968641	0.987099107674003	0.008045084473528
0.18780487804878	0.24390243902439	0.773163771564545	0.023755199286139
0.18780487804878	0.203252032520325	0.936490600832837	0.004942633551457
0.18780487804878	0.174216027874564	0.973938726948245	0.003418759547888
0.18780487804878	0.13550135501355	0.992427007733492	0.003011562700773
0.18780487804878	0.121951219512195	0.994681558596074	0.003814634919691
0.18780487804878	0.110864745011086	0.997111897679952	0.004126124271267
0.18780487804878	0.087108013937282	0.998755264723379	0.003003190600833
0.18780487804878	0.609756097560976	-0.005038851992861	0.004401406246282
0.18780487804878	0.40650406504065	-0.000739962105889	0.006373942296252
0.195121951219512	0.24390243902439	0.767373349196906	0.021494449732302
0.195121951219512	0.203252032520325	0.934399583581202	0.005094671921475
0.195121951219512	0.174216027874564	0.9731998215348	0.003298362998215
0.195121951219512	0.152439024390244	0.988503450327186	0.003556945389649
0.195121951219512	0.13550135501355	0.992366151100535	0.003004783402736
0.195121951219512	0.121951219512195	0.994330874479476	0.003796205770375
0.195121951219512	0.110864745011086	0.996983224271267	0.004102229506246
0.195121951219512	0.101626016260163	1.00058429506246	0.002880935336109
0.195121951219512	0.609756097560976	-0.005175305889352	0.004443355740631
0.195121951219512	0.087108013937282	0.99879256395003	0.00309083010113
0.195121951219512	0.060975609756098	0.992807733491969	0.002727333194527
0.195121951219512	0.40650406504065	-0.0010786446163	0.006021600832838
0.195121951219512	0.043554006968641	0.984920820939917	0.009143856632957
0.195121951219512	0.304878048780488	0.213752189173111	0.020424597263534
0.2	0.24390243902439	0.798449375371802	0.018388422962522
0.2	0.174216027874564	0.966430755502677	0.006178321832243
0.2	0.152439024390244	0.987021653777513	0.004203030577037
0.2	0.13550135501355	0.987413087447947	0.003253854491374
0.2	0.203252032520325	0.933982212968471	0.005336312433076
0.2	0.110864745011086	0.997934681737061	0.003318671029149
0.2	0.101626016260163	0.978585663295657	0.015629974419988
0.2	0.087108013937282	0.995302914931588	0.002959731766805
0.2	0.121951219512195	0.982157227840571	0.010558697204045
0.2	0.076219512195122	1.00014003569304	0.003183063295657
0.2	0.060975609756098	0.992907138607971	0.002844883819155
0.2	0.050813008130081	0.984430636525877	0.016277803688281
0.2	0.609756097560976	-0.005857862403331	0.003233213444378
0.2	0.043554006968641	0.988907733491969	0.00795152825699
0.2	0.40650406504065	0.000205424907793	0.007097997620464
0.2	0.038109756097561	0.953636287923855	0.032637820345033
0.2	0.304878048780488	0.234793283759667	0.014365437239738
0.2	0.030487804878049	0.976585960737656	0.025511024985128
0.204878048780488	0.152439024390244	0.988312730517549	0.003602479714456
0.204878048780488	0.101626016260163	0.998561867935752	0.003700646222487
0.204878048780488	0.060975609756098	0.961068411659726	0.034182075550268
0.204878048780488	0.304878048780488	0.196229464604402	0.015084189173111
0.204878048780488	0.043554006968641	0.986090541344438	0.00862046876859
0.207317073170732	0.24390243902439	0.756662819750149	0.019502274241523
0.207317073170732	0.203252032520325	0.92984741225461	0.005097288637716
0.207317073170732	0.174216027874564	0.970789173111243	0.003461873289709
0.207317073170732	0.13550135501355	0.991191076740036	0.003085289827484
0.207317073170732	0.121951219512195	0.994073587150506	0.003958056751933
0.207317073170732	0.110864745011086	0.996688221296847	0.004281205234979
0.207317073170732	0.087108013937282	0.997590303390839	0.002975179654967
0.207317073170732	0.609756097560976	-0.005337944794765	0.004428359428911
0.207317073170732	0.40650406504065	0.000790799702558	0.00592924646044
0.209756097560976	0.152439024390244	0.987857822724568	0.003373973825104
0.209756097560976	0.101626016260163	0.998066210588935	0.003909711957168
0.209756097560976	0.060975609756098	0.960666210588935	0.034198565139798
0.209756097560976	0.043554006968641	0.986096966091612	0.008752900654372
0.209756097560976	0.304878048780488	0.175452914931588	0.017069064247472
0.212195121951219	0.24390243902439	0.746893039857228	0.025621509220702
0.212195121951219	0.203252032520325	0.927434503271862	0.005015640928019
0.212195121951219	0.087108013937282	0.989111659726353	0.0034190446163
0.212195121951219	0.174216027874564	0.969553837001784	0.003429488399762
0.212195121951219	0.121951219512195	0.994451695419393	0.004508559666865
0.212195121951219	0.13550135501355	0.991600475907198	0.002837549375372
0.212195121951219	0.110864745011086	0.996910945865556	0.004233600475907
0.212195121951219	0.609756097560976	-0.005498043069601	0.004368930577037
0.212195121951219	0.40650406504065	-0.0019342892326	0.006790903628792
0.214634146341463	0.101626016260163	0.981930398572278	0.01591546281975
0.214634146341463	0.043554006968641	0.868564128494943	0.14347
0.214634146341463	0.152439024390244	0.98732004759072	0.003705477394408
0.214634146341463	0.060975609756098	0.887105472932778	0.083500725758477
0.214634146341463	0.304878048780488	0.179557763236169	0.016707886972041
0.219512195121951	0.24390243902439	0.755804402141582	0.023295148126115
0.219512195121951	0.203252032520325	0.925699286139203	0.004997345687091
0.219512195121951	0.174216027874564	0.968023319452707	0.003424464663891
0.219512195121951	0.152439024390244	0.98627001784652	0.003324705116002
0.219512195121951	0.13550135501355	0.990892088042832	0.00298228179655
0.219512195121951	0.121951219512195	0.99344747174301	0.003970551695419
0.219512195121951	0.101626016260163	0.998253301606187	0.004011669541939
0.219512195121951	0.609756097560976	-0.005239162760262	0.004557149553837
0.219512195121951	0.060975609756098	0.936254491374182	0.060613010113028
0.219512195121951	0.304878048780488	0.161155704937537	0.015564152290303
0.219512195121951	0.043554006968641	0.987353837001784	0.008036283759667
0.224390243902439	0.203252032520325	0.923979060083284	0.005117804640095
0.224390243902439	0.174216027874564	0.967008090422367	0.00337633456276
0.224390243902439	0.152439024390244	0.98659750148721	0.003614782093992
0.224390243902439	0.13550135501355	0.990935217132659	0.002785072099941
0.224390243902439	0.043554006968641	0.983915407495538	0.011359361094587
0.224390243902439	0.110864745011086	0.997429327781082	0.004244088518739
0.224390243902439	0.101626016260163	0.998085365853659	0.003970376085663
0.224390243902439	0.40650406504065	-0.006815818560381	0.006770182034503
0.224390243902439	0.304878048780488	0.162584366448543	0.014269700178465
0.229268292682927	0.101626016260163	1.00266734086853	0.008581831052945
0.229268292682927	0.043554006968641	0.973295121951219	0.022789079119572
0.229268292682927	0.304878048780488	0.15713741820345	0.014599656157049
0.231707317073171	0.24390243902439	0.721472337894111	0.024825897085068
0.231707317073171	0.203252032520325	0.92189750148721	0.005021255562165
0.231707317073171	0.13550135501355	0.990814039262344	0.002941176740036
0.231707317073171	0.121951219512195	0.993314277215943	0.003863359785842
0.234146341463415	0.152439024390244	0.985941939321832	0.00367153010113
0.234146341463415	0.101626016260163	0.999121534800714	0.004339455502677
0.236585365853659	0.203252032520325	0.90701499107674	0.009184621058894
0.236585365853659	0.174216027874564	0.965143188578227	0.003371539619274
0.236585365853659	0.087108013937282	0.993925758477097	0.003231416061868
0.236585365853659	0.110864745011086	0.99874741225461	0.00502268994646
0.236585365853659	0.13550135501355	0.99051487209994	0.00293218994646
0.241463414634146	0.060975609756098	0.992759250446163	0.002876855145747
0.246341463414634	0.304878048780488	0.144568066627008	0.018042776918501
0.248780487804878	0.24390243902439	0.695345925044616	0.015478911957168
0.248780487804878	0.40650406504065	-0.005902323914337	0.007253378346222
0.25609756097561	0.174216027874564	0.959270077334919	0.003486933135039
0.25609756097561	0.203252032520325	0.888255859607376	0.021727365258775
0.25609756097561	0.609756097560976	-0.005242534443783	0.004495545865556
0.260975609756097	0.40650406504065	-0.003874461629982	0.006087356335515
0.270731707317073	0.152439024390244	0.980850922070196	0.003735717073171
0.3	0.24390243902439	0.551841778703153	0.021747814396193
0.3	0.174216027874564	0.940398691255205	0.004742176859013
0.3	0.152439024390244	0.967000356930398	0.005174823022011
0.3	0.13550135501355	0.966641939321832	0.014699740630577
0.3	0.203252032520325	0.858748007138608	0.010443699583581
0.3	0.110864745011086	0.994973289708507	0.003295003212374
0.3	0.101626016260163	0.982528851873884	0.01099043010113
0.3	0.087108013937282	0.995391671624033	0.002925257941701
0.3	0.121951219512195	0.99649494348602	0.002752988161808
0.3	0.076219512195122	1.00025544318858	0.003178757168352
0.3	0.060975609756098	0.964875609756097	0.032257627007734
0.3	0.050813008130081	0.953556454491374	0.033468239738251
0.3	0.043554006968641	0.945282748364069	0.051908239738251
0.3	0.40650406504065	0.001476299524093	0.007346975609756
0.3	0.609756097560976	-0.005920982569899	0.003324757049375
0.3	0.304878048780488	0.091687334919691	0.011657146341464
0.3	0.038109756097561	0.968628494943486	0.026510382510411
0.3	0.030487804878049	0.877665675193337	0.066240600832838
0.309756097560976	0.24390243902439	0.488987804878049	0.031107804878049
0.309756097560976	0.203252032520325	0.855051873884592	0.015333194527067
0.309756097560976	0.174216027874564	0.938763414634146	0.005969517549078
0.309756097560976	0.152439024390244	0.96799744199881	0.004015890184414
0.309756097560976	0.13550135501355	0.981816478286734	0.00427704164188
0.309756097560976	0.121951219512195	0.989513920285544	0.004773902201071
0.309756097560976	0.110864745011086	0.994750208209399	0.003404088994646
0.309756097560976	0.101626016260163	0.994851754907793	0.006900328375967
0.309756097560976	0.087108013937282	0.994909577632361	0.002917029982153
0.309756097560976	0.076219512195122	0.997192861392028	0.003618313206425
0.309756097560976	0.609756097560976	-0.004006169006544	0.003604303450327
0.309756097560976	0.060975609756098	0.97999488399762	0.014830811421773
0.309756097560976	0.40650406504065	-0.000527914063058	0.007028694229625
0.309756097560976	0.050813008130081	0.975649791790601	0.02121711005354
0.309756097560976	0.043554006968641	0.914293813206425	0.060250707911957
0.309756097560976	0.304878048780488	0.073390707911957	0.009013982748364
0.309756097560976	0.038109756097561	0.973000713860797	0.026002393813207
0.309756097560976	0.030487804878049	0.726345627602617	0.117713027959548
0.319512195121951	0.24390243902439	0.474280981558596	0.026202067816776
0.319512195121951	0.203252032520325	0.836021058893516	0.015905407495538
0.319512195121951	0.174216027874564	0.933190660321237	0.006362066627008
0.319512195121951	0.152439024390244	0.957170493753718	0.007453076145152
0.319512195121951	0.13550135501355	0.980608268887567	0.004302574895895
0.319512195121951	0.121951219512195	0.987112195121951	0.005742787804878
0.319512195121951	0.110864745011086	0.994251160023795	0.003306039381321
0.319512195121951	0.101626016260163	1.00092278405711	0.003965298691255
0.319512195121951	0.087108013937282	0.994364247471743	0.003153186793575
0.319512195121951	0.076219512195122	0.998991612135633	0.003609659071981
0.319512195121951	0.609756097560976	-0.003536334741225	0.003575810172516
0.319512195121951	0.060975609756098	0.990783045806067	0.004778519393218
0.319512195121951	0.050813008130081	0.947222784057109	0.038623901249256
0.319512195121951	0.043554006968641	0.945214693634741	0.052906146341463
0.319512195121951	0.40650406504065	-0.003385932778108	0.006253651397977
0.319512195121951	0.038109756097561	0.866261986912552	0.043062652587745
0.319512195121951	0.304878048780488	0.061473712076145	0.011781762641285
0.319512195121951	0.030487804878049	0.41830740630577	0.138894080904224
0.329268292682927	0.24390243902439	0.426950678167757	0.026419695419393
0.329268292682927	0.203252032520325	0.79800749553837	0.019065654372397
0.329268292682927	0.174216027874564	0.930201308744795	0.006709624033314
0.329268292682927	0.152439024390244	0.961810469958358	0.004302434503272
0.329268292682927	0.13550135501355	0.979280904223676	0.004327227900059
0.329268292682927	0.121951219512195	0.986771802498513	0.005721685246877
0.329268292682927	0.110864745011086	0.993988280785247	0.003448879892921
0.329268292682927	0.101626016260163	1.00097989292088	0.003932567638311
0.329268292682927	0.087108013937282	0.994717013682332	0.002966168709102
0.329268292682927	0.076219512195122	0.998030755502677	0.003472554669839
0.329268292682927	0.609756097560976	-0.004045172932778	0.003058991552647
0.329268292682927	0.060975609756098	0.964114574657942	0.033837355145747
0.329268292682927	0.050813008130081	0.992882926829268	0.006978477096966
0.329268292682927	0.40650406504065	-0.003964041879833	0.005636184235574
0.329268292682927	0.043554006968641	0.872009756097561	0.080337263533611
0.329268292682927	0.038109756097561	0.745059012492564	0.111287709696609
0.329268292682927	0.304878048780488	0.045757770374777	0.01013210707912
0.329268292682927	0.030487804878049	-0.200254211778703	0.043170609756098
0.339024390243902	0.24390243902439	0.385557073170732	0.021716198096371
0.339024390243902	0.203252032520325	0.773872159428911	0.021716486020226
0.339024390243902	0.174216027874564	0.913227007733492	0.010453353955979
0.339024390243902	0.152439024390244	0.942520285544319	0.018725695419393
0.339024390243902	0.13550135501355	0.977330814991077	0.004372864069007
0.339024390243902	0.121951219512195	0.987088102320047	0.004818952587745
0.339024390243902	0.110864745011086	0.993584354550862	0.003565303926234
0.339024390243902	0.101626016260163	0.98876246281975	0.014204305175491
0.339024390243902	0.087108013937282	0.99442736466389	0.003258879595479
0.339024390243902	0.609756097560976	-0.003843475431291	0.00346235502677
0.339024390243902	0.076219512195122	0.980976977989292	0.0212769405116
0.339024390243902	0.060975609756098	0.964988340273646	0.032428234979179
0.339024390243902	0.050813008130081	0.998031231409875	0.003963698393813
0.339024390243902	0.043554006968641	0.777192028554432	0.09516513979774
0.339024390243902	0.40650406504065	-0.003561424390244	0.006417924449732
0.339024390243902	0.038109756097561	0.929367043426531	0.042093105889352
0.339024390243902	0.304878048780488	0.057509237953599	0.011607792385485
0.339024390243902	0.030487804878049	0.112099488399762	0.025192706127305
0.351219512195122	0.24390243902439	0.327782117787031	0.019922859012493
0.351219512195122	0.203252032520325	0.725421534800714	0.024755711481261
0.351219512195122	0.174216027874564	0.906787031528852	0.010410883402737
0.351219512195122	0.152439024390244	0.936397144556811	0.010438983938132
0.351219512195122	0.13550135501355	0.97565252825699	0.004315323616895
0.351219512195122	0.121951219512195	0.984865318262939	0.005491892742415
0.351219512195122	0.110864745011086	0.992465318262939	0.003675360559191
0.351219512195122	0.101626016260163	0.988288161808447	0.014081172516359
0.351219512195122	0.087108013937282	0.993140273646639	0.003213839440809
0.351219512195122	0.076219512195122	0.98199000594884	0.016148190957763
0.351219512195122	0.609756097560976	-0.003596297977394	0.00417798399762
0.351219512195122	0.060975609756098	0.979681142177275	0.015323286734087
0.351219512195122	0.050813008130081	0.919013860797144	0.058062034503272
0.351219512195122	0.043554006968641	0.76495496728138	0.10432491374182
0.351219512195122	0.40650406504065	-0.003015449910767	0.006536732897085
0.351219512195122	0.304878048780488	0.055889917906008	0.009395737656157
0.351219512195122	0.030487804878049	-0.255720226055919	0.010173929208804
0.351219512195122	0.038109756097561	0.893353837001785	0.037735957763236
0.360975609756097	0.24390243902439	0.282650826888757	0.022704908982748
0.360975609756097	0.203252032520325	0.740170612730518	0.016313150505651
0.360975609756097	0.174216027874564	0.904476740035693	0.009707854848305
0.360975609756097	0.152439024390244	0.92472736466389	0.017935533016062
0.360975609756097	0.13550135501355	0.973821534800714	0.004291350743605
0.360975609756097	0.121951219512195	0.983543723973825	0.005361176740036
0.360975609756097	0.110864745011086	0.991458179654967	0.003631650446163
0.360975609756097	0.101626016260163	0.987020404521118	0.014431990481856
0.360975609756097	0.087108013937282	0.993833432480666	0.003144787685901
0.360975609756097	0.076219512195122	0.986262284354551	0.014573472337894
0.360975609756097	0.609756097560976	-0.003494648602023	0.004014138548483
0.360975609756097	0.060975609756098	0.958069660916121	0.036929693634741
0.360975609756097	0.40650406504065	-0.00211168548483	0.006245691255205
0.360975609756097	0.050813008130081	0.977641463414634	0.016604485425342
0.360975609756097	0.043554006968641	0.882979238548483	0.068489315883403
0.360975609756097	0.304878048780488	0.036414960737656	0.011198603807258
0.360975609756097	0.030487804878049	0.155579738251041	0.033615285544319
0.360975609756097	0.038109756097561	0.392498631766805	0.030781897085068
0.370731707317073	0.24390243902439	0.255071683521713	0.02137101784652
0.370731707317073	0.203252032520325	0.706333432480666	0.018945416418798
0.370731707317073	0.174216027874564	0.887221713265913	0.010381726353361
0.370731707317073	0.152439024390244	0.889415466983938	0.024747030933968
0.370731707317073	0.13550135501355	0.969868828078525	0.00447112343843
0.370731707317073	0.121951219512195	0.98261737061273	0.003039967995241
0.370731707317073	0.110864745011086	0.988081796549673	0.007657479476502
0.370731707317073	0.101626016260163	0.986120464009518	0.014782656751933
0.370731707317073	0.087108013937282	0.993937120761451	0.00311025687091
0.370731707317073	0.076219512195122	1.00041451516954	0.002717935812017
0.370731707317073	0.609756097560976	-0.003816612671029	0.0035934405116
0.370731707317073	0.060975609756098	0.968775312314099	0.028561653182629
0.370731707317073	0.050813008130081	0.889488578227246	0.075065859607377
0.370731707317073	0.043554006968641	0.346519589530042	0.108948346222487
0.370731707317073	0.40650406504065	-0.001259724806663	0.005133048661511
0.370731707317073	0.304878048780488	0.038280025580012	0.008685259369423
0.370731707317073	0.030487804878049	-0.263334812611541	0.014481016061868
0.370731707317073	0.038109756097561	0.079846960142772	0.051233107674004
0.380487804878049	0.24390243902439	0.253158393813206	0.02506394348602
0.380487804878049	0.203252032520325	0.604520939916716	0.03185804164188
0.380487804878049	0.174216027874564	0.869769303985723	0.011833594289114
0.380487804878049	0.152439024390244	0.910920939916716	0.017491687091017
0.380487804878049	0.13550135501355	0.965483700178465	0.004715523259964
0.380487804878049	0.121951219512195	0.975236942296252	0.007110731707317
0.380487804878049	0.110864745011086	0.989182093991671	0.005817543723974
0.380487804878049	0.101626016260163	0.985735336109459	0.0146360148721
0.380487804878049	0.087108013937282	0.982863057703748	0.011350194527067
0.380487804878049	0.076219512195122	0.994173170731707	0.007274779298037
0.380487804878049	0.609756097560976	-0.00381222492564	0.003544383759667
0.380487804878049	0.060975609756098	0.928918976799524	0.051524443188578
0.380487804878049	0.050813008130081	0.755716597263533	0.056855832242713
0.380487804878049	0.40650406504065	-0.002644170969661	0.004409346757882
0.380487804878049	0.043554006968641	0.644385544318858	0.123038536585366
0.380487804878049	0.304878048780488	0.030076178465199	0.008396543723974
0.380487804878049	0.030487804878049	-0.218331909577632	0.010265804878049
0.380487804878049	0.038109756097561	0.709444616299821	0.033150756692445
0.390243902439024	0.24390243902439	0.215040969660916	0.021964223676383
0.390243902439024	0.203252032520325	0.552911499107674	0.022959574657942
0.390243902439024	0.174216027874564	0.825669303985723	0.018033345627603
0.390243902439024	0.152439024390244	0.87639256395003	0.03296291969066
0.390243902439024	0.13550135501355	0.964158060678168	0.004394076264129
0.390243902439024	0.121951219512195	0.98082754312909	0.002922467876264
0.390243902439024	0.110864745011086	0.987582093991671	0.006205550267698
0.390243902439024	0.101626016260163	0.997120820939917	0.004299440392623
0.390243902439024	0.087108013937282	0.972753599048186	0.020767546698394
0.390243902439024	0.076219512195122	0.999774538964902	0.003154689886972
0.390243902439024	0.609756097560976	-0.00444952230815	0.003420050267698
0.390243902439024	0.060975609756098	0.978050624628197	0.017011862581797
0.390243902439024	0.050813008130081	0.656828613920285	0.105870725758477
0.390243902439024	0.043554006968641	0.008016360499703	0.044379803688281
0.390243902439024	0.40650406504065	-0.003797322010708	0.003873762284355
0.390243902439024	0.304878048780488	0.025205718619869	0.008781493753718
0.390243902439024	0.030487804878049	-0.222282028554432	0.011081220701963
0.390243902439024	0.038109756097561	0.703096252230815	0.034670706722189
0.4	0.24390243902439	0.166180130874479	0.015558204640095
0.4	0.174216027874564	0.797804580606782	0.021138102320048
0.4	0.152439024390244	0.900749018441404	0.018448775728733
0.4	0.13550135501355	0.957842950624628	0.003824126650803
0.4	0.203252032520325	0.490761951219512	0.019690662105889
0.4	0.110864745011086	0.983544854253421	0.007457648423557
0.4	0.101626016260163	0.981774657941701	0.007481085068412
0.4	0.087108013937282	0.98324759071981	0.010417148720999
0.4	0.121951219512195	0.976455145746579	0.002757153242118
0.4	0.076219512195122	0.981274241522903	0.018326448542534
0.4	0.060975609756098	0.971299821534801	0.025848030339084
0.4	0.050813008130081	0.497065348007139	0.076747305175491
0.4	0.043554006968641	-0.202277787031529	0.012268837001785
0.4	0.609756097560976	-0.005361564901844	0.002627466032124
0.4	0.40650406504065	-0.000746255978584	0.005431401368233
0.4	0.304878048780488	0.013018370612731	0.008677326591315
0.4	0.030487804878049	-0.214762938726948	0.013103731112433
0.4	0.038109756097561	0.558047858417608	0.024869182034503
0.409756097560976	0.24390243902439	0.140399809637121	0.014337361689471
0.409756097560976	0.203252032520325	0.395908346222487	0.031270350981559
0.409756097560976	0.174216027874564	0.712796133254015	0.028241398572278
0.409756097560976	0.152439024390244	0.844788994646044	0.029127355145747
0.409756097560976	0.13550135501355	0.948811600237953	0.008028476502082
0.409756097560976	0.121951219512195	0.97667983343248	0.003050612314099
0.409756097560976	0.110864745011086	0.987117013682332	0.003354418143962
0.409756097560976	0.101626016260163	0.976209339678763	0.01862251635931
0.409756097560976	0.087108013937282	0.965338488994646	0.026747097560976
0.409756097560976	0.076219512195122	0.998842058298632	0.003907801665675
0.409756097560976	0.609756097560976	-0.004243504759072	0.003652088340274
0.409756097560976	0.060975609756098	0.935050327186199	0.058069751933373
0.409756097560976	0.050813008130081	0.896281439619274	0.071376103509816
0.409756097560976	0.043554006968641	0.324289732302201	0.082476853063653
0.409756097560976	0.40650406504065	-0.002679434086853	0.003132585663296
0.409756097560976	0.304878048780488	0.015663198691255	0.007977022010708
0.409756097560976	0.030487804878049	-0.282929530041642	0.001702385841761
0.409756097560976	0.038109756097561	-0.002384817192148	0.018352651397977
0.419512195121951	0.24390243902439	0.115490577037478	0.016797814396193
0.419512195121951	0.203252032520325	0.315595633551457	0.036694262343843
0.419512195121951	0.174216027874564	0.624278941106484	0.031780872694825
0.419512195121951	0.152439024390244	0.853618917311124	0.025589351576443
0.419512195121951	0.13550135501355	0.92684509220702	0.019533804283165
0.419512195121951	0.121951219512195	0.96041255205235	0.012181715645449
0.419512195121951	0.110864745011086	0.9849748364069	0.003254071207615
0.419512195121951	0.101626016260163	0.988463117192147	0.006535894705532
0.419512195121951	0.087108013937282	0.979754729327781	0.012190653777513
0.419512195121951	0.076219512195122	0.94757239738251	0.030656773349197
0.419512195121951	0.609756097560976	-0.004152242177275	0.00360235092207
0.419512195121951	0.060975609756098	0.959519631171921	0.037322792980369
0.419512195121951	0.050813008130081	0.214311481261154	0.066561867935753
0.419512195121951	0.043554006968641	-0.220721998810232	0.013842327186199
0.419512195121951	0.40650406504065	-0.003096127067222	0.002735695597858
0.419512195121951	0.304878048780488	0.019321984533016	0.007478739440809
0.419512195121951	0.030487804878049	-0.281232962522308	0.002319590541344
0.419512195121951	0.038109756097561	0.09929995835812	0.009808279595479
0.429268292682927	0.24390243902439	0.077474646044021	0.018824733491969
0.429268292682927	0.203252032520325	0.251273581201666	0.03049744794765
0.429268292682927	0.174216027874564	0.578608596073766	0.028644609756098
0.429268292682927	0.152439024390244	0.7100249851279	0.047394332540155
0.429268292682927	0.13550135501355	0.912965139797739	0.019097676977989
0.429268292682927	0.121951219512195	0.967268590124925	0.003930651100535
0.429268292682927	0.110864745011086	0.976773765615705	0.007727776918501
0.429268292682927	0.101626016260163	0.986888221296847	0.007057709101725
0.429268292682927	0.609756097560976	-0.0043050148721	0.003552307971446
0.429268292682927	0.087108013937282	0.980586139202855	0.011707337299227
0.429268292682927	0.076219512195122	0.989805710886377	0.012967530041642
0.429268292682927	0.060975609756098	0.42544007138608	0.104414301011303
0.429268292682927	0.40650406504065	-0.002937067578822	0.003241092623438
0.429268292682927	0.050813008130081	0.134906073765616	0.063077233789411
0.429268292682927	0.043554006968641	-0.201936168947055	0.00789750446163
0.429268292682927	0.304878048780488	0.011058682926829	0.007459105889352
0.429268292682927	0.030487804878049	-0.280622647233789	0.001890626353361
0.429268292682927	0.038109756097561	0.026029196906603	0.018374268292683
0.439024390243902	0.24390243902439	0.069190267697799	0.013240712671029
0.439024390243902	0.203252032520325	0.213826341463415	0.020219319452707
0.439024390243902	0.174216027874564	0.490928143961927	0.032589769779893
0.439024390243902	0.152439024390244	0.728328138013087	0.036236122546104
0.439024390243902	0.13550135501355	0.889163712076145	0.023107672218917
0.439024390243902	0.121951219512195	0.9260500297442	0.02617010707912
0.439024390243902	0.110864745011086	0.970857584770969	0.01071445984533
0.439024390243902	0.101626016260163	0.982558953004164	0.010219154074955
0.439024390243902	0.087108013937282	0.975260737656157	0.016313727543129
0.439024390243902	0.076219512195122	0.95770755502677	0.029095707911957
0.439024390243902	0.609756097560976	-0.004127719869126	0.003567290957763
0.439024390243902	0.060975609756098	0.980436109458655	0.017284709101725
0.439024390243902	0.050813008130081	-0.134346977989292	0.025011780487805
0.439024390243902	0.043554006968641	-0.224710285544319	0.016193151100535
0.439024390243902	0.40650406504065	-0.0034786743605	0.003184832004759
0.439024390243902	0.304878048780488	0.01328255502677	0.00506272195122
0.439024390243902	0.030487804878049	-0.281736817370613	0.002191444497323
0.439024390243902	0.038109756097561	-0.223020928019036	0.005371127007733
0.451219512195122	0.24390243902439	0.044215740035693	0.009947790600833
0.451219512195122	0.203252032520325	0.178201594289114	0.016620963117192
0.451219512195122	0.174216027874564	0.34390746579417	0.038187600237954
0.451219512195122	0.152439024390244	0.625280904223676	0.034437742415229
0.451219512195122	0.13550135501355	0.844720464009518	0.033643316478287
0.451219512195122	0.121951219512195	0.885198215348007	0.034892033908388
0.451219512195122	0.110864745011086	0.900726888756692	0.037272734681737
0.451219512195122	0.101626016260163	0.980468471148126	0.009525114217728
0.451219512195122	0.087108013937282	0.969693396787626	0.020587482450922
0.451219512195122	0.076219512195122	0.94153242117787	0.053846908387864
0.451219512195122	0.609756097560976	-0.003859460142772	0.00362724759072
0.451219512195122	0.060975609756098	0.89224259369423	0.068491552647234
0.451219512195122	0.050813008130081	-0.057610604997026	0.050615870315289
0.451219512195122	0.043554006968641	-0.186580791195717	0.00611596133254
0.451219512195122	0.40650406504065	-0.001632689411065	0.003676031945271
0.451219512195122	0.304878048780488	0.012738669244497	0.006103506246282
0.451219512195122	0.030487804878049	-0.282339809637121	0.001542691969066
0.451219512195122	0.038109756097561	-0.231891969066032	0.004617981142177
0.460975609756098	0.24390243902439	0.025491152885187	0.008847129089827
0.460975609756098	0.203252032520325	0.102841760856633	0.020345760856633
0.460975609756098	0.174216027874564	0.29666511005354	0.030259557406306
0.460975609756098	0.152439024390244	0.488353295657347	0.036879920285544
0.460975609756098	0.13550135501355	0.799457882212968	0.037325845330161
0.460975609756098	0.121951219512195	0.850804283164783	0.072948738845925
0.460975609756098	0.110864745011086	0.921364604402142	0.034445359309935
0.460975609756098	0.101626016260163	0.962105532421178	0.02016861748959
0.460975609756098	0.087108013937282	0.983692801903629	0.005868815823914
0.460975609756098	0.609756097560976	-0.003770621237359	0.003218866983938
0.460975609756098	0.076219512195122	0.846744794765021	0.057227953599048
0.460975609756098	0.060975609756098	0.500910582986318	0.110887204045211
0.460975609756098	0.050813008130081	-0.215841826293873	0.010029346222487
0.460975609756098	0.043554006968641	-0.052791594289114	0.054564015466984
0.460975609756098	0.40650406504065	-0.001038633135039	0.003645530874479
0.460975609756098	0.304878048780488	0.011194152290303	0.006355675788221
0.460975609756098	0.030487804878049	-0.278878381915526	0.00199662230815
0.460975609756098	0.038109756097561	-0.256180999405116	0.002658129863177
0.470731707317073	0.24390243902439	0.02240743604997	0.009531755502677
0.470731707317073	0.203252032520325	0.082200279595479	0.015434686496133
0.470731707317073	0.174216027874564	0.241101481261154	0.022800863176681
0.470731707317073	0.152439024390244	0.38271252825699	0.042569464009518
0.470731707317073	0.13550135501355	0.58992252825699	0.055713798929209
0.470731707317073	0.121951219512195	0.770506900654372	0.052195006543724
0.470731707317073	0.110864745011086	0.827780428316478	0.050069258774539
0.470731707317073	0.101626016260163	0.890846519928614	0.038760488994646
0.470731707317073	0.087108013937282	0.914841939321832	0.053836099940512
0.470731707317073	0.076219512195122	0.670458953004164	0.101214027364664
0.470731707317073	0.609756097560976	-0.004474660618679	0.003173670493754
0.470731707317073	0.060975609756098	0.533668804283165	0.112085443188578
0.470731707317073	0.050813008130081	-0.082385568114218	0.053556798334325
0.470731707317073	0.043554006968641	-0.251176055919096	0.013106192147531
0.470731707317073	0.40650406504065	-0.001602108209399	0.004064423200476
0.470731707317073	0.304878048780488	0.009149878643664	0.006060302201071
0.470731707317073	0.030487804878049	-0.279244092801904	0.001897082212968
0.470731707317073	0.038109756097561	-0.278655163593099	0.001361842891136
0.480487804878049	0.24390243902439	0.026773408685306	0.010581704937537
0.480487804878049	0.203252032520325	0.069990969660916	0.016321175490779
0.480487804878049	0.174216027874564	0.18109992861392	0.012845100535396
0.480487804878049	0.152439024390244	0.23609740630577	0.030689759666865
0.480487804878049	0.13550135501355	0.430423950029744	0.048580361689471
0.480487804878049	0.121951219512195	0.687254729327781	0.063715193337299
0.480487804878049	0.110864745011086	0.702890422367638	0.063187697798929
0.480487804878049	0.101626016260163	0.727261273051755	0.097643200475907
0.480487804878049	0.087108013937282	0.938201368233194	0.048148518738846
0.480487804878049	0.076219512195122	0.949653063652588	0.027831283759667
0.480487804878049	0.609756097560976	-0.004601567697799	0.003194711778703
0.480487804878049	0.060975609756098	0.812092742415229	0.085064390243902
0.480487804878049	0.050813008130081	-0.198177674003569	0.008998886377156
0.480487804878049	0.40650406504065	-0.001219488399762	0.003584864425937
0.480487804878049	0.043554006968641	-0.236401154074955	0.011228367043427
0.480487804878049	0.304878048780488	0.008520073170732	0.005958239143367
0.480487804878049	0.030487804878049	-0.282396454491374	0.002056143069601
0.480487804878049	0.038109756097561	-0.211187840571089	0.003540244913742
0.490243902439024	0.24390243902439	0.022426152290303	0.006651072575848
0.490243902439024	0.203252032520325	0.042115432480666	0.012514636525878
0.490243902439024	0.174216027874564	0.11156254610351	0.02361064128495
0.490243902439024	0.152439024390244	0.226405746579417	0.028210076740036
0.490243902439024	0.13550135501355	0.334495389649018	0.041132171921475
0.490243902439024	0.121951219512195	0.527616716240333	0.058853276026175
0.490243902439024	0.110864745011086	0.593609470553242	0.07863505651398
0.490243902439024	0.101626016260163	0.75413491969066	0.065484860202261
0.490243902439024	0.087108013937282	0.697968411659726	0.11548496728138
0.490243902439024	0.076219512195122	0.688351041046996	0.098058798334325
0.490243902439024	0.609756097560976	-0.004677184057109	0.003102446995836
0.490243902439024	0.060975609756098	-0.174499756097561	0.012128366448543
0.490243902439024	0.050813008130081	-0.182337328970851	0.010757211183819
0.490243902439024	0.043554006968641	-0.272629387269482	0.003368050624628
0.490243902439024	0.40650406504065	-0.001470286793575	0.003712588816181
0.490243902439024	0.304878048780488	0.007857855443189	0.005585390838786
0.490243902439024	0.030487804878049	-0.27870254610351	0.002650524806663
0.490243902439024	0.038109756097561	-0.278386400951814	0.000618939083879
0.5	0.24390243902439	0.000974583343248	0.005735264485425
0.5	0.174216027874564	0.069421487209994	0.015959792980369
0.5	0.152439024390244	0.106368346222487	0.026382911362284
0.5	0.13550135501355	0.275951933372992	0.043863756097561
0.5	0.203252032520325	0.040090431290898	0.007518142772159
0.5	0.110864745011086	0.458054295062463	0.077379143367044
0.5	0.101626016260163	0.601226591314694	0.05631154610351
0.5	0.087108013937282	0.76194741225461	0.083447816775729
0.5	0.121951219512195	0.323589262343843	0.034574083878644
0.5	0.076219512195122	0.783521713265913	0.055129654967281
0.5	0.060975609756098	-0.171253135038667	0.009997882807852
0.5	0.050813008130081	-0.189225336109459	0.009989358120167
0.5	0.609756097560976	-0.005833187923855	0.002712790957763
0.5	0.043554006968641	-0.218610969660916	0.01558809518144
0.5	0.40650406504065	-0.006839597263534	0.005186982212968
0.5	0.304878048780488	-0.005231707614515	0.005222561689471
0.5	0.030487804878049	-0.281414830458061	0.002009567519334
0.5	0.038109756097561	-0.278144794765021	0.000831886079714
0.509756097560975	0.24390243902439	0.005754363712076	0.008074888756692
0.509756097560975	0.203252032520325	0.024088326591315	0.010112999405116
0.509756097560975	0.174216027874564	0.040003430696014	0.010554180249851
0.509756097560975	0.152439024390244	0.080270719809637	0.018368674598453
0.509756097560975	0.13550135501355	0.074576555621654	0.032730953004164
0.509756097560975	0.121951219512195	0.271922694824509	0.040359920285544
0.509756097560975	0.110864745011086	0.369865556216538	0.060567983343248
0.509756097560975	0.101626016260163	0.475013206424747	0.077659738251041
0.509756097560975	0.087108013937282	0.506510541344438	0.109602201070791
0.509756097560975	0.076219512195122	0.039312832242713	0.028293380725759
0.509756097560975	0.609756097560976	-0.005087480725758	0.003033863057704
0.509756097560975	0.060975609756098	0.031464756097561	0.047038672218917
0.509756097560975	0.050813008130081	-0.183766246281975	0.011180243307555
0.509756097560975	0.043554006968641	-0.26476737656157	0.006673107674004
0.509756097560975	0.40650406504065	-0.002172092504462	0.003811488399762
0.509756097560975	0.304878048780488	0.001998744021416	0.005417599821535
0.509756097560975	0.030487804878049	-0.281222647233789	0.001828648007139
0.509756097560975	0.038109756097561	-0.274596460440214	0.001774156632957
0.519512195121951	0.24390243902439	0.005190584949435	0.00639106543724
0.519512195121951	0.203252032520325	0.016591182629387	0.008420641284949
0.519512195121951	0.174216027874564	0.01381858179655	0.006068806067817
0.519512195121951	0.152439024390244	0.052446519928614	0.017018640690066
0.519512195121951	0.13550135501355	0.064284408090422	0.025261345627603
0.519512195121951	0.121951219512195	0.096348816180845	0.0329029256395
0.519512195121951	0.110864745011086	0.14582010707912	0.032926814396193
0.519512195121951	0.101626016260163	0.185358030933968	0.04969700297442
0.519512195121951	0.087108013937282	0.09355254015467	0.060733093396788
0.519512195121951	0.609756097560976	-0.004959733372992	0.003423341165973
0.519512195121951	0.076219512195122	0.39808493158834	0.072619809637121
0.519512195121951	0.060975609756098	-0.165267751338489	0.015232046995836
0.519512195121951	0.050813008130081	-0.264173545508626	0.003966716775729
0.519512195121951	0.40650406504065	-0.002367032421178	0.003522315348007
0.519512195121951	0.043554006968641	-0.261319089827484	0.007819801903629
0.519512195121951	0.304878048780488	-0.001242969482451	0.004988188637716
0.519512195121951	0.030487804878049	-0.280825187388459	0.001958065853659
0.519512195121951	0.038109756097561	-0.275353462224866	0.002479762165378
0.529268292682927	0.24390243902439	0.004427474657942	0.00628296430696
0.529268292682927	0.203252032520325	0.008189793575253	0.00892646281975
0.529268292682927	0.174216027874564	0.01696960261749	0.007960780487805
0.529268292682927	0.152439024390244	0.015258242117787	0.006958203450327
0.529268292682927	0.13550135501355	0.012327389054135	0.012344305175491
0.529268292682927	0.121951219512195	0.093373616894706	0.02073700297442
0.529268292682927	0.110864745011086	0.028372210588935	0.027070113622844
0.529268292682927	0.101626016260163	0.038446017251636	0.025759804283165
0.529268292682927	0.087108013937282	0.159365913146936	0.082732064247472
0.529268292682927	0.076219512195122	0.011459404521118	0.018947395002975
0.529268292682927	0.609756097560976	-0.004637720939917	0.003279787685901
0.529268292682927	0.060975609756098	-0.174523390838786	0.012995550862582
0.529268292682927	0.050813008130081	-0.263306502082094	0.00718459369423
0.529268292682927	0.043554006968641	-0.271693307555027	0.002628962522308
0.529268292682927	0.40650406504065	-0.001340983045806	0.003487516478287
0.529268292682927	0.304878048780488	-0.000752710291493	0.005111273468174
0.529268292682927	0.030487804878049	-0.22747255205235	0.001242842296252
0.529268292682927	0.038109756097561	-0.261389185008923	0.006928411064842
0.539024390243902	0.24390243902439	0.000300389351576	0.006528517549078
0.539024390243902	0.203252032520325	0.009320302201071	0.00484655800119
0.539024390243902	0.174216027874564	0.005964122546104	0.005906451873885
0.539024390243902	0.152439024390244	-8.918248661511E-05	0.007187989292088
0.539024390243902	0.13550135501355	-0.006024143961927	0.009997423557406
0.539024390243902	0.121951219512195	-0.016175810232005	0.015969258774539
0.539024390243902	0.110864745011086	0.007067930993456	0.028266153480071
0.539024390243902	0.101626016260163	-0.007406511005354	0.021325260559191
0.539024390243902	0.087108013937282	-0.063333039857228	0.033563439619274
0.539024390243902	0.076219512195122	-0.053569706722189	0.026451596073766
0.539024390243902	0.609756097560976	-0.004585582331945	0.003303342593694
0.539024390243902	0.060975609756098	-0.253007132659131	0.003832654312909
0.539024390243902	0.050813008130081	-0.255706115407496	0.005178351754908
0.539024390243902	0.043554006968641	-0.242282195121951	0.012775926234384
0.539024390243902	0.40650406504065	-0.001378503628792	0.00354729292088
0.539024390243902	0.304878048780488	-0.002683237477692	0.004704883045806
0.539024390243902	0.030487804878049	-0.228449767995241	0.001391052349792
0.539024390243902	0.038109756097561	-0.27136243307555	0.004592176859012
0.551219512195122	0.24390243902439	-0.000488248602023	0.003673544259369
0.551219512195122	0.203252032520325	0.003038865080309	0.005621291136228
0.551219512195122	0.174216027874564	-0.005259885722784	0.004793966270077
0.551219512195122	0.152439024390244	-0.024795088042832	0.005655452885187
0.551219512195122	0.13550135501355	-0.043642803093397	0.005511620939917
0.551219512195122	0.121951219512195	-0.062839732302201	0.013161311124331
0.551219512195122	0.110864745011086	-0.07250760261749	0.009563822129685
0.551219512195122	0.101626016260163	-0.076935948839976	0.015856051754908
0.551219512195122	0.087108013937282	-0.145477239738251	0.010772021415824
0.551219512195122	0.076219512195122	-0.140886853063653	0.025093209994051
0.551219512195122	0.609756097560976	-0.005169382629387	0.003100836228435
0.551219512195122	0.060975609756098	-0.251183497917906	0.006365825104105
0.551219512195122	0.050813008130081	-0.25518496133254	0.008841381320642
0.551219512195122	0.043554006968641	-0.253904271267103	0.009417651397977
0.551219512195122	0.40650406504065	-0.001137121475312	0.003353936644854
0.551219512195122	0.304878048780488	-0.004868755264723	0.004798715288519
0.551219512195122	0.030487804878049	-0.227952296252231	0.00109060035693
0.551219512195122	0.038109756097561	-0.251628435455086	0.007515612135634
0.560975609756097	0.24390243902439	-0.000425133914337	0.005085531766805
0.560975609756097	0.203252032520325	-0.004828972635336	0.005055208625818
0.560975609756097	0.174216027874564	-0.010888337894111	0.003080935514575
0.560975609756097	0.152439024390244	-0.029707604402142	0.006326481261154
0.560975609756097	0.13550135501355	-0.060690814991077	0.005190089767995
0.560975609756097	0.121951219512195	-0.081994378346223	0.007579945270672
0.560975609756097	0.110864745011086	-0.085928756692445	0.011592405710886
0.560975609756097	0.101626016260163	-0.131595627602617	0.008697324806663
0.560975609756097	0.087108013937282	-0.146469714455681	0.009325367043427
0.560975609756097	0.076219512195122	-0.159689167162403	0.008613063057704
0.560975609756097	0.609756097560976	-0.005250706662701	0.003027728435455
0.560975609756097	0.060975609756098	-0.248374164187983	0.007438335514575
0.560975609756097	0.050813008130081	-0.245886073765616	0.006940929208804
0.560975609756097	0.043554006968641	-0.223343497917906	0.002761131409875
0.560975609756097	0.40650406504065	0.000317489060083	0.003389571802499
0.560975609756097	0.304878048780488	-0.004656916418798	0.004640916656752
0.560975609756097	0.030487804878049	-0.228628310529447	0.00113798625818
0.560975609756097	0.038109756097561	-0.265180624628197	0.005458825758477
0.570731707317073	0.24390243902439	-7.37696490184414E-05	0.004799346698394
0.570731707317073	0.203252032520325	-0.010659643664486	0.004413246817371
0.570731707317073	0.174216027874564	-0.017404370017847	0.003793045330161
0.570731707317073	0.152439024390244	-0.040637907198096	0.006200395002974
0.570731707317073	0.13550135501355	-0.070132706722189	0.005621675133849
0.570731707317073	0.121951219512195	-0.091563527662106	0.006922287923855
0.570731707317073	0.110864745011086	-0.122813230220107	0.006609637715645
0.570731707317073	0.101626016260163	-0.134508024985128	0.006384054729328
0.570731707317073	0.087108013937282	-0.176381475312314	0.011739891136229
0.570731707317073	0.076219512195122	-0.223397299226651	0.008286278405711
0.570731707317073	0.609756097560976	-0.005751848423557	0.003066029625223
0.570731707317073	0.060975609756098	-0.253190945865556	0.004301584057109
0.570731707317073	0.050813008130081	-0.26601992861392	0.003008526650803
0.570731707317073	0.043554006968641	-0.231070362879239	0.005301427245687
0.570731707317073	0.40650406504065	-0.000175633890541	0.003588540571089
0.570731707317073	0.304878048780488	-0.005541797501487	0.004544204283165
0.570731707317073	0.030487804878049	-0.228628227245687	0.00117284943486
0.570731707317073	0.038109756097561	-0.230809779892921	0.000540553747769
0.580487804878049	0.24390243902439	-0.001232443604997	0.005151044735277
0.580487804878049	0.174216027874564	-0.031940669244497	0.003735233789411
0.580487804878049	0.203252032520325	-0.011621372992267	0.003609859726353
0.580487804878049	0.152439024390244	-0.048289621058894	0.004751567757287
0.580487804878049	0.13550135501355	-0.080514217727543	0.004063977632362
0.580487804878049	0.121951219512195	-0.102530475907198	0.00613040630577
0.580487804878049	0.110864745011086	-0.122408857822725	0.004889028078525
0.580487804878049	0.101626016260163	-0.155880582986318	0.006014108268888
0.580487804878049	0.087108013937282	-0.194263807257585	0.005343920047591
0.580487804878049	0.076219512195122	-0.219744669839381	0.00610538548483
0.580487804878049	0.609756097560976	-0.00579651635931	0.002937462403331
0.580487804878049	0.060975609756098	-0.249478179654967	0.004834345151695
0.580487804878049	0.050813008130081	-0.240648613920285	0.007434274836407
0.580487804878049	0.40650406504065	-0.000445815615705	0.00370866281975
0.580487804878049	0.043554006968641	-0.23118993456276	0.004691808090422
0.580487804878049	0.304878048780488	-0.005884308209399	0.004391011481261
0.580487804878049	0.030487804878049	-0.228196805472933	0.000833464961333
0.580487804878049	0.038109756097561	-0.228892819750149	0.000605472218917
0.590243902439024	0.24390243902439	-0.001168016537775	0.005774009637121
0.590243902439024	0.203252032520325	-0.014011121356336	0.003000547709697
0.590243902439024	0.174216027874564	-0.032303223081499	0.003233778167757
0.590243902439024	0.152439024390244	-0.051074389054135	0.0033461892326
0.590243902439024	0.13550135501355	-0.086225704937537	0.004418289411065
0.590243902439024	0.121951219512195	-0.113033854848305	0.004729523497918
0.590243902439024	0.110864745011086	-0.128190279595479	0.00490240928019
0.590243902439024	0.101626016260163	-0.153934449732302	0.004024459309935
0.590243902439024	0.087108013937282	-0.191526436644854	0.005454186793575
0.590243902439024	0.609756097560976	-0.005838470136823	0.002920418084474
0.590243902439024	0.076219512195122	-0.216439476502082	0.007179169541939
0.590243902439024	0.060975609756098	-0.23103757882213	0.01051942712671
0.590243902439024	0.050813008130081	-0.219177180249851	0.004605311421773
0.590243902439024	0.043554006968641	-0.228645139797739	0.001763706722189
0.590243902439024	0.40650406504065	-0.000599502736466	0.003686909637121
0.590243902439024	0.304878048780488	-0.00616392266508	0.004186708328376
0.590243902439024	0.030487804878049	-0.229488548483046	0.001297053837002
0.590243902439024	0.038109756097561	-0.230989666864961	0.001129363593099
0.6	0.24390243902439	-0.004330524806663	0.003143645092207
0.6	0.174216027874564	-0.037972555621654	0.003576630636526
0.6	0.152439024390244	-0.057605009518144	0.003386317608566
0.6	0.203252032520325	-0.008115215348007	0.002627071207615
0.6	0.13550135501355	-0.08385258774539	0.003864869422963
0.6	0.110864745011086	-0.136662028554432	0.004078211421773
0.6	0.101626016260163	-0.16342007138608	0.00299028215348
0.6	0.087108013937282	-0.189620458060678	0.003505230696014
0.6	0.121951219512195	-0.113415353955979	0.002570348958953
0.6	0.076219512195122	-0.20468245092207	0.003189388518739
0.6	0.060975609756098	-0.224979732302201	0.010819434265318
0.6	0.050813008130081	-0.23126259369423	0.001790412849494
0.6	0.40650406504065	-0.007263351576443	0.004413548185604
0.6	0.043554006968641	-0.228533331350387	0.001696472218917
0.6	0.609756097560976	-0.005265797798929	0.002680855502677
0.6	0.304878048780488	-0.004163288340274	0.00288711600238
0.6	0.030487804878049	-0.226522040452112	0.001249223616895
0.6	0.038109756097561	-0.230613039857228	0.001059199821535
0.7	0.24390243902439	-0.017242690660321	0.002841566032124
0.7	0.174216027874564	-0.052992723973825	0.002150138607971
0.7	0.152439024390244	-0.068148518738846	0.002237398334325
0.7	0.203252032520325	-0.033708408090422	0.001850527364664
0.7	0.13550135501355	-0.084551493158834	0.003084170910173
0.7	0.110864745011086	-0.113025288518739	0.001819698631767
0.7	0.101626016260163	-0.130147852468769	0.001870883581202
0.7	0.087108013937282	-0.148580701963117	0.001616883521713
0.7	0.076219512195122	-0.16200491374182	0.002054961689471
0.7	0.121951219512195	-0.101399226650803	0.001974405770375
0.7	0.060975609756098	-0.170727251635931	0.002111193099346
0.7	0.050813008130081	-0.179790350981559	0.001478964842356
0.7	0.40650406504065	-0.007880229625223	0.003563773527662
0.7	0.043554006968641	-0.177755978584176	0.002690780428316
0.7	0.609756097560976	-0.00463205092207	0.00256603604997
0.7	0.304878048780488	-0.004000613801309	0.002974213682332
0.7	0.038109756097561	-0.180791457465794	0.000944394527067
0.7	0.030487804878049	-0.178995455086258	0.000855731409875
0.8	0.24390243902439	-0.025472718619869	0.002011081142177
0.8	0.203252032520325	-0.036394204640095	0.00241013569304
0.8	0.174216027874564	-0.046450612135634	0.00209829738251
0.8	0.152439024390244	-0.053171969660916	0.002202924568709
0.8	0.13550135501355	-0.067398387864367	0.00154304646044
0.8	0.121951219512195	-0.07963762046401	0.001782289470553
0.8	0.110864745011086	-0.086741820345033	0.001772811778703
0.8	0.101626016260163	-0.097559518143962	0.001845851279001
0.8	0.087108013937282	-0.115948976799524	0.001707169720405
0.8	0.609756097560976	-0.00372229143367	0.002879049970256
0.8	0.076219512195122	-0.125747120761452	0.001344494229625
0.8	0.060975609756098	-0.138678738845925	0.00146346876859
0.8	0.050813008130081	-0.144815639500297	0.001386776323617
0.8	0.40650406504065	-0.001866546995836	0.002906931409875
0.8	0.043554006968641	-0.14675754312909	0.000781507971446
0.8	0.304878048780488	-0.014315399762046	0.002325817430101
0.8	0.038109756097561	-0.148408435455086	0.000914707376562
0.8	0.030487804878049	-0.14875743604997	0.000970429208804
0.9	0.24390243902439	-0.029077158834027	0.00191108399762
0.9	0.203252032520325	-0.038581066627008	0.002491527721594
0.9	0.174216027874564	-0.044495280785247	0.00224083010113
0.9	0.152439024390244	-0.048353988697204	0.00194466133254
0.9	0.13550135501355	-0.057756177870315	0.001581001070791
0.9	0.121951219512195	-0.068605829863177	0.001889702676978
0.9	0.110864745011086	-0.073931998810232	0.001499018619869
0.9	0.101626016260163	-0.082313914336704	0.001733724866151
0.9	0.087108013937282	-0.090158976799524	0.001809512492564
0.9	0.609756097560976	-0.00337660333135	0.00342426097561
0.9	0.076219512195122	-0.099319107674004	0.001182628078525
0.9	0.060975609756098	-0.111943593099346	0.001662555740631
0.9	0.050813008130081	-0.117665704937537	0.00179703420583
0.9	0.043554006968641	-0.116668655562165	0.001095402260559
0.9	0.40650406504065	-0.005985612135634	0.002795281439619
0.9	0.304878048780488	-0.020044503866746	0.00233179851279
0.9	0.038109756097561	-0.117209208804283	0.000875127424152
0.9	0.030487804878049	-0.11695252230815	0.000741425401547
1	0.24390243902439	-0.028946673408685	0.001903887864366
1	0.203252032520325	-0.041817225461035	0.002041711719215
1	0.174216027874564	-0.043086220107079	0.001586366745985
1	0.152439024390244	-0.05426313979774	0.001480517073171
1	0.13550135501355	-0.056189367043427	0.001711998036883
1	0.121951219512195	-0.061027037477692	0.00165545984533
1	0.110864745011086	-0.065999821534801	0.001639009161214
1	0.101626016260163	-0.06825747769185	0.001380305770375
1	0.087108013937282	-0.076925425342058	0.00130121374182
1	0.076219512195122	-0.084745205234979	0.001340706900654
1	0.609756097560976	-0.007492559190958	0.003244182748364
1	0.060975609756098	-0.095109292088043	0.001088537239738
1	0.050813008130081	-0.102265829863177	0.001052061689471
1	0.043554006968641	-0.105158286734087	0.001495206662701
1	0.40650406504065	-0.009794182629387	0.002880511421773
1	0.304878048780488	-0.020213088637716	0.002258342831648
1	0.038109756097561	-0.107806680547293	0.001064939559786
1	0.030487804878049	-0.111981975014872	0.001643839262344
1.1	0.24390243902439	-0.030204820345033	0.001945090005949
1.1	0.203252032520325	-0.033214130279596	0.001891712790006
1.1	0.174216027874564	-0.039243772159429	0.001176201308745
1.1	0.152439024390244	-0.041756637715646	0.002076846400952
1.1	0.13550135501355	-0.049284337894111	0.001398147293278
1.1	0.121951219512195	-0.051745757882213	0.001407365675193
1.1	0.110864745011086	-0.054358695419393	0.0015423
1.1	0.101626016260163	-0.060442016656752	0.001224446162998
1.1	0.087108013937282	-0.064598822129685	0.001089023914337
1.1	0.076219512195122	-0.070086347412255	0.001310502141582
1.1	0.609756097560976	-0.006065275431291	0.002240297977394
1.1	0.060975609756098	-0.079857198096371	0.001463401725164
1.1	0.050813008130081	-0.090275645449137	0.001330996787626
1.1	0.043554006968641	-0.090603325401547	0.001331685960738
1.1	0.40650406504065	-0.010870856632957	0.00230723569304
1.1	0.304878048780488	-0.018417473527662	0.001986577394408
1.1	0.038109756097561	-0.094142171326591	0.001432477394408
1.1	0.030487804878049	-0.097696537775134	0.00238050743605
1.2	0.24390243902439	-0.031374154669839	0.001783113087448
1.2	0.203252032520325	-0.034755959547888	0.001821625580012
1.2	0.174216027874564	-0.041163895300417	0.00142679702558
1.2	0.152439024390244	-0.042184813206425	0.001161187983343
1.2	0.13550135501355	-0.049586279000595	0.001540939202855
1.2	0.121951219512195	-0.047402220107079	0.001496745568114
1.2	0.110864745011086	-0.04851751635931	0.001227352468769
1.2	0.101626016260163	-0.054365999405116	0.00119883158834
1.2	0.087108013937282	-0.057302955978584	0.000991473170732
1.2	0.076219512195122	-0.060367245687091	0.001208718679358
1.2	0.609756097560976	-0.005166917965497	0.002137758774539
1.2	0.060975609756098	-0.070253587150506	0.001296843010113
1.2	0.050813008130081	-0.074765556216538	0.001010547828673
1.2	0.043554006968641	-0.077452111838192	0.00105692528257
1.2	0.40650406504065	-0.010756543723974	0.002213073051755
1.2	0.304878048780488	-0.021354682331945	0.001639024568709
1.2	0.038109756097561	-0.08135748958953	0.001099231469363
1.2	0.030487804878049	-0.083008560380726	0.000664151814396
1.3	0.24390243902439	-0.034692185603807	0.001630352766211
1.3	0.203252032520325	-0.036423234384295	0.001438055264723
1.3	0.174216027874564	-0.044515512790006	0.001281471207615
1.3	0.152439024390244	-0.044376143367044	0.001161592504462
1.3	0.13550135501355	-0.049924669244497	0.001399219988102
1.3	0.121951219512195	-0.049916123735872	0.00143170261749
1.3	0.110864745011086	-0.049905330160619	0.000884927721594
1.3	0.101626016260163	-0.05462756989887	0.001496095954789
1.3	0.087108013937282	-0.056961253420583	0.00111358810232
1.3	0.609756097560976	-0.005443636168947	0.002189166329566
1.3	0.076219512195122	-0.061341713265913	0.001350767935753
1.3	0.060975609756098	-0.070042082093992	0.001227313325402
1.3	0.050813008130081	-0.076708715050565	0.001076402201071
1.3	0.043554006968641	-0.080642790005949	0.0009238107674
1.3	0.40650406504065	-0.016014656751933	0.00236041635931
1.3	0.038109756097561	-0.084406960142772	0.00094689738251
1.3	0.304878048780488	-0.027110920285544	0.001713036347412
1.3	0.030487804878049	-0.088006466389054	0.000723456157049
1.4	0.24390243902439	-0.034591323616895	0.001599472159429
1.4	0.203252032520325	-0.035922528851874	0.001262939262344
1.4	0.174216027874564	-0.04377060559191	0.001342164425937
1.4	0.152439024390244	-0.043111091017252	0.001338611302796
1.4	0.13550135501355	-0.047758071980964	0.001355621475312
1.4	0.121951219512195	-0.047195596073766	0.001439406603212
1.4	0.110864745011086	-0.047042942891136	0.000858603212374
1.4	0.101626016260163	-0.052466249256395	0.001474977096966
1.4	0.087108013937282	-0.052116858417609	0.000934816180845
1.4	0.076219512195122	-0.056235894110649	0.00126194646044
1.4	0.609756097560976	-0.00504657138608	0.003084863176681
1.4	0.060975609756098	-0.062493777513385	0.001083742831648
1.4	0.050813008130081	-0.069332748364069	0.001175903093397
1.4	0.043554006968641	-0.070579113622844	0.000878226412849
1.4	0.40650406504065	-0.020234004164188	0.002287741879833
1.4	0.304878048780488	-0.028180333729923	0.001784580487805
1.4	0.038109756097561	-0.073900832837597	0.000991707674004
1.4	0.030487804878049	-0.074591374182035	0.000653582748364
1.5	0.24390243902439	-0.033774443188578	0.001726623081499
1.5	0.203252032520325	-0.035811337894111	0.001541296252231
1.5	0.174216027874564	-0.040000637120762	0.001610717251636
1.5	0.152439024390244	-0.04142099107674	0.001517776383105
1.5	0.13550135501355	-0.041276790600833	0.001424413325402
1.5	0.121951219512195	-0.04377361451517	0.001237685306365
1.5	0.110864745011086	-0.04324990481856	0.000984857525283
1.5	0.101626016260163	-0.044186637120762	0.001150361808447
1.5	0.087108013937282	-0.047652533610946	0.001206847828673
1.5	0.609756097560976	-0.004850485425342	0.002746423735872
1.5	0.076219512195122	-0.050647385484831	0.001087784235574
1.5	0.060975609756098	-0.054496514574658	0.001373918024985
1.5	0.050813008130081	-0.057832903033908	0.000883670910173
1.5	0.043554006968641	-0.062572391433671	0.00071574497323
1.5	0.40650406504065	-0.019836220107079	0.002541176918501
1.5	0.038109756097561	-0.065982897085068	0.000847097144557
1.5	0.304878048780488	-0.027014703152885	0.002066303212374
1.5	0.030487804878049	-0.068575169541939	0.000686427662106
1.6	0.24390243902439	-0.028072875669245	0.001798233789411
1.6	0.203252032520325	-0.031071046995836	0.001280296609161
1.6	0.174216027874564	-0.034536635930994	0.001246646519929
1.6	0.152439024390244	-0.036076365853659	0.00127771784652
1.6	0.13550135501355	-0.036657624033314	0.001481840928019
1.6	0.121951219512195	-0.038436114217728	0.001318505889352
1.6	0.110864745011086	-0.037420490184414	0.000841513801309
1.6	0.101626016260163	-0.038387648423557	0.001646577513385
1.6	0.087108013937282	-0.040405324211779	0.001058025401547
1.6	0.076219512195122	-0.041735036882808	0.001000023616895
1.6	0.609756097560976	-0.005653099940512	0.00273042641285
1.6	0.060975609756098	-0.045698637120762	0.000997447531231
1.6	0.050813008130081	-0.047108038072576	0.000501003456276
1.6	0.043554006968641	-0.049777745389649	0.000999957941701
1.6	0.40650406504065	-0.020818856038073	0.002394350446163
1.6	0.304878048780488	-0.024992165377751	0.002554161570494
1.6	0.038109756097561	-0.051915225461035	0.000651284176086
1.6	0.030487804878049	-0.053696198096371	0.000593108744795
1.7	0.24390243902439	-0.028553710291493	0.001209359250446
1.7	0.203252032520325	-0.036250434265318	0.001356588340274
1.7	0.174216027874564	-0.036157201665675	0.001281775312314
1.7	0.152439024390244	-0.040043491374182	0.001059924509221
1.7	0.13550135501355	-0.039172926234384	0.001043238429506
1.7	0.121951219512195	-0.04023997620464	0.001364885365854
1.7	0.110864745011086	-0.041902826293873	0.001032813622844
1.7	0.101626016260163	-0.039237778703153	0.000987805413444
1.7	0.087108013937282	-0.044501760261749	0.000787846876859
1.7	0.076219512195122	-0.044683227245687	0.001076591850089
1.7	0.609756097560976	-0.007642464009518	0.00243020184414
1.7	0.060975609756098	-0.047787312908983	0.001033479595479
1.7	0.050813008130081	-0.049625588340274	0.000848809756098
1.7	0.043554006968641	-0.050102798334325	0.001102571683522
1.7	0.40650406504065	-0.025916228435455	0.002810830041642
1.7	0.038109756097561	-0.052238332540155	0.000677397204045
1.7	0.304878048780488	-0.028622878643665	0.00238878845925
1.7	0.030487804878049	-0.053251469363474	0.000709329089827
1.8	0.24390243902439	-0.031040673408685	0.001371997441999
1.8	0.203252032520325	-0.040161820345033	0.001563562879239
1.8	0.174216027874564	-0.037311094586556	0.001425774479477
1.8	0.152439024390244	-0.041883541344438	0.00087280333135
1.8	0.13550135501355	-0.040576671624033	0.001198166627008
1.8	0.121951219512195	-0.042369333729923	0.001415191850089
1.8	0.110864745011086	-0.043081022010708	0.001492502260559
1.8	0.101626016260163	-0.041693618679358	0.000972049732302
1.8	0.087108013937282	-0.046050285544319	0.001047007495538
1.8	0.609756097560976	-0.010720209994051	0.002100187804878
1.8	0.076219512195122	-0.045723081499108	0.001086503688281
1.8	0.060975609756098	-0.050065704342653	0.001058583164783
1.8	0.050813008130081	-0.051912915526472	0.000781267578822
1.8	0.043554006968641	-0.052414475907198	0.000854925936942
1.8	0.40650406504065	-0.02830363236169	0.002819416656752
1.8	0.304878048780488	-0.030436911957168	0.002155605770375
1.8	0.038109756097561	-0.056137309339679	0.000671735098156
1.8	0.030487804878049	-0.057465903628792	0.00091159553837
1.9	0.24390243902439	-0.033090377751339	0.001724767459845
1.9	0.203252032520325	-0.040035888756693	0.001365725461035
1.9	0.174216027874564	-0.038747027959548	0.001572119809637
1.9	0.152439024390244	-0.043070863176681	0.001192233967876
1.9	0.13550135501355	-0.040549646638905	0.00126488548483
1.9	0.121951219512195	-0.041722920285544	0.000976999464604
1.9	0.110864745011086	-0.042866202260559	0.001698751992861
1.9	0.101626016260163	-0.042614665080309	0.001270725817966
1.9	0.087108013937282	-0.044868104699584	0.001153299286139
1.9	0.609756097560976	-0.011864217132659	0.001894562641285
1.9	0.076219512195122	-0.046460130279596	0.00101169405116
1.9	0.060975609756098	-0.048709185603807	0.000899718024985
1.9	0.050813008130081	-0.049557081499108	0.001042214336704
1.9	0.043554006968641	-0.051090084473528	0.000710814217728
1.9	0.40650406504065	-0.029200094586556	0.002720375728733
1.9	0.304878048780488	-0.030918635930994	0.002261754967281
1.9	0.038109756097561	-0.054065144556812	0.000592156395003
1.9	0.030487804878049	-0.054072748364069	0.000593306347412
2	0.24390243902439	-0.036393444378346	0.001544062284355
2	0.203252032520325	-0.03645204759072	0.001570023497918
2	0.174216027874564	-0.037255412849494	0.001407097323022
2	0.152439024390244	-0.03833711302796	0.001469018381916
2	0.13550135501355	-0.038634343842951	0.001266735276621
2	0.121951219512195	-0.039410810232005	0.001083256692445
2	0.110864745011086	-0.040130513979774	0.001332457763236
2	0.101626016260163	-0.043484212373587	0.001282954610351
2	0.087108013937282	-0.043196435455086	0.001362611243308
2	0.609756097560976	-0.012385276621059	0.002847039797739
2	0.076219512195122	-0.044615321237359	0.000764445389649
2	0.060975609756098	-0.045814494348602	0.000731318857823
2	0.050813008130081	-0.048520844140393	0.000779859369423
2	0.043554006968641	-0.050314125520524	0.000823741046996
2	0.40650406504065	-0.021745521713266	0.001864360737656
2	0.038109756097561	-0.053800344437835	0.000836563057704
2	0.304878048780488	-0.033883692444973	0.001813460499703
2	0.030487804878049	-0.057648048780488	0.000519877245687
2.5	0.24390243902439	-0.011020156454491	0.001531759904819
2.5	0.203252032520325	-0.012386622843546	0.001205936525877
2.5	0.174216027874564	-0.011708718024985	0.001462780368828
2.5	0.152439024390244	-0.011642708506841	0.001451950743605
2.5	0.13550135501355	-0.011293363474123	0.001124596252231
2.5	0.121951219512195	-0.010922301011303	0.001229506186794
2.5	0.110864745011086	-0.012039591909578	0.000865651576443
2.5	0.101626016260163	-0.012087776918501	0.001023667697799
2.5	0.087108013937282	-0.011982480071386	0.000992978108269
2.5	0.076219512195122	-0.011923079119572	0.000929172278406
2.5	0.609756097560976	-0.005061575252826	0.002661727662106
2.5	0.060975609756098	-0.014033948245092	0.000669257346817
2.5	0.050813008130081	-0.015325830458061	0.000637700951814
2.5	0.043554006968641	-0.014257665675193	0.000742933670434
2.5	0.038109756097561	-0.017553337894111	0.00082313420583
2.5	0.40650406504065	-0.004653551814396	0.0023868297442
2.5	0.030487804878049	-0.017833041046996	0.000946858774539
2.5	0.304878048780488	-0.008801691850089	0.001585018917311
3	0.24390243902439	-0.037885404521118	0.001740859428911
3	0.203252032520325	-0.039772425342058	0.001475117906008
3	0.174216027874564	-0.037361404521118	0.001427566567519
3	0.152439024390244	-0.03911051933373	0.001164308030934
3	0.13550135501355	-0.039387372397383	0.001108532659131
3	0.121951219512195	-0.040676606781678	0.001080902141582
3	0.110864745011086	-0.038848130279596	0.001217285841761
3	0.101626016260163	-0.040741524687686	0.00102774646044
3	0.087108013937282	-0.041874872099941	0.001006611243308
3	0.076219512195122	-0.041347133254016	0.000935054967281
3	0.609756097560976	-0.031089039262344	0.002474182093992
3	0.050813008130081	-0.044195525877454	0.000831481082689
3	0.043554006968641	-0.044709621058894	0.000869263831053
3	0.060975609756098	-0.044169299226651	0.000899083521713
3	0.038109756097561	-0.044405713860797	0.001019651933373
3	0.40650406504065	-0.036600051754908	0.002181817787032
3	0.030487804878049	-0.046494239738251	0.000554432641285
3	0.304878048780488	-0.038831986912552	0.001514704283165
3.5	0.24390243902439	-0.116414681737061	0.00195675651398
3.5	0.203252032520325	-0.122543456276026	0.001792536109459
3.5	0.174216027874564	-0.122751629982153	0.001510938429506
3.5	0.152439024390244	-0.128001707317073	0.001819047114813
3.5	0.13550135501355	-0.128729851279001	0.001613732004759
3.5	0.121951219512195	-0.13243759666865	0.00161218810232
3.5	0.110864745011086	-0.130652064247472	0.001317368530637
3.5	0.101626016260163	-0.137238970850684	0.001472945806068
3.5	0.087108013937282	-0.139688976799524	0.001435615050565
3.5	0.076219512195122	-0.144322355740631	0.001529879298037
3.5	0.060975609756098	-0.152783331350387	0.001102946817371
3.5	0.050813008130081	-0.163328352171327	0.0014961743605
3.5	0.609756097560976	-0.082959202855443	0.002585995062463
3.5	0.043554006968641	-0.168404306960143	0.002343886734087
3.5	0.038109756097561	-0.171387983343248	0.00125960928019
3.5	0.030487804878049	-0.170075389649018	0.000705622070196
3.5	0.40650406504065	-0.099053515764426	0.002532271861987
3.5	0.304878048780488	-0.11270260559191	0.002213921118382
4	0.24390243902439	-0.177666888756692	0.002385200178465
4	0.203252032520325	-0.205439452706722	0.002252878167757
4	0.174216027874564	-0.240497311124331	0.002310659726353
4	0.152439024390244	-0.268343515764426	0.002005114693635
4	0.13550135501355	-0.284971867935752	0.002233199524093
4	0.110864745011086	-0.302333860797144	0.003538706424747
4	0.121951219512195	-0.300691368233194	0.002240254193932
4	0.087108013937282	-0.308806246281975	0.002918790005949
4	0.076219512195122	-0.313906989886972	0.002768140690065
4	0.060975609756098	-0.315912766210589	0.002361272813801
4	0.050813008130081	-0.317239131469363	0.002109535871505
4	0.043554006968641	-0.315710333135039	0.002342556276026
4	0.101626016260163	-0.310041124330755	0.001638223973825
4	0.609756097560976	-0.105914473527662	0.002700118143962
4	0.038109756097561	-0.316715199286139	0.002143581915526
4	0.40650406504065	-0.125832712671029	0.004993260916121
4	0.030487804878049	-0.318459066032124	0.002810098274836
4	0.304878048780488	-0.158010719809637	0.002113358298632
4.5	0.24390243902439	-0.113992177275431	0.003569021415824
4.5	0.174216027874564	-0.115667025580012	0.002463901368233
4.5	0.152439024390244	-0.118059690660321	0.002670878227246
4.5	0.13550135501355	-0.117505133848899	0.003135167638311
4.5	0.110864745011086	-0.11326993456276	0.002532835574063
4.5	0.087108013937282	-0.116208893515764	0.002170648542534
4.5	0.203252032520325	-0.115533480071386	0.001773325698989
4.5	0.076219512195122	-0.121839107674004	0.00159496543724
4.5	0.060975609756098	-0.122241576442594	0.001007961451517
4.5	0.121951219512195	-0.115844003569304	0.001445540749554
4.5	0.050813008130081	-0.128123539559786	0.002110195121951
4.5	0.101626016260163	-0.116995330160619	0.001263141225461
4.5	0.043554006968641	-0.129099173111243	0.002683723081499
4.5	0.40650406504065	-0.104589232599643	0.003754918560381
4.5	0.038109756097561	-0.136629845330161	0.002218323319453
4.5	0.609756097560976	-0.097390380725759	0.002605176621059
4.5	0.030487804878049	-0.140458429506246	0.001569747471743
4.5	0.304878048780488	-0.115001481261154	0.001965927424152
5	0.24390243902439	-0.07627741225461	0.002286487983343
5	0.174216027874564	-0.078505681142177	0.001744085068412
5	0.13550135501355	-0.080989779892921	0.002191267340869
5	0.076219512195122	-0.079413426531826	0.001469015942891
5	0.050813008130081	-0.080538738845925	0.001105197798929
5	0.40650406504065	-0.074310713860797	0.002987266091612
5	0.038109756097561	-0.080290856632957	0.001194258477097
5	0.304878048780488	-0.075399535990482	0.001553664009518
5	0.609756097560976	-0.075892944675788	0.001772897858418
5.5	0.24390243902439	-0.049368088042832	0.00159080630577
5.5	0.174216027874564	-0.048003464604402	0.001959218441404
5.5	0.13550135501355	-0.048283798929209	0.002561934919691
5.5	0.152439024390244	-0.049875140987508	0.001083276145152
5.5	0.076219512195122	-0.049160313503867	0.001204892682927
5.5	0.101626016260163	-0.050489127305176	0.001134228970851
5.5	0.050813008130081	-0.047994372397383	0.001182608625818
5.5	0.203252032520325	-0.048502731112433	0.000842737596669
5.5	0.40650406504065	-0.046570892920881	0.003102985663296
5.5	0.038109756097561	-0.046225146341463	0.001092271207615
5.5	0.121951219512195	-0.047561859012493	0.000656076026175
5.5	0.304878048780488	-0.047336651992861	0.001537373944081
5.5	0.609756097560976	-0.047882992861392	0.001602311600238
6	0.24390243902439	-0.025940969660916	0.001675175728733
6	0.174216027874564	-0.02546954015467	0.002302961273052
6	0.13550135501355	-0.023616814991077	0.002113273289709
6	0.076219512195122	-0.024247883997621	0.001653979119572
6	0.152439024390244	-0.024896058298632	0.000945537775134
6	0.050813008130081	-0.024009278405711	0.000835687388459
6	0.101626016260163	-0.024907568114218	0.000916241225461
6	0.203252032520325	-0.024579784651993	0.000853756038073
6	0.40650406504065	-0.022173631171922	0.002766797560976
6	0.038109756097561	-0.022904521118382	0.00122435092207
6	0.121951219512195	-0.023035217132659	0.000664829089827
6	0.304878048780488	-0.023795649613325	0.001410809875074
6	0.609756097560976	-0.026351929208804	0.001620244556811
6.5	0.24390243902439	-0.014583107674004	0.001981697204045
6.5	0.174216027874564	-0.017231742415229	0.002174581677573
6.5	0.13550135501355	-0.015660461035098	0.00218964907793
6.5	0.076219512195122	-0.015733237953599	0.001076005710886
6.5	0.152439024390244	-0.01686348661511	0.001020173706127
6.5	0.101626016260163	-0.016411078524688	0.000872413325402
6.5	0.050813008130081	-0.015886337299227	0.001124878465199
6.5	0.203252032520325	-0.014166644854254	0.000799711183819
6.5	0.40650406504065	-0.008433509815586	0.002653130696014
6.5	0.038109756097561	-0.015964718024985	0.000653165615705
6.5	0.121951219512195	-0.014928520523498	0.000626041760857
6.5	0.304878048780488	-0.012389173111243	0.001545016835217
6.5	0.609756097560976	-0.010123893515765	0.0015985851279
7	0.24390243902439	-0.006516624628198	0.001821663533611
7	0.174216027874564	-0.007033984533016	0.001736862224866
7	0.13550135501355	-0.00944907138608	0.00203383158834
7	0.076219512195122	-0.007194892325996	0.001032535217133
7	0.152439024390244	-0.006701094586556	0.000899468352171
7	0.050813008130081	-0.004615927245687	0.000941127067222
7	0.101626016260163	-0.005108017251636	0.000661478286734
7	0.203252032520325	-0.005022380785247	0.000780544199881
7	0.40650406504065	-0.007429191552647	0.002676644735277
7	0.121951219512195	-0.005772792444973	0.000596243010113
7	0.304878048780488	-0.005850257941701	0.001426404402142
7	0.609756097560976	-0.004292972040452	0.001448107198096
7.5	0.24390243902439	-0.003916742950625	0.001746844913742
7.5	0.174216027874564	-0.00475612825699	0.001626999583581
7.5	0.13550135501355	-0.003136229387269	0.00135039518144
7.5	0.076219512195122	-0.004013909756098	0.00124495389649
7.5	0.152439024390244	-0.00234369886972	0.000759620226056
7.5	0.050813008130081	-0.002179719750149	0.000792733135039
7.5	0.203252032520325	-0.001852217370613	0.000815244675788
7.5	0.101626016260163	-0.002117369066032	0.000854574776919
7.5	0.40650406504065	-0.00828059369423	0.002612021534801
7.5	0.121951219512195	-0.00167395092207	0.000640151873885
7.5	0.304878048780488	-0.002506708744795	0.00117941451517
7.5	0.609756097560976	-0.002977537894111	0.001367597798929
8	0.24390243902439	-0.003758652528257	0.001478579060083
8	0.174216027874564	-0.003642673646639	0.001397417430101
8	0.13550135501355	-0.003351169006544	0.001659472516359
8	0.076219512195122	-0.003430796311719	0.000959268054729
8	0.152439024390244	-0.001608433135039	0.000938149910767
8	0.050813008130081	-0.001209850029744	0.001199027959548
8	0.203252032520325	-0.001419647888162	0.00068989256395
8	0.101626016260163	-0.001820503390839	0.00067317584771
8	0.40650406504065	-0.00763493753718	0.002530795300416
8	0.304878048780488	-0.002410129863177	0.00115110707912
8	0.121951219512195	-0.001128807317073	0.000566621136228
8	0.609756097560976	-0.002820530874479	0.001361111421773
8.5	0.24390243902439	-0.00341681600238	0.001072151397977
8.5	0.174216027874564	-0.003448030696014	0.001966753658537
8.5	0.13550135501355	-0.00404443753718	0.001232164901844
8.5	0.076219512195122	-0.003505052171327	0.001033689649018
8.5	0.152439024390244	-0.00151244610351	0.00085071225461
8.5	0.050813008130081	-0.001290940392623	0.001230126174896
8.5	0.203252032520325	-0.00161839886972	0.000742270910173
8.5	0.40650406504065	-0.007967426531826	0.002557275074361
8.5	0.101626016260163	-0.00161158661511	0.000735135098156
8.5	0.304878048780488	-0.001727509875074	0.001161754491374
8.5	0.121951219512195	-0.001732220226056	0.000640753837002
8.5	0.609756097560976	-0.002641401725164	0.001408867935753


==> anc/pd_nf2_c_slac.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.609756097560976	-0.002799556216538	0.002481981558596
0	0.40650406504065	-0.023126533610946	0.012988472337894
0	0.304878048780488	-0.003790594110648	0.006755806067817
0	0.24390243902439	0.008118383700178	0.021204018441404
0	0.203252032520325	0.045546670434265	0.019329682926829
0	0.174216027874564	0.088454479476502	0.041231555621654
0	0.152439024390244	0.287892641284949	0.042382025580012
0	0.13550135501355	0.352594211778703	0.041117008328376
0	0.121951219512195	0.415577697798929	0.052595781082689
0	0.110864745011086	0.596097679952409	0.051260345032719
0	0.101626016260163	0.674622129684711	0.043383715050565
0	0.087108013937282	0.89336496133254	0.0199969702558
0	0.076219512195122	0.930747650208209	0.022251773349197
0	0.060975609756098	1.01491469363474	0.008316854848305
0	0.050813008130081	1.01080910172516	0.005905873289709
0	0.043554006968641	1.01010160618679	0.00778048066627
0	0.038109756097561	1.00834455681142	0.008985016061868
0	0.030487804878049	0.996908030933968	0.006763357525283
0.1	0.609756097560976	-0.003363759666865	0.006205643069601
0.1	0.40650406504065	-0.013545576442594	0.014804538370018
0.1	0.304878048780488	0.003808635098156	0.006398098750744
0.1	0.24390243902439	0.010768704937537	0.023066982748364
0.1	0.203252032520325	0.027237885187389	0.023346054729328
0.1	0.174216027874564	0.069810660321237	0.029723283759667
0.1	0.152439024390244	0.199022938726948	0.032376782867341
0.1	0.13550135501355	0.197321522903034	0.042673174301011
0.1	0.121951219512195	0.472635639500297	0.037418349196907
0.1	0.110864745011086	0.495662349791791	0.047079292682927
0.1	0.101626016260163	0.674387983343248	0.029343377156455
0.1	0.087108013937282	0.723922248661511	0.041495317668055
0.1	0.076219512195122	0.900248007138608	0.022747295657347
0.1	0.060975609756098	0.989783045806068	0.014404464009518
0.1	0.050813008130081	0.984726055919096	0.006596493158834
0.1	0.043554006968641	1.0051007138608	0.007234806662701
0.1	0.038109756097561	1.00734069006544	0.006644741225461
0.1	0.030487804878049	0.992485841760856	0.006099590124926
0.109756097560976	0.24390243902439	0.019365267102915	0.024152703747769
0.109756097560976	0.203252032520325	0.006565303390839	0.034797837001785
0.109756097560976	0.174216027874564	0.113654580606782	0.035552195121951
0.109756097560976	0.152439024390244	0.106929619274242	0.056457051754908
0.109756097560976	0.13550135501355	0.238825817965497	0.049582311124331
0.109756097560976	0.121951219512195	0.397839595478882	0.047387386674599
0.109756097560976	0.110864745011086	0.515767120761451	0.052869985722784
0.109756097560976	0.101626016260163	0.609563950029744	0.046080146936347
0.109756097560976	0.087108013937282	0.794370910172516	0.037871666270077
0.109756097560976	0.076219512195122	0.844655681142177	0.042961809042237
0.109756097560976	0.060975609756098	0.977939500297442	0.016474114812612
0.109756097560976	0.050813008130081	0.97089750148721	0.013059728138013
0.109756097560976	0.043554006968641	0.961149137418203	0.032552073170732
0.109756097560976	0.038109756097561	0.991429030339084	0.013105343248067
0.109756097560976	0.030487804878049	1.00710124925639	0.006124199881023
0.119512195121951	0.24390243902439	0.029135854848305	0.020167157644259
0.119512195121951	0.203252032520325	0.00738443010113	0.028618329565735
0.119512195121951	0.174216027874564	0.085167828673409	0.044078156454491
0.119512195121951	0.152439024390244	0.129293170731707	0.053840319452707
0.119512195121951	0.13550135501355	0.282073741820345	0.04081001784652
0.119512195121951	0.121951219512195	0.442518548483046	0.053448666270077
0.119512195121951	0.110864745011086	0.428151671624033	0.067991629982154
0.119512195121951	0.101626016260163	0.582502201070791	0.049089025580012
0.119512195121951	0.087108013937282	0.709601427721594	0.036946759666865
0.119512195121951	0.076219512195122	0.835110172516359	0.025228428316478
0.119512195121951	0.060975609756098	0.988993039857228	0.013045460440214
0.119512195121951	0.050813008130081	0.975300773349197	0.013110942296252
0.119512195121951	0.043554006968641	1.00575823914337	0.006367493753718
0.119512195121951	0.038109756097561	0.996050743604997	0.01073399702558
0.119512195121951	0.030487804878049	1.00976067816776	0.006502966686496
0.129268292682927	0.24390243902439	0.027428311719215	0.022206247471743
0.129268292682927	0.203252032520325	0.000249136174896	0.037444661511005
0.129268292682927	0.174216027874564	0.144157198096371	0.044515161808447
0.129268292682927	0.152439024390244	0.07134496728138	0.05129001189768
0.129268292682927	0.13550135501355	0.261954527067222	0.047320196906603
0.129268292682927	0.121951219512195	0.326474378346222	0.04507005056514
0.129268292682927	0.110864745011086	0.495663069601428	0.0441881338489
0.129268292682927	0.101626016260163	0.576587144556811	0.047294200475907
0.129268292682927	0.087108013937282	0.652462938726948	0.040825201070791
0.129268292682927	0.076219512195122	0.730146222486615	0.088999797739441
0.129268292682927	0.060975609756098	0.950602795954789	0.033313066627008
0.129268292682927	0.050813008130081	0.939736406900654	0.037087456276026
0.129268292682927	0.043554006968641	0.997228019036288	0.00924248066627
0.129268292682927	0.038109756097561	0.995161867935753	0.006857908982748
0.129268292682927	0.030487804878049	1.00881606186794	0.005245899345628
0.139024390243902	0.24390243902439	0.032363819750149	0.022396326591315
0.139024390243902	0.203252032520325	0.002760339321832	0.027070989886972
0.139024390243902	0.174216027874564	0.120690761451517	0.039534775728733
0.139024390243902	0.152439024390244	0.107313010113028	0.054234762641285
0.139024390243902	0.13550135501355	0.211765532421178	0.039725440809042
0.139024390243902	0.121951219512195	0.355872807852469	0.05542810707912
0.139024390243902	0.110864745011086	0.385528738845925	0.069820553242118
0.139024390243902	0.101626016260163	0.55571254610351	0.050050205234979
0.139024390243902	0.087108013937282	0.693000773349197	0.053756565139798
0.139024390243902	0.076219512195122	0.856147114812611	0.033623163593099
0.139024390243902	0.060975609756098	0.967052290303391	0.019967471148126
0.139024390243902	0.050813008130081	0.977702617489589	0.012364466983938
0.139024390243902	0.043554006968641	0.959806662700773	0.016985094586556
0.139024390243902	0.038109756097561	0.998432064247472	0.011196992266508
0.139024390243902	0.030487804878049	1.0046747174301	0.005660484116597
0.148780487804878	0.24390243902439	0.034647277215943	0.023186867935753
0.148780487804878	0.203252032520325	0.000597239321832	0.032580624033314
0.148780487804878	0.174216027874564	0.112336716240333	0.031489885187389
0.148780487804878	0.152439024390244	0.104155217132659	0.05257561748959
0.148780487804878	0.13550135501355	0.167166924449732	0.03997397917906
0.148780487804878	0.121951219512195	0.344200969660916	0.056368654967281
0.148780487804878	0.110864745011086	0.373402272456871	0.050406364069007
0.148780487804878	0.101626016260163	0.510711213563355	0.045097942891136
0.148780487804878	0.087108013937282	0.671888756692445	0.03140054015467
0.148780487804878	0.076219512195122	0.654522784057109	0.063251707317073
0.148780487804878	0.060975609756098	0.968576085663296	0.014232497917906
0.148780487804878	0.050813008130081	0.927626829268293	0.036724893515765
0.148780487804878	0.043554006968641	0.929098393813206	0.047229093396788
0.148780487804878	0.038109756097561	0.993140630577038	0.010353625817966
0.148780487804878	0.030487804878049	1.00669137418203	0.008079756692445
0.160975609756098	0.24390243902439	0.018346832837597	0.022367950624628
0.160975609756098	0.203252032520325	0.005149009934563	0.02815602082094
0.160975609756098	0.174216027874564	0.095599613325402	0.038721875074361
0.160975609756098	0.152439024390244	0.076893408685306	0.051867021415824
0.160975609756098	0.13550135501355	0.153720178465199	0.046375150505651
0.160975609756098	0.121951219512195	0.316685526472338	0.065449500297442
0.160975609756098	0.110864745011086	0.357130398572278	0.063717929803688
0.160975609756098	0.101626016260163	0.416565782272457	0.051917022605592
0.160975609756098	0.087108013937282	0.570387269482451	0.053305813801309
0.160975609756098	0.076219512195122	0.650837775133849	0.065617709696609
0.160975609756098	0.060975609756098	0.779715229030339	0.041465436644854
0.160975609756098	0.050813008130081	0.834535276621059	0.069262117787032
0.160975609756098	0.043554006968641	0.781867638310529	0.116965139797739
0.160975609756098	0.038109756097561	0.991511600237953	0.010732785841761
0.160975609756098	0.030487804878049	0.995940987507436	0.007888396192742
0.170731707317073	0.24390243902439	0.012001523497918	0.017543380130875
0.170731707317073	0.203252032520325	0.038770342653183	0.023359938726948
0.170731707317073	0.174216027874564	0.072801445568114	0.037086146936348
0.170731707317073	0.152439024390244	0.086031594289114	0.043951341463415
0.170731707317073	0.13550135501355	0.113715663295657	0.035420491374182
0.170731707317073	0.121951219512195	0.242428286734087	0.054298982748364
0.170731707317073	0.110864745011086	0.360527138607971	0.037296190362879
0.170731707317073	0.101626016260163	0.358753718024985	0.061306329565735
0.170731707317073	0.087108013937282	0.575018286734087	0.045937544318858
0.170731707317073	0.076219512195122	0.572229595478882	0.067383515764426
0.170731707317073	0.060975609756098	0.764679535990482	0.061618221296847
0.170731707317073	0.050813008130081	0.897962046400952	0.051250754907793
0.170731707317073	0.043554006968641	0.896734265318263	0.056905721594289
0.170731707317073	0.038109756097561	0.938109458655562	0.033289248661511
0.170731707317073	0.030487804878049	0.999122605591909	0.007277051754908
0.180487804878049	0.24390243902439	0.019384198691255	0.014541677572873
0.180487804878049	0.203252032520325	0.035970177870315	0.026630251041047
0.180487804878049	0.174216027874564	0.05665709815586	0.033601574063058
0.180487804878049	0.152439024390244	0.101068340273647	0.058821538370018
0.180487804878049	0.13550135501355	0.149742724568709	0.059492135633552
0.180487804878049	0.121951219512195	0.251095282569899	0.053115807257585
0.180487804878049	0.110864745011086	0.316367275431291	0.054332699583581
0.180487804878049	0.101626016260163	0.339495752528257	0.052726250446163
0.180487804878049	0.087108013937282	0.419151118381916	0.063683129089828
0.180487804878049	0.076219512195122	0.52217245092207	0.085093789411065
0.180487804878049	0.060975609756098	0.697541939321832	0.094061463414634
0.180487804878049	0.050813008130081	0.828757941701368	0.043914224866151
0.180487804878049	0.043554006968641	0.701271980963712	0.138210904223676
0.180487804878049	0.038109756097561	0.70126002379536	0.152045698988697
0.180487804878049	0.030487804878049	0.954655443188578	0.044910844140393
0.190243902439024	0.24390243902439	0.009383820345033	0.022000154669839
0.190243902439024	0.203252032520325	0.021028289113623	0.029434842355741
0.190243902439024	0.174216027874564	0.071086448542534	0.029442556216538
0.190243902439024	0.152439024390244	0.072898917311124	0.049945591314694
0.190243902439024	0.13550135501355	0.072716662700773	0.047431550267698
0.190243902439024	0.121951219512195	0.236976668649613	0.03635294943486
0.190243902439024	0.110864745011086	0.274549494348602	0.068445556216538
0.190243902439024	0.101626016260163	0.3353049553837	0.042502323022011
0.190243902439024	0.087108013937282	0.3903900892326	0.052994958953004
0.190243902439024	0.076219512195122	0.436360517549078	0.063917061273052
0.190243902439024	0.060975609756098	0.545994378346222	0.115445609756098
0.190243902439024	0.050813008130081	0.591201695419393	0.126503581201666
0.190243902439024	0.043554006968641	0.840342058298632	0.055538200475907
0.190243902439024	0.038109756097561	0.996358298631767	0.009477698393813
0.190243902439024	0.030487804878049	0.978877156454491	0.012258646638906
0.2	0.609756097560976	-0.006090102320048	0.007680293872695
0.2	0.40650406504065	-0.009611424747174	0.016671323022011
0.2	0.304878048780488	0.006812807852469	0.010696418798334
0.2	0.24390243902439	-0.000513828715051	0.018324249256395
0.2	0.203252032520325	0.004585064961333	0.025684188578227
0.2	0.174216027874564	0.027021659131469	0.025325464604402
0.2	0.152439024390244	0.081007227840571	0.022028241522903
0.2	0.13550135501355	0.106265425342058	0.027949662700773
0.2	0.121951219512195	0.153454217727543	0.030515424747174
0.2	0.110864745011086	0.172889631171921	0.041522828078525
0.2	0.101626016260163	0.317588381915526	0.043051037477692
0.2	0.087108013937282	0.3402049851279	0.051415380130875
0.2	0.076219512195122	0.444281790600833	0.067193420582986
0.2	0.060975609756098	0.437722082093992	0.081122088042832
0.2	0.050813008130081	0.561678756692445	0.093674467578822
0.2	0.043554006968641	0.690374182034503	0.111366603212374
0.2	0.038109756097561	0.500218726948245	0.134238262938727
0.2	0.030487804878049	0.356124045211184	0.135228941106484
0.209756097560976	0.24390243902439	0.006265182629387	0.018431984533016
0.209756097560976	0.203252032520325	0.025622019631172	0.021454240928019
0.209756097560976	0.174216027874564	0.042383938726948	0.031870960737656
0.209756097560976	0.152439024390244	0.079862920880428	0.043269445568114
0.209756097560976	0.13550135501355	0.049195476502082	0.034230963712076
0.209756097560976	0.121951219512195	0.143212665080309	0.048846848899465
0.209756097560976	0.110864745011086	0.280765859607376	0.048962282569899
0.209756097560976	0.101626016260163	0.168925240928019	0.045805213563355
0.209756097560976	0.087108013937282	0.431994336704343	0.040622061867936
0.209756097560976	0.076219512195122	0.269804402141582	0.081642266508031
0.209756097560976	0.060975609756098	0.336108268887567	0.061912897085068
0.209756097560976	0.050813008130081	0.573546769779893	0.11481242712671
0.209756097560976	0.043554006968641	0.576723307555027	0.130045449137418
0.209756097560976	0.038109756097561	0.266578286734087	0.14418254610351
0.209756097560976	0.030487804878049	0.742963533610946	0.138869375371802
0.219512195121951	0.24390243902439	0.000107943563355	0.01979390779298
0.219512195121951	0.203252032520325	0.021648556216538	0.016210235574063
0.219512195121951	0.174216027874564	0.057812925044616	0.028201231409875
0.219512195121951	0.152439024390244	0.032955287328971	0.026320644854254
0.219512195121951	0.13550135501355	0.035396855443189	0.032327464009518
0.219512195121951	0.121951219512195	0.041189120166568	0.044683506246282
0.219512195121951	0.110864745011086	0.199259190957763	0.04827508625818
0.219512195121951	0.101626016260163	0.094999851279001	0.033350402736466
0.219512195121951	0.087108013937282	0.233349274241523	0.059227158834027
0.219512195121951	0.076219512195122	0.294380226055919	0.054259012492564
0.219512195121951	0.060975609756098	0.548975580011898	0.09054996430696
0.219512195121951	0.050813008130081	0.29839995835812	0.125696704342653
0.219512195121951	0.043554006968641	0.544729208804283	0.134634229625223
0.219512195121951	0.038109756097561	0.892320761451517	0.06855496133254
0.219512195121951	0.030487804878049	0.921590600832837	0.079486870910173
0.229268292682927	0.24390243902439	-0.000693558774539	0.019110164782867
0.229268292682927	0.203252032520325	-0.000366724116597	0.028347529446758
0.229268292682927	0.174216027874564	0.049923568114218	0.025616854253421
0.229268292682927	0.152439024390244	0.020815337299227	0.040645011302796
0.229268292682927	0.13550135501355	0.039246422962522	0.036318280190363
0.229268292682927	0.121951219512195	0.070873140987508	0.032227892920881
0.229268292682927	0.110864745011086	0.149509833432481	0.054529670434265
0.229268292682927	0.101626016260163	0.120881308744795	0.026172653182629
0.229268292682927	0.087108013937282	0.187748114217728	0.041818778703153
0.229268292682927	0.076219512195122	0.0789851041047	0.065120707911957
0.229268292682927	0.060975609756098	0.34104506246282	0.088081725163593
0.229268292682927	0.050813008130081	0.251794497323022	0.108201695419393
0.229268292682927	0.043554006968641	0.190898941106484	0.143921528851874
0.229268292682927	0.038109756097561	-0.145036567519334	0.087389553837002
0.229268292682927	0.030487804878049	0.686034681737061	0.16128249851279
0.239024390243902	0.24390243902439	0.002076513801309	0.01640041522903
0.239024390243902	0.203252032520325	-0.004511137418203	0.02982594646044
0.239024390243902	0.174216027874564	0.031904951814396	0.029025562165378
0.239024390243902	0.152439024390244	0.00106913307555	0.032624079119572
0.239024390243902	0.13550135501355	0.077552998215348	0.039665154074955
0.239024390243902	0.121951219512195	0.067086424747174	0.036193147531231
0.239024390243902	0.110864745011086	0.063426258179655	0.039276007138608
0.239024390243902	0.101626016260163	0.081314253420583	0.030821227840571
0.239024390243902	0.087108013937282	0.160766698393813	0.050709054729328
0.239024390243902	0.076219512195122	-0.001640337596669	0.045051672218917
0.239024390243902	0.060975609756098	0.251931302795955	0.065935794170137
0.239024390243902	0.050813008130081	0.243865883402736	0.105105883402736
0.239024390243902	0.043554006968641	0.600666627007733	0.105371695419393
0.239024390243902	0.038109756097561	0.402882682926829	0.16181503271862
0.239024390243902	0.030487804878049	-0.279675859607376	0.010821220107079
0.248780487804878	0.24390243902439	-0.000695736704343	0.019903462224866
0.248780487804878	0.203252032520325	-0.000989304521118	0.026360393813207
0.248780487804878	0.174216027874564	0.040843113622844	0.027514243902439
0.248780487804878	0.152439024390244	0.007890769185009	0.041829227840571
0.248780487804878	0.13550135501355	0.074734544913742	0.023062250446163
0.248780487804878	0.121951219512195	0.080638453301606	0.034600494348602
0.248780487804878	0.110864745011086	0.11339250446163	0.035754874479477
0.248780487804878	0.101626016260163	0.050316031528852	0.040230487209994
0.248780487804878	0.087108013937282	0.112727204045211	0.049147072575848
0.248780487804878	0.076219512195122	0.016372870315289	0.045683433670434
0.248780487804878	0.060975609756098	0.155015698988697	0.09157252825699
0.248780487804878	0.050813008130081	0.035643986317668	0.077474711481261
0.248780487804878	0.043554006968641	0.275911808447353	0.161457941701368
0.248780487804878	0.038109756097561	-0.179874461629982	0.075718393813207
0.248780487804878	0.030487804878049	-0.125522682926829	0.107311725163593
0.260975609756097	0.24390243902439	-0.001473423319453	0.017544341463415
0.260975609756097	0.203252032520325	-0.004070353063653	0.020350078524688
0.260975609756097	0.174216027874564	0.019923824509221	0.024142637715646
0.260975609756097	0.152439024390244	0.004800759071981	0.041218338488995
0.260975609756097	0.13550135501355	0.06705993456276	0.034275903628792
0.260975609756097	0.121951219512195	0.003515860202261	0.030520944675788
0.260975609756097	0.110864745011086	0.061136228435455	0.032647202260559
0.260975609756097	0.101626016260163	0.049966393813207	0.029368348602023
0.260975609756097	0.087108013937282	0.005159330279595	0.056619088042832
0.260975609756097	0.076219512195122	0.009665320642475	0.046533457465794
0.260975609756097	0.060975609756098	0.030732042831648	0.063614836406901
0.260975609756097	0.050813008130081	-0.006409582391434	0.081126496133254
0.260975609756097	0.043554006968641	0.043746681737061	0.118693277810827
0.260975609756097	0.038109756097561	0.210102790005949	0.172287037477692
0.260975609756097	0.030487804878049	-0.301960404521118	0.019022079714456
0.270731707317073	0.24390243902439	0.005324452111838	0.018355923259964
0.270731707317073	0.203252032520325	0.00079232082094	0.024590757882213
0.270731707317073	0.174216027874564	0.016002842950625	0.026969578227246
0.270731707317073	0.152439024390244	-0.038974007733492	0.020667786436645
0.270731707317073	0.13550135501355	0.055308452111838	0.030404533016062
0.270731707317073	0.121951219512195	0.016581712076145	0.037879212968471
0.270731707317073	0.110864745011086	0.009074703152885	0.04270891969066
0.270731707317073	0.101626016260163	0.0362790892326	0.029243966686496
0.270731707317073	0.087108013937282	0.015199055324212	0.037246953599048
0.270731707317073	0.076219512195122	0.007231622843546	0.041141281380131
0.270731707317073	0.060975609756098	-0.11888496133254	0.049188693039857
0.270731707317073	0.050813008130081	0.069700797144557	0.069123325401547
0.270731707317073	0.043554006968641	-0.183237697798929	0.026533834027365
0.270731707317073	0.038109756097561	-0.162581731112433	0.047392906008328
0.270731707317073	0.030487804878049	-0.255713848899465	0.034044189767995
0.280487804878049	0.24390243902439	0.005045469066032	0.021657598453302
0.280487804878049	0.203252032520325	0.009617766210589	0.019038079119572
0.280487804878049	0.174216027874564	0.022062308149911	0.021623903033908
0.280487804878049	0.152439024390244	-0.033947046995836	0.030552794765021
0.280487804878049	0.13550135501355	0.045185505651398	0.025642099940512
0.280487804878049	0.121951219512195	-0.0063411041047	0.027213334324807
0.280487804878049	0.110864745011086	0.008198951814396	0.035958079119572
0.280487804878049	0.101626016260163	-0.034948923259964	0.027053737061273
0.280487804878049	0.087108013937282	0.041758618679358	0.03282290779298
0.280487804878049	0.076219512195122	-0.033746306365259	0.037073482450922
0.280487804878049	0.060975609756098	0.056732908387864	0.0683550446163
0.280487804878049	0.050813008130081	-0.091376531826294	0.056701131469364
0.280487804878049	0.043554006968641	-0.111872950624628	0.104621737061273
0.280487804878049	0.038109756097561	-0.271638114217728	0.020262488994646
0.280487804878049	0.030487804878049	-0.267241879833432	0.017154428911362
0.290243902439024	0.24390243902439	0.002393821832243	0.017099537775134
0.290243902439024	0.203252032520325	0.000895735752528	0.024016326591315
0.290243902439024	0.174216027874564	0.004096189470553	0.020512236763831
0.290243902439024	0.152439024390244	-0.010613585960738	0.031841997620464
0.290243902439024	0.13550135501355	0.022405876264129	0.027872163593099
0.290243902439024	0.121951219512195	-0.042378503271862	0.028003415823914
0.290243902439024	0.110864745011086	0.025063340273647	0.036357211183819
0.290243902439024	0.101626016260163	0.018233927424152	0.028472275431291
0.290243902439024	0.087108013937282	0.032654482450922	0.034079829863177
0.290243902439024	0.076219512195122	-0.040691294467579	0.036247135633552
0.290243902439024	0.060975609756098	-0.093050214158239	0.018434673408685
0.290243902439024	0.050813008130081	0.002896476918501	0.085079726353361
0.290243902439024	0.043554006968641	-0.069164473527662	0.093521558596074
0.290243902439024	0.038109756097561	-0.178261100535396	0.037687230814991
0.290243902439024	0.030487804878049	-0.248304419988102	0.0209510892326
0.3	0.609756097560976	-0.005077922427127	0.005365888399762
0.3	0.40650406504065	-0.010970592504462	0.018168747174301
0.3	0.304878048780488	-0.020017201070791	0.017780105889352
0.3	0.24390243902439	-0.004358344556811	0.014284011302796
0.3	0.203252032520325	-0.01340200594884	0.019736170136823
0.3	0.174216027874564	-0.013378942891136	0.015804908387864
0.3	0.152439024390244	0.033582177275431	0.01567561748959
0.3	0.13550135501355	-0.018492527662106	0.017646027364664
0.3	0.121951219512195	-0.025658561570494	0.021406924449732
0.3	0.110864745011086	0.019998483045806	0.024647258774539
0.3	0.101626016260163	-0.004532548661511	0.022771901249256
0.3	0.087108013937282	0.009229923259964	0.03354412790006
0.3	0.076219512195122	-0.050304325996431	0.021221779298037
0.3	0.060975609756098	-0.100351980963712	0.027151653182629
0.3	0.050813008130081	-0.076807055324212	0.04099394348602
0.3	0.043554006968641	-0.161273610945866	0.023469902439024
0.3	0.038109756097561	-0.175615532421178	0.032164766210589
0.3	0.030487804878049	-0.20995255205235	0.044034151695419
0.309756097560976	0.609756097560976	-0.048288296847115	0.016379035098156
0.309756097560976	0.40650406504065	-0.014171268887567	0.016728910172516
0.309756097560976	0.304878048780488	-0.027240624033314	0.017534290303391
0.309756097560976	0.24390243902439	-0.004672373706127	0.013062769185009
0.309756097560976	0.203252032520325	-0.015811077929804	0.018645224271267
0.309756097560976	0.174216027874564	-0.011525178465199	0.018108721594289
0.309756097560976	0.152439024390244	0.0127881041047	0.014286583581202
0.309756097560976	0.13550135501355	-0.044351794170137	0.017787529446758
0.309756097560976	0.121951219512195	-0.012507820939917	0.022162305175491
0.309756097560976	0.110864745011086	-0.010575310529447	0.013629688875669
0.309756097560976	0.101626016260163	-0.05487391969066	0.02019040928019
0.309756097560976	0.087108013937282	-0.022358706722189	0.024196989886972
0.309756097560976	0.076219512195122	-0.032489060083284	0.024433552647234
0.309756097560976	0.060975609756098	-0.088342754312909	0.023964741820345
0.309756097560976	0.050813008130081	-0.047953703747769	0.046917635930994
0.309756097560976	0.043554006968641	-0.069146936347412	0.024934752528257
0.309756097560976	0.038109756097561	-0.187867721594289	0.045457219512195
0.319512195121951	0.609756097560976	-0.04767110707912	0.016531897679952
0.319512195121951	0.40650406504065	-0.013639317668055	0.019356020226056
0.319512195121951	0.304878048780488	-0.026763624628198	0.018714897085069
0.319512195121951	0.24390243902439	-0.002531983045806	0.014132296252231
0.319512195121951	0.203252032520325	-0.015594024390244	0.020255473527662
0.319512195121951	0.174216027874564	0.000430768518739	0.018927565734682
0.319512195121951	0.152439024390244	0.009117864366449	0.016513321237359
0.319512195121951	0.13550135501355	-0.014682433670434	0.016174119571684
0.319512195121951	0.121951219512195	0.001408870791196	0.018327984533016
0.319512195121951	0.110864745011086	-0.037545765615705	0.020019850684117
0.319512195121951	0.101626016260163	-0.014379184414039	0.018195432480666
0.319512195121951	0.087108013937282	-0.018220172516359	0.027387251635931
0.319512195121951	0.076219512195122	-0.031379515764426	0.012414160023795
0.319512195121951	0.060975609756098	-0.068233854848305	0.022538320642475
0.319512195121951	0.050813008130081	-0.077095990481856	0.026089519928614
0.319512195121951	0.043554006968641	-0.114918375966686	0.02761063533611
0.319512195121951	0.038109756097561	-0.113975889351576	0.027221820939917
0.319512195121951	0.030487804878049	-0.157913593099346	0.041163873289709
0.329268292682927	0.609756097560976	-0.048582686496133	0.016887190362879
0.329268292682927	0.40650406504065	-0.012360741225461	0.018200696014277
0.329268292682927	0.304878048780488	-0.023128724568709	0.019146559190958
0.329268292682927	0.24390243902439	-0.002279092266508	0.01511057287329
0.329268292682927	0.203252032520325	-0.020804560380726	0.018963364663891
0.329268292682927	0.174216027874564	-0.001700233610946	0.012704146341464
0.329268292682927	0.152439024390244	0.013603610350982	0.01428396430696
0.329268292682927	0.13550135501355	-0.00558091600238	0.0163729553837
0.329268292682927	0.121951219512195	-0.028332193932183	0.01731593753718
0.329268292682927	0.110864745011086	-0.017884881618085	0.011454478881618
0.329268292682927	0.101626016260163	-0.030573559190958	0.014488352171327
0.329268292682927	0.087108013937282	-0.025892694824509	0.023645318857823
0.329268292682927	0.076219512195122	-0.026703022010708	0.015225695419393
0.329268292682927	0.060975609756098	-0.087022801903629	0.011333067816776
0.329268292682927	0.050813008130081	-0.08535745389649	0.018716452706722
0.329268292682927	0.043554006968641	-0.093816145151696	0.01422556097561
0.329268292682927	0.038109756097561	-0.138936151100535	0.016462038072576
0.329268292682927	0.030487804878049	-0.143280767400357	0.031519408685306
0.339024390243902	0.609756097560976	-0.047521819750149	0.016777377156455
0.339024390243902	0.40650406504065	-0.013281821534801	0.017164408090422
0.339024390243902	0.304878048780488	-0.022985279595479	0.017495932183224
0.339024390243902	0.24390243902439	-0.009041731707317	0.015681360499703
0.339024390243902	0.203252032520325	-0.033198027364664	0.019867920285544
0.339024390243902	0.174216027874564	-0.009765267102915	0.01166889886972
0.339024390243902	0.152439024390244	0.0147180446163	0.013800665675193
0.339024390243902	0.13550135501355	-0.006953872099941	0.015956335514575
0.339024390243902	0.121951219512195	-0.020048333135039	0.015853676977989
0.339024390243902	0.110864745011086	-0.014040544318858	0.011177306365259
0.339024390243902	0.101626016260163	-0.027886685306365	0.014360633551458
0.339024390243902	0.087108013937282	-0.026513010707912	0.013871969660916
0.339024390243902	0.076219512195122	-0.037000668054729	0.015158591909578
0.339024390243902	0.060975609756098	-0.091213218322427	0.010404853658537
0.339024390243902	0.050813008130081	-0.112960725758477	0.012394323616895
0.339024390243902	0.043554006968641	-0.146868685306365	0.024928665675193
0.339024390243902	0.038109756097561	-0.117545752528257	0.025361197501487
0.351219512195122	0.609756097560976	-0.046074048780488	0.016671350981559
0.351219512195122	0.40650406504065	-0.01357912492564	0.015834850089233
0.351219512195122	0.304878048780488	-0.016418085068412	0.017433799524093
0.351219512195122	0.24390243902439	-0.003933056335515	0.014197484830458
0.351219512195122	0.203252032520325	-0.024999297441999	0.019186324806663
0.351219512195122	0.174216027874564	0.006522243307555	0.016174701963117
0.351219512195122	0.152439024390244	0.009266783462225	0.010408889351577
0.351219512195122	0.13550135501355	-0.008057746579417	0.015649493158834
0.351219512195122	0.121951219512195	-0.024776576442594	0.01728314277216
0.351219512195122	0.110864745011086	0.003807476145152	0.010868024390244
0.351219512195122	0.101626016260163	-0.036299671029149	0.011695497323022
0.351219512195122	0.087108013937282	-0.037055237953599	0.015504359904819
0.351219512195122	0.076219512195122	-0.064691850089233	0.009619590124926
0.351219512195122	0.060975609756098	-0.126198750743605	0.015538218322427
0.351219512195122	0.050813008130081	-0.131601326591315	0.015511045211184
0.351219512195122	0.043554006968641	-0.158859298036883	0.026127043426532
0.351219512195122	0.038109756097561	-0.131643795359905	0.026246895300417
0.351219512195122	0.030487804878049	-0.216876008328376	0.012333679357525
0.360975609756097	0.609756097560976	-0.046116021415824	0.016559678167757
0.360975609756097	0.40650406504065	-0.017812525877454	0.017491708506841
0.360975609756097	0.304878048780488	-0.020538715050565	0.015892422367638
0.360975609756097	0.24390243902439	-0.007534275431291	0.015511582986318
0.360975609756097	0.203252032520325	-0.015983935157644	0.017650872694825
0.360975609756097	0.174216027874564	-0.000209929357525	0.012672773349197
0.360975609756097	0.152439024390244	-0.000589322444973	0.007452070196312
0.360975609756097	0.13550135501355	-0.011893567519334	0.018870224271267
0.360975609756097	0.121951219512195	-0.028686727543129	0.01780596728138
0.360975609756097	0.110864745011086	-0.00758647174301	0.013850662105889
0.360975609756097	0.101626016260163	-0.050260693634741	0.012493977989292
0.360975609756097	0.087108013937282	-0.050485944080904	0.00947912492564
0.360975609756097	0.076219512195122	-0.056525814396193	0.009446384295062
0.360975609756097	0.060975609756098	-0.133164669839381	0.009187889351576
0.360975609756097	0.050813008130081	-0.136958982748364	0.016161143367044
0.360975609756097	0.043554006968641	-0.173586371207615	0.01758852825699
0.360975609756097	0.038109756097561	-0.219284098750744	0.015269016656752
0.370731707317073	0.609756097560976	-0.045969312314099	0.015876921475312
0.370731707317073	0.40650406504065	-0.019326396192743	0.017573032123736
0.370731707317073	0.304878048780488	-0.019283041046996	0.016645027959548
0.370731707317073	0.24390243902439	-0.014840187388459	0.015887710886377
0.370731707317073	0.203252032520325	-0.014533060678168	0.017555549672814
0.370731707317073	0.174216027874564	0.008752007138608	0.012463315883403
0.370731707317073	0.152439024390244	-0.000984198334325	0.010113693039857
0.370731707317073	0.13550135501355	-0.024165688875669	0.016898842950625
0.370731707317073	0.121951219512195	-0.026728394408091	0.013739839381321
0.370731707317073	0.110864745011086	-0.036970989292088	0.015884637120762
0.370731707317073	0.101626016260163	-0.052024199286139	0.01415196133254
0.370731707317073	0.087108013937282	-0.053882802498513	0.012665779892921
0.370731707317073	0.076219512195122	-0.093078399762046	0.011390998215348
0.370731707317073	0.060975609756098	-0.110432135633551	0.010640165972635
0.370731707317073	0.050813008130081	-0.169968340273647	0.012733173111243
0.370731707317073	0.043554006968641	-0.177476317668055	0.019894277810827
0.370731707317073	0.038109756097561	-0.213641177870315	0.014268295062463
0.370731707317073	0.030487804878049	-0.235961915526472	0.008874376561571
0.380487804878049	0.609756097560976	-0.043138054134444	0.015957081499108
0.380487804878049	0.40650406504065	-0.021899629982154	0.01863914277216
0.380487804878049	0.304878048780488	-0.020929001784652	0.014889380725759
0.380487804878049	0.24390243902439	-0.015974355145747	0.015749052349792
0.380487804878049	0.203252032520325	-0.016647227840571	0.015768273646639
0.380487804878049	0.174216027874564	-0.014253464604402	0.012208259964307
0.380487804878049	0.152439024390244	-0.003605386020226	0.011454881618085
0.380487804878049	0.13550135501355	-0.021380935752528	0.01441960856633
0.380487804878049	0.121951219512195	-0.036759687685901	0.011352700773349
0.380487804878049	0.110864745011086	-0.010789731112433	0.013473334324807
0.380487804878049	0.101626016260163	-0.065205157644259	0.01338646876859
0.380487804878049	0.087108013937282	-0.071085889351577	0.012249783462225
0.380487804878049	0.076219512195122	-0.098152373587151	0.013034981558596
0.380487804878049	0.060975609756098	-0.145269232599643	0.009532801903629
0.380487804878049	0.050813008130081	-0.160122920880428	0.010011994646044
0.380487804878049	0.043554006968641	-0.179096900654372	0.015655981558596
0.390243902439024	0.609756097560976	-0.042594493158834	0.01604297323022
0.390243902439024	0.40650406504065	-0.020125588340274	0.018766140392624
0.390243902439024	0.304878048780488	-0.013202093991672	0.013881080904224
0.390243902439024	0.24390243902439	-0.009251707911957	0.015086364663891
0.390243902439024	0.203252032520325	-0.010891351576443	0.015217731112433
0.390243902439024	0.174216027874564	-0.006765725758477	0.012266105294468
0.390243902439024	0.152439024390244	-0.00318422343843	0.014060573468174
0.390243902439024	0.13550135501355	-0.010688344437835	0.014497199286139
0.390243902439024	0.121951219512195	-0.028071567519334	0.011648312314099
0.390243902439024	0.110864745011086	-0.016369152885187	0.014104494943486
0.390243902439024	0.101626016260163	-0.071473961927424	0.011362814396193
0.390243902439024	0.087108013937282	-0.088792361689471	0.0101439405116
0.390243902439024	0.076219512195122	-0.116879381320642	0.012623538370018
0.390243902439024	0.060975609756098	-0.145821731112433	0.010160259369423
0.390243902439024	0.050813008130081	-0.166301606186794	0.01113501189768
0.390243902439024	0.043554006968641	-0.210028126115407	0.015128786436645
0.390243902439024	0.038109756097561	-0.228867697798929	0.014576283759667
0.390243902439024	0.030487804878049	-0.223071969066032	0.006356698393813
0.4	0.609756097560976	-0.042865072575848	0.016116532421178
0.4	0.40650406504065	-0.019633362879239	0.018895839976205
0.4	0.304878048780488	-0.013434485425342	0.013638927424152
0.4	0.24390243902439	-0.004199634265318	0.014138820939917
0.4	0.203252032520325	-0.009942456276026	0.015256469363474
0.4	0.174216027874564	-0.004155445449137	0.013789161213563
0.4	0.152439024390244	-0.009120197501487	0.011297692444973
0.4	0.13550135501355	-0.022523631171922	0.013160613920286
0.4	0.121951219512195	-0.048248447352766	0.012467875669245
0.4	0.110864745011086	-0.022045320047591	0.011877427721594
0.4	0.101626016260163	-0.067508756692445	0.007460616299822
0.4	0.087108013937282	-0.105625377751338	0.010321932183224
0.4	0.076219512195122	-0.110420392623438	0.012314192147531
0.4	0.060975609756098	-0.152767096966092	0.008081550267698
0.4	0.050813008130081	-0.185408685306365	0.007143339678763
0.4	0.043554006968641	-0.204988822129685	0.016666292088043
0.4	0.038109756097561	-0.21855001189768	0.012306754907793
0.4	0.030487804878049	-0.233822349791791	0.007198331945271
0.409756097560976	0.609756097560976	-0.041904414634146	0.016335342653183
0.409756097560976	0.40650406504065	-0.016692562165378	0.019079916121356
0.409756097560976	0.304878048780488	-0.012464220107079	0.015036200475907
0.409756097560976	0.24390243902439	-0.009215296847115	0.014176090422368
0.409756097560976	0.203252032520325	-0.025819107674004	0.015701629982154
0.409756097560976	0.174216027874564	-0.010614669244497	0.010093496133254
0.409756097560976	0.152439024390244	-0.013130207019631	0.009315866151101
0.409756097560976	0.13550135501355	-0.021574005353956	0.011029927424152
0.409756097560976	0.121951219512195	-0.039379715050565	0.009911146341463
0.409756097560976	0.110864745011086	-0.032356872694825	0.011435750148721
0.409756097560976	0.101626016260163	-0.083368881618085	0.012379434860202
0.409756097560976	0.087108013937282	-0.093971035098156	0.010950491374182
0.409756097560976	0.076219512195122	-0.104623004164188	0.011363976799524
0.409756097560976	0.060975609756098	-0.1662801189768	0.009299983938132
0.409756097560976	0.050813008130081	-0.179652349791791	0.011912729327781
0.409756097560976	0.043554006968641	-0.195638007138608	0.013428284354551
0.409756097560976	0.038109756097561	-0.226761231409875	0.009302305175491
0.409756097560976	0.030487804878049	-0.214704289113623	0.012590302201071
0.419512195121951	0.609756097560976	-0.03923096133254	0.01665795240928
0.419512195121951	0.40650406504065	-0.017788418798334	0.018628245092207
0.419512195121951	0.304878048780488	-0.009580329565735	0.016011933967876
0.419512195121951	0.24390243902439	-0.014495389649019	0.014303188578227
0.419512195121951	0.203252032520325	-0.030279212968471	0.01608062938727
0.419512195121951	0.174216027874564	-0.012315397977394	0.01234898215348
0.419512195121951	0.152439024390244	-0.021162737656157	0.010783268887567
0.419512195121951	0.13550135501355	-0.023250505651398	0.011125291493159
0.419512195121951	0.121951219512195	-0.044301647233789	0.012228259369423
0.419512195121951	0.110864745011086	-0.048433509220702	0.009871349196907
0.419512195121951	0.101626016260163	-0.092077168352171	0.011821543723974
0.419512195121951	0.087108013937282	-0.079282903033908	0.012069491374182
0.419512195121951	0.076219512195122	-0.117691100535396	0.009537533016062
0.419512195121951	0.060975609756098	-0.160312849494349	0.007572384889946
0.419512195121951	0.050813008130081	-0.169943837001785	0.013375290303391
0.419512195121951	0.043554006968641	-0.18767997620464	0.009306544913742
0.429268292682927	0.609756097560976	-0.03945207138608	0.016664292682927
0.429268292682927	0.40650406504065	-0.018119527067222	0.019217650208209
0.429268292682927	0.304878048780488	-0.013140383105295	0.015334449732302
0.429268292682927	0.24390243902439	-0.018112558596074	0.013348685901249
0.429268292682927	0.203252032520325	-0.023192600832838	0.017107014277216
0.429268292682927	0.174216027874564	-0.010011304580607	0.011697811421773
0.429268292682927	0.152439024390244	-0.016425722189173	0.004854381618084
0.429268292682927	0.13550135501355	-0.034356214158239	0.011084745984533
0.429268292682927	0.121951219512195	-0.066921641879834	0.011370488994646
0.429268292682927	0.110864745011086	-0.068328364069007	0.009796753718025
0.429268292682927	0.101626016260163	-0.089574717430101	0.010405302795955
0.429268292682927	0.087108013937282	-0.098557281380131	0.00726451041047
0.429268292682927	0.076219512195122	-0.113949071980964	0.007222327781083
0.429268292682927	0.060975609756098	-0.170449518143962	0.008813058893516
0.429268292682927	0.050813008130081	-0.167829696609161	0.008183728732897
0.429268292682927	0.043554006968641	-0.176576948245092	0.011341756097561
0.429268292682927	0.038109756097561	-0.197315466983938	0.01103442712671
0.429268292682927	0.030487804878049	-0.21891755502677	0.020277215348007
0.439024390243902	0.609756097560976	-0.040094798334325	0.017389166567519
0.439024390243902	0.40650406504065	-0.018266246876859	0.018580170136823
0.439024390243902	0.304878048780488	-0.010880497917906	0.015647690065437
0.439024390243902	0.24390243902439	-0.015827750148721	0.014057538964902
0.439024390243902	0.203252032520325	-0.020098685306365	0.015254120166568
0.439024390243902	0.174216027874564	-0.024420871505057	0.01089751338489
0.439024390243902	0.152439024390244	-0.026551111838192	0.01379251338489
0.439024390243902	0.13550135501355	-0.032112619869126	0.013430372992267
0.439024390243902	0.121951219512195	-0.067825740630577	0.009803525877454
0.439024390243902	0.110864745011086	-0.071135568114218	0.010684194527067
0.439024390243902	0.101626016260163	-0.099612076145152	0.007134674598453
0.439024390243902	0.087108013937282	-0.119585675193337	0.007945029149316
0.439024390243902	0.076219512195122	-0.112870898274836	0.009950449137418
0.439024390243902	0.060975609756098	-0.168225502676978	0.006973030339084
0.439024390243902	0.043554006968641	-0.172084776918501	0.009473818560381
0.439024390243902	0.030487804878049	-0.198981838191553	0.011055722189173
0.451219512195122	0.609756097560976	-0.041360338488995	0.017389549672814
0.451219512195122	0.40650406504065	-0.019106672218917	0.018160661511005
0.451219512195122	0.304878048780488	-0.018992516954194	0.015167574063058
0.451219512195122	0.24390243902439	-0.017141102320048	0.012823269482451
0.451219512195122	0.203252032520325	-0.017059762046401	0.016149099345628
0.451219512195122	0.174216027874564	-0.025746853658537	0.012803649018441
0.451219512195122	0.152439024390244	-0.031482559785842	0.010382339678763
0.451219512195122	0.13550135501355	-0.062214705532421	0.012085579417014
0.451219512195122	0.121951219512195	-0.077938941106484	0.011058517549078
0.451219512195122	0.110864745011086	-0.084837691850089	0.008404403926234
0.451219512195122	0.101626016260163	-0.106274556811422	0.008148708506841
0.451219512195122	0.087108013937282	-0.13220988697204	0.00932759964307
0.451219512195122	0.076219512195122	-0.119010392623438	0.010357737061273
0.451219512195122	0.060975609756098	-0.165594509220702	0.008690770374777
0.451219512195122	0.050813008130081	-0.166588798334325	0.006094619274242
0.451219512195122	0.043554006968641	-0.169471743010113	0.010438643069602
0.451219512195122	0.038109756097561	-0.188461445568114	0.012112491969066
0.460975609756098	0.609756097560976	-0.04326853420583	0.016964594289114
0.460975609756098	0.40650406504065	-0.01805409518144	0.017743088042832
0.460975609756098	0.304878048780488	-0.015903240333135	0.01448750148721
0.460975609756098	0.24390243902439	-0.021441736466389	0.013462102320048
0.460975609756098	0.203252032520325	-0.01569309220702	0.015878903033908
0.460975609756098	0.174216027874564	-0.019102308149911	0.011710454491374
0.460975609756098	0.152439024390244	-0.033983503866746	0.011398675788221
0.460975609756098	0.13550135501355	-0.058357148126115	0.013110027364664
0.460975609756098	0.121951219512195	-0.078430880428317	0.009385848899465
0.460975609756098	0.110864745011086	-0.093475716835217	0.009655938132064
0.460975609756098	0.101626016260163	-0.096109214753123	0.009248260559191
0.460975609756098	0.087108013937282	-0.12220491969066	0.006468142177275
0.460975609756098	0.076219512195122	-0.140915466983938	0.007345375371803
0.460975609756098	0.060975609756098	-0.158402272456871	0.007874326591315
0.460975609756098	0.050813008130081	-0.183051088637716	0.007567916121356
0.460975609756098	0.043554006968641	-0.188841665675193	0.008942182034503
0.460975609756098	0.030487804878049	-0.194883902439024	0.013363945270672
0.470731707317073	0.609756097560976	-0.043673568114218	0.016758926829268
0.470731707317073	0.40650406504065	-0.017035847709697	0.01745800892326
0.470731707317073	0.304878048780488	-0.017286631171922	0.01276792266508
0.470731707317073	0.24390243902439	-0.018950093991672	0.009786356930399
0.470731707317073	0.203252032520325	-0.018267783462225	0.013265947650208
0.470731707317073	0.174216027874564	-0.018950895300417	0.010137401546698
0.470731707317073	0.152439024390244	-0.043771872099941	0.01399307138608
0.470731707317073	0.13550135501355	-0.066088477096966	0.013047447352766
0.470731707317073	0.121951219512195	-0.074380886377157	0.011440377751339
0.470731707317073	0.110864745011086	-0.096146371207615	0.009091237358715
0.470731707317073	0.101626016260163	-0.112436341463415	0.013639361094587
0.470731707317073	0.087108013937282	-0.118988435455086	0.008986381915526
0.470731707317073	0.076219512195122	-0.131469643069601	0.010046997620464
0.470731707317073	0.060975609756098	-0.169176983938132	0.006218965496728
0.470731707317073	0.050813008130081	-0.173788399762046	0.007775479476502
0.470731707317073	0.043554006968641	-0.18327010707912	0.010864318857823
0.470731707317073	0.038109756097561	-0.19304747174301	0.00813755800119
0.480487804878049	0.609756097560976	-0.043130190362879	0.017048315288519
0.480487804878049	0.40650406504065	-0.01781994348602	0.016232746579417
0.480487804878049	0.304878048780488	-0.016556557406306	0.014163716240333
0.480487804878049	0.24390243902439	-0.015073898274836	0.013000582391434
0.480487804878049	0.203252032520325	-0.017924728138013	0.012864643069602
0.480487804878049	0.174216027874564	-0.020560858417609	0.006824343248067
0.480487804878049	0.152439024390244	-0.043716508030934	0.009572544913742
0.480487804878049	0.13550135501355	-0.074493955978584	0.013487821534801
0.480487804878049	0.121951219512195	-0.085096174895895	0.007990565139798
0.480487804878049	0.110864745011086	-0.09892756097561	0.008043996430696
0.480487804878049	0.101626016260163	-0.112723533610946	0.011028808447353
0.480487804878049	0.087108013937282	-0.131026317668055	0.006685331945271
0.480487804878049	0.076219512195122	-0.139518316478287	0.008931812611541
0.480487804878049	0.060975609756098	-0.171168590124926	0.00980259369423
0.480487804878049	0.050813008130081	-0.203311754907793	0.00647038845925
0.480487804878049	0.043554006968641	-0.204963384889946	0.007357694229625
0.480487804878049	0.038109756097561	-0.201161421772754	0.011577467578822
0.480487804878049	0.030487804878049	-0.202056210588935	0.009247031528852
0.490243902439024	0.609756097560976	-0.042091872694825	0.017396208209399
0.490243902439024	0.40650406504065	-0.019301869720405	0.015499585365854
0.490243902439024	0.304878048780488	-0.014454420582986	0.013627218322427
0.490243902439024	0.24390243902439	-0.018105134443784	0.013976974419988
0.490243902439024	0.203252032520325	-0.018442814991077	0.012482889351577
0.490243902439024	0.174216027874564	-0.033140974419988	0.008696816180845
0.490243902439024	0.152439024390244	-0.035070425342058	0.01246507733492
0.490243902439024	0.13550135501355	-0.084171891731113	0.012679647828673
0.490243902439024	0.121951219512195	-0.085102325996431	0.01047954015467
0.490243902439024	0.110864745011086	-0.09436252825699	0.007290680547293
0.490243902439024	0.101626016260163	-0.112249244497323	0.010213289113623
0.490243902439024	0.087108013937282	-0.121214675788221	0.008557418798334
0.490243902439024	0.076219512195122	-0.151953117192148	0.008229102320048
0.490243902439024	0.060975609756098	-0.176340642474717	0.005626272337894
0.490243902439024	0.050813008130081	-0.205108411659726	0.00767100594884
0.490243902439024	0.043554006968641	-0.210638494943486	0.009567688875669
0.5	0.609756097560976	-0.043985122546104	0.017585878643665
0.5	0.40650406504065	-0.017821264723379	0.015850963712076
0.5	0.304878048780488	-0.010950458655562	0.014580052349792
0.5	0.24390243902439	-0.014748192742415	0.011387565139798
0.5	0.203252032520325	-0.020832625817966	0.013799441403926
0.5	0.174216027874564	-0.037285650208209	0.008650734681737
0.5	0.152439024390244	-0.03954751635931	0.014087014277216
0.5	0.13550135501355	-0.080767096966092	0.014175222486615
0.5	0.121951219512195	-0.084778613920286	0.007592144556811
0.5	0.110864745011086	-0.110118697204045	0.008051424747174
0.5	0.101626016260163	-0.113000880428316	0.010952777513385
0.5	0.087108013937282	-0.139294277215943	0.012081543723974
0.5	0.076219512195122	-0.151936876859012	0.008520749553837
0.5	0.060975609756098	-0.182502278405711	0.008725293277811
0.5	0.050813008130081	-0.203853842950625	0.00533941522903
0.5	0.043554006968641	-0.209933854848305	0.00667847769185
0.5	0.038109756097561	-0.22507999405116	0.0048006702558
0.5	0.030487804878049	-0.22754743010113	0.004182003747769
0.509756097560975	0.609756097560976	-0.044084389054135	0.017696013682332
0.509756097560975	0.40650406504065	-0.019340683521713	0.015197768590125
0.509756097560975	0.304878048780488	-0.010290292088043	0.014572437239738
0.509756097560975	0.24390243902439	-0.015040197501487	0.011823875669245
0.509756097560975	0.203252032520325	-0.01752759071981	0.0138049851279
0.509756097560975	0.174216027874564	-0.039758657346817	0.008403790600833
0.509756097560975	0.152439024390244	-0.052749933372992	0.01047490481856
0.509756097560975	0.13550135501355	-0.089770428316478	0.010599954193932
0.509756097560975	0.121951219512195	-0.099658185603807	0.007539509220702
0.509756097560975	0.110864745011086	-0.110284729327781	0.008000339678763
0.509756097560975	0.101626016260163	-0.124161386079714	0.007043696014277
0.509756097560975	0.087108013937282	-0.137285383700178	0.009135089827484
0.509756097560975	0.076219512195122	-0.144401421772754	0.007055148720999
0.509756097560975	0.060975609756098	-0.188217674003569	0.007359714455681
0.509756097560975	0.050813008130081	-0.208325752528257	0.008142292088043
0.509756097560975	0.043554006968641	-0.206333593099346	0.005921832837597
0.509756097560975	0.038109756097561	-0.221954562760262	0.011315336704343
0.509756097560975	0.030487804878049	-0.231806484235574	0.004847654015467
0.519512195121951	0.609756097560976	-0.04427143307555	0.0177749405116
0.519512195121951	0.40650406504065	-0.02526553123141	0.014640425936942
0.519512195121951	0.304878048780488	-0.008274112433076	0.012565757287329
0.519512195121951	0.24390243902439	-0.019936223676383	0.011014389649019
0.519512195121951	0.203252032520325	-0.017681488994646	0.012710667459845
0.519512195121951	0.174216027874564	-0.049041293277811	0.006715654967281
0.519512195121951	0.152439024390244	-0.064282867340869	0.011453058893516
0.519512195121951	0.13550135501355	-0.08452242117787	0.013114299226651
0.519512195121951	0.121951219512195	-0.096789268292683	0.0077049553837
0.519512195121951	0.110864745011086	-0.114060279595479	0.007031790600833
0.519512195121951	0.101626016260163	-0.134040398572278	0.012334185008923
0.519512195121951	0.087108013937282	-0.1359400892326	0.008184854253421
0.519512195121951	0.076219512195122	-0.151619524092802	0.006327979773944
0.519512195121951	0.060975609756098	-0.182243045806068	0.008694893515764
0.519512195121951	0.050813008130081	-0.198242076145152	0.00858744497323
0.519512195121951	0.043554006968641	-0.207753741820345	0.008143778703153
0.519512195121951	0.038109756097561	-0.217121558596074	0.008940060678168
0.519512195121951	0.030487804878049	-0.207732807852469	0.005486162522308
0.529268292682927	0.609756097560976	-0.044380773349197	0.017827055919096
0.529268292682927	0.40650406504065	-0.022461922070196	0.015843312908983
0.529268292682927	0.304878048780488	-0.007425274836407	0.012338844735277
0.529268292682927	0.24390243902439	-0.023123602022606	0.012642299821535
0.529268292682927	0.203252032520325	-0.017428472337894	0.016310598453302
0.529268292682927	0.174216027874564	-0.054884645449137	0.009159209994051
0.529268292682927	0.152439024390244	-0.04952809815586	0.011801806067817
0.529268292682927	0.13550135501355	-0.091577733491969	0.012478908982748
0.529268292682927	0.121951219512195	-0.093946377156455	0.009378294467579
0.529268292682927	0.110864745011086	-0.106859851279001	0.009333819155265
0.529268292682927	0.101626016260163	-0.121417269482451	0.008152838786437
0.529268292682927	0.087108013937282	-0.133708441403926	0.008752846519929
0.529268292682927	0.076219512195122	-0.158649214753123	0.007890803093397
0.529268292682927	0.060975609756098	-0.179962254610351	0.006575687685901
0.529268292682927	0.050813008130081	-0.203632028554432	0.005628355740631
0.539024390243902	0.609756097560976	-0.045946849494349	0.017854538964902
0.539024390243902	0.40650406504065	-0.023516491969066	0.016091135038668
0.539024390243902	0.304878048780488	-0.01129699702558	0.014239344437835
0.539024390243902	0.24390243902439	-0.024373983343248	0.012542230220107
0.539024390243902	0.203252032520325	-0.019781290898275	0.011525027364664
0.539024390243902	0.174216027874564	-0.059903337299227	0.007149671029149
0.539024390243902	0.152439024390244	-0.073228578227246	0.012093663295657
0.539024390243902	0.13550135501355	-0.090233961927424	0.008930584176086
0.539024390243902	0.121951219512195	-0.100293218322427	0.007127985722784
0.539024390243902	0.110864745011086	-0.113472843545509	0.010792811421773
0.539024390243902	0.101626016260163	-0.137399869125521	0.010784293277811
0.539024390243902	0.087108013937282	-0.141745930993456	0.00815653420583
0.539024390243902	0.076219512195122	-0.166467346817371	0.006720261748959
0.539024390243902	0.060975609756098	-0.192439857227841	0.005749424271267
0.539024390243902	0.050813008130081	-0.205371082688876	0.011928676977989
0.539024390243902	0.043554006968641	-0.217049345627603	0.004151671029149
0.539024390243902	0.038109756097561	-0.202639678762641	0.006707083878644
0.539024390243902	0.030487804878049	-0.226717091017252	0.005994666270077
0.551219512195122	0.609756097560976	-0.047421503866746	0.018123816180845
0.551219512195122	0.40650406504065	-0.025088221891731	0.017141861392029
0.551219512195122	0.304878048780488	-0.015084938132064	0.015486747174301
0.551219512195122	0.24390243902439	-0.028843029149316	0.012895565139798
0.551219512195122	0.203252032520325	-0.020765577632362	0.013844042831648
0.551219512195122	0.174216027874564	-0.050986404521118	0.008291515764426
0.551219512195122	0.152439024390244	-0.064883723973825	0.013138988697204
0.551219512195122	0.13550135501355	-0.094823902439024	0.009276258179655
0.551219512195122	0.121951219512195	-0.104667251635931	0.008923325996431
0.551219512195122	0.110864745011086	-0.12006738251041	0.008047728732897
0.551219512195122	0.101626016260163	-0.139531671624033	0.009459783462225
0.551219512195122	0.087108013937282	-0.159330648423557	0.009195335514575
0.551219512195122	0.076219512195122	-0.153014770969661	0.007488632361689
0.551219512195122	0.060975609756098	-0.188769583581202	0.006436739440809
0.551219512195122	0.050813008130081	-0.196058709101725	0.00815594348602
0.551219512195122	0.043554006968641	-0.200610446162998	0.006755983938132
0.560975609756097	0.609756097560976	-0.044094377156455	0.01727090779298
0.560975609756097	0.40650406504065	-0.027423148126115	0.016580852468769
0.560975609756097	0.304878048780488	-0.018531097560976	0.017894308149911
0.560975609756097	0.24390243902439	-0.0308111041047	0.013028906008328
0.560975609756097	0.203252032520325	-0.016515502082094	0.009254664485425
0.560975609756097	0.174216027874564	-0.056382212968471	0.008149265318263
0.560975609756097	0.152439024390244	-0.06635493753718	0.010073878048781
0.560975609756097	0.13550135501355	-0.099719649018441	0.009637464604402
0.560975609756097	0.121951219512195	-0.102204104699584	0.006452639500297
0.560975609756097	0.110864745011086	-0.118365853658537	0.009625200475907
0.560975609756097	0.101626016260163	-0.149216466389054	0.009095521713266
0.560975609756097	0.087108013937282	-0.147428126115407	0.007392638310529
0.560975609756097	0.076219512195122	-0.163668304580607	0.008839199881023
0.560975609756097	0.060975609756098	-0.1893750148721	0.006477530041642
0.560975609756097	0.050813008130081	-0.189684223676383	0.004822148185604
0.560975609756097	0.043554006968641	-0.202774324806663	0.009459276621059
0.560975609756097	0.038109756097561	-0.196481338488995	0.011145417013682
0.570731707317073	0.609756097560976	-0.043941613325402	0.017319606186794
0.570731707317073	0.40650406504065	-0.032592193337299	0.015367157049375
0.570731707317073	0.304878048780488	-0.01677290779298	0.014968805472933
0.570731707317073	0.24390243902439	-0.036272479476502	0.012201029149316
0.570731707317073	0.203252032520325	-0.012373340273647	0.011934115407496
0.570731707317073	0.174216027874564	-0.05533454907793	0.00883291969066
0.570731707317073	0.152439024390244	-0.074338774538965	0.010451800713861
0.570731707317073	0.13550135501355	-0.103611255205235	0.010352399762046
0.570731707317073	0.121951219512195	-0.111357882212968	0.009037252230815
0.570731707317073	0.110864745011086	-0.124712831647829	0.009314579417014
0.570731707317073	0.101626016260163	-0.151440315288519	0.00787855502677
0.570731707317073	0.087108013937282	-0.146794651992861	0.009627196906603
0.570731707317073	0.076219512195122	-0.176559762046401	0.006586096966092
0.570731707317073	0.060975609756098	-0.203053831052945	0.005725269839381
0.570731707317073	0.050813008130081	-0.194807733491969	0.007277958953004
0.570731707317073	0.043554006968641	-0.211961897679952	0.007503791790601
0.580487804878049	0.609756097560976	-0.043196989292088	0.017454823319453
0.580487804878049	0.40650406504065	-0.030475593099346	0.014906374182035
0.580487804878049	0.304878048780488	-0.014516168947055	0.013193382510411
0.580487804878049	0.24390243902439	-0.032655521118382	0.013751574063058
0.580487804878049	0.203252032520325	-0.015664291493159	0.011717610350982
0.580487804878049	0.174216027874564	-0.063223390838787	0.01103752825699
0.580487804878049	0.152439024390244	-0.075721082688876	0.0096269107674
0.580487804878049	0.13550135501355	-0.104292111838192	0.009467088637716
0.580487804878049	0.121951219512195	-0.115897358715051	0.006314530636526
0.580487804878049	0.110864745011086	-0.13326744199881	0.00986605353956
0.580487804878049	0.101626016260163	-0.146687787031529	0.008886069006544
0.580487804878049	0.087108013937282	-0.145293301606187	0.010710769779893
0.580487804878049	0.076219512195122	-0.176872337894111	0.004731321475312
0.580487804878049	0.060975609756098	-0.183937620464009	0.005870555681142
0.580487804878049	0.050813008130081	-0.200021487209994	0.005297619512195
0.580487804878049	0.043554006968641	-0.183523706127305	0.007059720404521
0.580487804878049	0.038109756097561	-0.201344414039262	0.006635223081499
0.590243902439024	0.609756097560976	-0.043672651992861	0.017533807852469
0.590243902439024	0.40650406504065	-0.028570693039857	0.015590738251041
0.590243902439024	0.304878048780488	-0.013538784651993	0.013956469363474
0.590243902439024	0.24390243902439	-0.033234337894111	0.011600389649019
0.590243902439024	0.203252032520325	-0.020725179060083	0.01010000594884
0.590243902439024	0.174216027874564	-0.059512207019631	0.012575411659726
0.590243902439024	0.152439024390244	-0.072538935157644	0.00763498215348
0.590243902439024	0.13550135501355	-0.101790684116597	0.011581170136823
0.590243902439024	0.121951219512195	-0.116038060678168	0.006498169541939
0.590243902439024	0.110864745011086	-0.134811986912552	0.01098664723379
0.590243902439024	0.101626016260163	-0.149491748958953	0.007845793575253
0.590243902439024	0.087108013937282	-0.166253997620464	0.007867493158834
0.590243902439024	0.076219512195122	-0.173042825698989	0.007804311124331
0.590243902439024	0.060975609756098	-0.188004110648424	0.006232345627603
0.590243902439024	0.050813008130081	-0.190709744199881	0.010894826888757
0.590243902439024	0.043554006968641	-0.199494640095181	0.007833479476502
0.590243902439024	0.038109756097561	-0.193594616299821	0.008868039857228
0.6	0.609756097560976	-0.045671970850684	0.017741634146342
0.6	0.40650406504065	-0.027338746579417	0.016428350981559
0.6	0.304878048780488	-0.01730943902439	0.017871612730518
0.6	0.24390243902439	-0.03061748364069	0.011639637120762
0.6	0.203252032520325	-0.024317399167162	0.010184393813207
0.6	0.174216027874564	-0.064230826888757	0.010551844735277
0.6	0.152439024390244	-0.077576287923855	0.008332728138013
0.6	0.13550135501355	-0.09208003569304	0.009159524092802
0.6	0.121951219512195	-0.111615633551457	0.007043071980964
0.6	0.110864745011086	-0.135202177275431	0.007235390838786
0.6	0.101626016260163	-0.149792224866151	0.006724988697204
0.6	0.087108013937282	-0.153966216537775	0.009044126710291
0.6	0.076219512195122	-0.173069214753123	0.00797790779298
0.6	0.060975609756098	-0.187365294467579	0.00477428399762
0.6	0.050813008130081	-0.19874761451517	0.005728585782272
0.6	0.043554006968641	-0.214778066627008	0.006861437239738
0.6	0.038109756097561	-0.217590922070196	0.004606853658537
0.6	0.030487804878049	-0.21786255205235	0.008136420582986
0.7	0.609756097560976	-0.045924899464604	0.017251378941107
0.7	0.40650406504065	-0.028578619274242	0.017850711481261
0.7	0.304878048780488	-0.01845839738251	0.012567971445568
0.7	0.24390243902439	-0.044148350386675	0.014994301011303
0.7	0.203252032520325	-0.06848251041047	0.011003954193932
0.7	0.174216027874564	-0.104140779298037	0.009924301011303
0.7	0.152439024390244	-0.107915443188578	0.01086604164188
0.7	0.13550135501355	-0.120545812016657	0.009276425342058
0.7	0.121951219512195	-0.156112891136228	0.00939502082094
0.7	0.110864745011086	-0.160951933372992	0.006140202855443
0.7	0.101626016260163	-0.169354265318263	0.007358953599048
0.7	0.087108013937282	-0.163608471148126	0.009420462224866
0.7	0.076219512195122	-0.180320862581797	0.008626930993456
0.7	0.060975609756098	-0.200831998810232	0.005113092801904
0.7	0.050813008130081	-0.212231225461035	0.005962511005354
0.7	0.043554006968641	-0.214544776918501	0.005424157049375
0.7	0.038109756097561	-0.211205413444378	0.004757631945271
0.7	0.030487804878049	-0.220907251635931	0.005719964961333
0.8	0.609756097560976	-0.044634908982748	0.018388791790601
0.8	0.40650406504065	-0.030379884592505	0.019230135633552
0.8	0.304878048780488	-0.043220108268888	0.013055045211184
0.8	0.24390243902439	-0.066996484235574	0.01018059071981
0.8	0.203252032520325	-0.106973146936347	0.012882643069602
0.8	0.174216027874564	-0.13182255800119	0.008840852468769
0.8	0.152439024390244	-0.127905740630577	0.007389142177275
0.8	0.13550135501355	-0.146993664485425	0.007611850089233
0.8	0.121951219512195	-0.167449095776324	0.009068413444378
0.8	0.110864745011086	-0.174952129684711	0.006891063057704
0.8	0.101626016260163	-0.186112117787031	0.008139088042832
0.8	0.087108013937282	-0.196550232004759	0.004520130220107
0.8	0.076219512195122	-0.204249571683522	0.007508366448543
0.8	0.060975609756098	-0.223296055919096	0.005167198096371
0.8	0.050813008130081	-0.212443539559786	0.005019182093992
0.8	0.043554006968641	-0.220428792385485	0.005689316240333
0.8	0.038109756097561	-0.227939036287924	0.004033090600833
0.8	0.030487804878049	-0.227348423557406	0.004097428673409
0.9	0.609756097560976	-0.039336169541939	0.017492689470553
0.9	0.40650406504065	-0.029336773349197	0.018793240928019
0.9	0.304878048780488	-0.064004229625223	0.012790122546104
0.9	0.24390243902439	-0.068928941106484	0.008416143367043
0.9	0.203252032520325	-0.13275991671624	0.010116686496133
0.9	0.174216027874564	-0.151732111838192	0.006793494943486
0.9	0.152439024390244	-0.172978982748364	0.007242888756692
0.9	0.13550135501355	-0.176175484830458	0.008005802498513
0.9	0.121951219512195	-0.173619565734682	0.006246903033908
0.9	0.110864745011086	-0.194589857227841	0.00778749256395
0.9	0.101626016260163	-0.191747317073171	0.007026545508626
0.9	0.087108013937282	-0.21365242117787	0.006568854848305
0.9	0.076219512195122	-0.222429315883403	0.006788118381916
0.9	0.060975609756098	-0.230349762046401	0.005314087923855
0.9	0.050813008130081	-0.233040701963117	0.007051790600833
0.9	0.043554006968641	-0.23688242712671	0.004189997263534
0.9	0.038109756097561	-0.247903985722784	0.005240158120167
0.9	0.030487804878049	-0.250542058298632	0.004915377810827
1	0.609756097560976	-0.034490176085663	0.016976335514575
1	0.40650406504065	-0.035338749553837	0.015304850089233
1	0.304878048780488	-0.088678607971446	0.01101457287329
1	0.24390243902439	-0.102634378346222	0.010789466983938
1	0.203252032520325	-0.145303188578227	0.010402858417609
1	0.174216027874564	-0.158881207614515	0.008108547888162
1	0.152439024390244	-0.17633258179655	0.009102093396788
1	0.13550135501355	-0.185198845925045	0.006575485425342
1	0.121951219512195	-0.181011409875074	0.006772356335515
1	0.110864745011086	-0.200156805472933	0.007215974419988
1	0.101626016260163	-0.200549815585961	0.00661998810232
1	0.087108013937282	-0.208334318857823	0.007255797144557
1	0.076219512195122	-0.217076049970256	0.008359431290898
1	0.060975609756098	-0.212615324211779	0.004872616656752
1	0.050813008130081	-0.226928726948245	0.00647242117787
1	0.043554006968641	-0.234101058893516	0.004574845032719
1	0.038109756097561	-0.231685383700178	0.005035338251041
1	0.030487804878049	-0.237875829863177	0.004317234146341


==> anc/pd_sigma_square_naive.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
0	0.396825396825397	0.195686492189468	0.00668639345553
0	0.330687830687831	0.462276817208365	0.010442919343663
0	0.283446712018141	0.772918209876543	0.009230430209121
0	0.248015873015873	0.898963970773495	0.005940488473167
0	0.220458553791887	0.951712978710003	0.006503636936256
0	0.198412698412698	0.975128999748047	0.004917910525321
0	0.18037518037518	0.992417816200554	0.005047511337868
0	0.165343915343915	0.993062925170068	0.00465435500126
0	0.152625152625153	1.00563539304611	0.004757094828672
0	0.14172335600907	0.995353851725875	0.00423310893802
0	1.98412698412698	0.040406223230033	0.001202596655329
0	1.98412698412698	0.040406223230033	0.001202596655329
0	0.132275132275132	1.00090602166793	0.004322560153691
0	0.124007936507937	1.00754536722096	0.00394598324515
0	0.11671335200747	1.00441663517259	0.003568417579995
0	0.110229276895944	0.996531919249181	0.003336080719325
0	0.104427736006683	1.0036142132779	0.003554476410935
0	0.099206349206349	1.00217334341144	0.003346224174855
0	0.09448223733938	1.00328102166793	0.002060857898715
0	0.09018759018759	1.00016392668178	0.002060248330814
0	0.992063492063492	0.040434070294785	0.001061315980096
0	0.079365079365079	1.00243972033258	0.001916101977828
0	0.076312576312576	0.998515211640212	0.001905835537919
0	0.073486184597296	0.994009983623079	0.003258725592089
0	0.661375661375661	0.054010334782061	0.001408381440539
0	0.496031746031746	0.096280453199799	0.002429488851096
0.01	0.396825396825397	0.193423138699924	0.00659884164777
0.01	0.330687830687831	0.466588561350466	0.010681957357017
0.01	0.283446712018141	0.760976379440665	0.009532343159486
0.01	0.248015873015873	0.89832065696649	0.006155630511464
0.01	0.220458553791887	0.952349962207105	0.006212623929201
0.01	0.198412698412698	0.975099127614009	0.00490088372386
0.01	0.18037518037518	0.992619945200302	0.005089079428068
0.01	0.165343915343915	0.992893691735954	0.004653029100529
0.02	0.396825396825397	0.19344138951877	0.005814894022424
0.02	0.330687830687831	0.462724914965986	0.010075355725624
0.02	0.283446712018141	0.762394589317209	0.01009068877551
0.02	0.248015873015873	0.900868102796674	0.005943663233812
0.02	0.220458553791887	0.952620307382212	0.006198592214664
0.02	0.198412698412698	0.975119771982867	0.004858834246662
0.02	0.18037518037518	0.992201971529353	0.005063218379945
0.02	0.165343915343915	0.992539162887377	0.004667403155707
0.029960317460318	0.396825396825397	0.201390054169816	0.006482347883598
0.029960317460318	0.330687830687831	0.465140526581003	0.010897109630889
0.029960317460318	0.283446712018141	0.762839962836987	0.009245531620055
0.029960317460318	0.248015873015873	0.90024395313681	0.006018259164777
0.029960317460318	0.220458553791887	0.953597363945578	0.005996001826657
0.029960317460318	0.198412698412698	0.975511479591837	0.004943477576216
0.029960317460318	0.18037518037518	0.991932854623331	0.00506248393802
0.029960317460318	0.165343915343915	0.991883408919123	0.004727182067271
0.039960317460318	0.396825396825397	0.195139849458302	0.005840654604434
0.039960317460318	0.330687830687831	0.46640091962711	0.009666549036281
0.039960317460318	0.283446712018141	0.760790013227513	0.009587207262535
0.039960317460318	0.248015873015873	0.895065051020408	0.006369876858151
0.039960317460318	0.220458553791887	0.952967639833711	0.005983812515747
0.039960317460318	0.198412698412698	0.974949829931973	0.004904734347443
0.039960317460318	0.18037518037518	0.991978599773243	0.005068657722348
0.039960317460318	0.165343915343915	0.991837112622827	0.004720544060217
0.049960317460318	0.396825396825397	0.201032076719577	0.00635841946964
0.049960317460318	0.330687830687831	0.459950113378685	0.010628031462585
0.049960317460318	0.283446712018141	0.752723135550516	0.010022365520282
0.049960317460318	0.248015873015873	0.898648100907029	0.00612960600907
0.049960317460318	0.220458553791887	0.95285226127488	0.005958385298564
0.049960317460318	0.198412698412698	0.974701735323759	0.004913956128748
0.049960317460318	0.18037518037518	0.992301965230537	0.004966548878811
0.049960317460318	0.165343915343915	0.991336923658352	0.004770273998488
0.049960317460318	1.98412698412698	0.040403382464097	0.001202621677375
0.049960317460318	0.992063492063492	0.040367639833711	0.001058890274628
0.049960317460318	0.661375661375661	0.053789543965735	0.001385534344293
0.049960317460318	0.496031746031746	0.096318205152431	0.002366609347443
0.059960317460318	0.396825396825397	0.201734772612749	0.006579133912824
0.059960317460318	0.330687830687831	0.447800453514739	0.011008201688083
0.059960317460318	0.283446712018141	0.754191200554296	0.010105741213152
0.059960317460318	0.248015873015873	0.896736016628874	0.006223632527085
0.059960317460318	0.220458553791887	0.953508928571429	0.005772046957672
0.059960317460318	0.198412698412698	0.973916635172587	0.004913849206349
0.059960317460318	0.18037518037518	0.991732048374906	0.005037925485009
0.059960317460318	0.165343915343915	0.990690948601663	0.004768751102293
0.069960317460318	0.396825396825397	0.188436004031242	0.006344452790375
0.069960317460318	0.330687830687831	0.43833416792643	0.010510701373142
0.069960317460318	0.283446712018141	0.746212396069539	0.010561458963215
0.069960317460318	0.248015873015873	0.896026297556059	0.006321352040816
0.069960317460318	0.220458553791887	0.95318288611741	0.00683724111867
0.069960317460318	0.198412698412698	0.973422871000252	0.004888262786596
0.069960317460318	0.18037518037518	0.991034171075838	0.004997592592593
0.069960317460318	0.165343915343915	0.990692633534895	0.004764135487528
0.079920634920635	0.396825396825397	0.189957073570169	0.006093072089947
0.079920634920635	0.330687830687831	0.426088955026455	0.010411200711766
0.079920634920635	0.283446712018141	0.747297839506173	0.010403728426556
0.079920634920635	0.248015873015873	0.895838844797178	0.0060384515936
0.079920634920635	0.220458553791887	0.952694806626354	0.006899678287982
0.079920634920635	0.198412698412698	0.972911155202822	0.004840472411187
0.079920634920635	0.18037518037518	0.990589269967246	0.004997597159234
0.079920634920635	0.165343915343915	0.990466915469892	0.004829857331822
0.089920634920635	0.396825396825397	0.187839175485009	0.006907792894936
0.089920634920635	0.330687830687831	0.439037147266314	0.010468488756614
0.089920634920635	0.283446712018141	0.739747401738473	0.009738878653313
0.089920634920635	0.248015873015873	0.891343285462333	0.006696943499622
0.089920634920635	0.220458553791887	0.951941688712522	0.00688837585034
0.089920634920635	0.198412698412698	0.971570483749055	0.004914088088939
0.089920634920635	0.18037518037518	0.98983879755606	0.005017321743512
0.089920634920635	0.165343915343915	0.99078834404132	0.004776712962963
0.099920634920635	0.396825396825397	0.192927847064752	0.006889037226002
0.099920634920635	0.330687830687831	0.424224017384732	0.01078949436256
0.099920634920635	0.283446712018141	0.726123519778282	0.01013815271479
0.099920634920635	0.248015873015873	0.890303555681532	0.006769373897707
0.099920634920635	0.220458553791887	0.950593364197531	0.006838467970522
0.099920634920635	0.198412698412698	0.970802012471655	0.004931547461577
0.099920634920635	0.18037518037518	0.989201656588561	0.004993286249685
0.099920634920635	0.165343915343915	0.990154320987654	0.004807816200554
0.099920634920635	0.152625152625153	1.00476473922902	0.004711477387251
0.099920634920635	0.14172335600907	0.994686114260519	0.004050834750567
0.099920634920635	1.98412698412698	0.040394849143361	0.001202694491686
0.099920634920635	1.98412698412698	0.040394849143361	0.001202694491686
0.099920634920635	0.132275132275132	0.992499700806248	0.004270613347191
0.099920634920635	0.124007936507937	1.00777676996725	0.004047551335349
0.099920634920635	0.11671335200747	1.00179961892164	0.003628882432603
0.099920634920635	0.110229276895944	0.997124779541446	0.003263081853112
0.099920634920635	0.104427736006683	1.0020228489544	0.003577228993449
0.099920634920635	0.09448223733938	1.00235090702948	0.002089590262031
0.099920634920635	0.09018759018759	0.999173800075586	0.002088547335601
0.099920634920635	0.992063492063492	0.040261553602923	0.001056664635299
0.099920634920635	0.079365079365079	1.00047132464097	0.001815946712018
0.099920634920635	0.076312576312576	0.998624732300327	0.001935924823633
0.099920634920635	0.073486184597296	0.994399990551776	0.003361739417989
0.099920634920635	0.661375661375661	0.053565761211892	0.001396978662761
0.099920634920635	0.496031746031746	0.092233079805997	0.00227802941547
0.109920634920635	0.396825396825397	0.188765873015873	0.00656764345553
0.109920634920635	0.330687830687831	0.426220773494583	0.010226448727639
0.109920634920635	0.283446712018141	0.720560862307886	0.010533403250189
0.109920634920635	0.248015873015873	0.887052799823633	0.006397633377425
0.109920634920635	0.220458553791887	0.948704947719829	0.006946859725372
0.109920634920635	0.198412698412698	0.970193735827664	0.004946912635425
0.109920634920635	0.18037518037518	0.988579254850088	0.004997423784329
0.109920634920635	0.165343915343915	0.992835805618544	0.004661093002016
0.119920634920635	0.396825396825397	0.183224458301839	0.006468897077349
0.119920634920635	0.330687830687831	0.41502273872512	0.010028608276644
0.119920634920635	0.283446712018141	0.710666320231797	0.010824449798438
0.119920634920635	0.248015873015873	0.884997323003275	0.00638214584908
0.119920634920635	0.220458553791887	0.946315633660872	0.007256681153943
0.119920634920635	0.198412698412698	0.969529856386999	0.004958864166037
0.119920634920635	0.18037518037518	0.987909564751827	0.004947236237087
0.119920634920635	0.165343915343915	0.992893896447468	0.0046457643613
0.129880952380952	0.396825396825397	0.183537462207105	0.006329895597128
0.129880952380952	0.330687830687831	0.419866008440413	0.011414950711766
0.129880952380952	0.283446712018141	0.711090246283699	0.010048306563366
0.129880952380952	0.248015873015873	0.886447373393802	0.006121019305871
0.129880952380952	0.220458553791887	0.945325806248425	0.007303056185437
0.129880952380952	0.198412698412698	0.962395691609977	0.005506161344167
0.129880952380952	0.18037518037518	0.987514282564878	0.004987459215168
0.129880952380952	0.165343915343915	0.992698585915848	0.00463391723356
0.139880952380952	0.396825396825397	0.18299255165029	0.007322219702696
0.139880952380952	0.330687830687831	0.41354582388511	0.010546988536155
0.139880952380952	0.283446712018141	0.704095222348199	0.010335755228017
0.139880952380952	0.248015873015873	0.878096986016629	0.006468540249433
0.139880952380952	0.220458553791887	0.942796548248929	0.007230945924666
0.139880952380952	0.198412698412698	0.961501307004283	0.005490460600907
0.139880952380952	0.18037518037518	0.986548926051902	0.005002845017637
0.139880952380952	0.165343915343915	0.992596828546233	0.004578190192744
0.149880952380952	0.396825396825397	0.175895849080373	0.006346464474679
0.149880952380952	0.330687830687831	0.410411596119929	0.010909075963719
0.149880952380952	0.283446712018141	0.698711073318216	0.011097760613505
0.149880952380952	0.248015873015873	0.870681059460821	0.006737729119426
0.149880952380952	0.220458553791887	0.940051681783825	0.006041606355505
0.149880952380952	0.198412698412698	0.960257983749055	0.005375321082137
0.149880952380952	0.18037518037518	0.985963403880071	0.004951721623835
0.149880952380952	0.165343915343915	0.991731812169312	0.004523410808768
0.149880952380952	1.98412698412698	0.040380653187201	0.001202811035525
0.149880952380952	0.992063492063492	0.040200066137566	0.001058672430083
0.149880952380952	0.661375661375661	0.053509596245906	0.001359198570169
0.149880952380952	0.496031746031746	0.091791334404132	0.002218632527085
0.159880952380952	0.396825396825397	0.176477292768959	0.006157754472159
0.159880952380952	0.330687830687831	0.399369488536155	0.010363422304107
0.159880952380952	0.283446712018141	0.693714647896196	0.010309831979088
0.159880952380952	0.248015873015873	0.865092923280423	0.007365464065256
0.159880952380952	0.220458553791887	0.937735985134795	0.006191717372134
0.159880952380952	0.198412698412698	0.959504141471403	0.005477689594356
0.159880952380952	0.18037518037518	0.984784486016629	0.004913978332074
0.159880952380952	0.165343915343915	0.992439468379945	0.004548406242126
0.169880952380952	0.396825396825397	0.177014802217183	0.006340456664147
0.169880952380952	0.330687830687831	0.38576634542706	0.010582916351726
0.169880952380952	0.283446712018141	0.693368921642731	0.011471640684051
0.169880952380952	0.248015873015873	0.861342702821869	0.00699440287226
0.169880952380952	0.220458553791887	0.935523226883346	0.006175416194255
0.169880952380952	0.198412698412698	0.958346261652809	0.005422958711262
0.169880952380952	0.18037518037518	0.982926996724616	0.004935536344167
0.169880952380952	0.165343915343915	0.991300469261779	0.004585162981859
0.17984126984127	0.396825396825397	0.17226954207609	0.006240620433359
0.17984126984127	0.330687830687831	0.375811240236836	0.010170376354245
0.17984126984127	0.283446712018141	0.689319334215168	0.011233142164273
0.17984126984127	0.248015873015873	0.853238016502897	0.007041533919123
0.17984126984127	0.220458553791887	0.932905124086672	0.005917432917611
0.17984126984127	0.198412698412698	0.956659942680776	0.005517001763668
0.17984126984127	0.18037518037518	0.981612827538423	0.004955280612245
0.17984126984127	0.165343915343915	0.990689862055934	0.004605705467372
0.18984126984127	0.396825396825397	0.174253779289494	0.006284894809776
0.18984126984127	0.330687830687831	0.357468710632401	0.010291621472663
0.18984126984127	0.283446712018141	0.674548516628874	0.011670265810028
0.18984126984127	0.248015873015873	0.832725513353489	0.008831583837239
0.18984126984127	0.220458553791887	0.929594749937012	0.006224402399849
0.18984126984127	0.198412698412698	0.957192791005291	0.005166401958932
0.18984126984127	0.18037518037518	0.980890101410935	0.004998784958428
0.18984126984127	0.165343915343915	0.989098104056438	0.00465766723356
0.19984126984127	0.396825396825397	0.167269668052406	0.005737071208113
0.19984126984127	0.330687830687831	0.356546894683799	0.010571469198791
0.19984126984127	0.283446712018141	0.663437295288486	0.011747290406904
0.19984126984127	0.248015873015873	0.827502535273369	0.008833561822877
0.19984126984127	0.220458553791887	0.92621129377677	0.006458305461073
0.19984126984127	0.198412698412698	0.953675973167045	0.00527326042454
0.19984126984127	0.18037518037518	0.979044800327538	0.00498964569161
0.19984126984127	0.165343915343915	0.987972773368607	0.004664367283951
0.19984126984127	0.152625152625153	0.999696082136558	0.004880349741749
0.19984126984127	0.14172335600907	0.991268061854371	0.004248362622827
0.19984126984127	1.98412698412698	0.040360791446208	0.001202965073066
0.19984126984127	1.98412698412698	0.040360791446208	0.001202965073066
0.19984126984127	0.132275132275132	0.991056736583522	0.004185976473923
0.19984126984127	0.124007936507937	1.00249688208617	0.004004383975813
0.19984126984127	0.11671335200747	0.999196680524062	0.003752652588813
0.19984126984127	0.110229276895944	0.995895738851096	0.00344760361552
0.19984126984127	0.104427736006683	1.00273445767196	0.00361558106576
0.19984126984127	0.09448223733938	1.00224099269337	0.002101033635677
0.19984126984127	0.09018759018759	0.999873504031242	0.002095045351474
0.19984126984127	0.992063492063492	0.039901437704712	0.001056006298816
0.19984126984127	0.079365079365079	0.999548941798942	0.001815772864701
0.19984126984127	0.076312576312576	1.00321474237843	0.001752433232552
0.19984126984127	0.073486184597296	0.994626810909549	0.003279154069035
0.19984126984127	0.661375661375661	0.052171316767448	0.001348010896951
0.19984126984127	0.496031746031746	0.085861574074074	0.00211751212522
0.20984126984127	0.396825396825397	0.165537666918619	0.005987033730159
0.20984126984127	0.330687830687831	0.350542123330814	0.009924843946838
0.20984126984127	0.283446712018141	0.642974820483749	0.011381587144117
0.20984126984127	0.248015873015873	0.814849741748551	0.009451626039305
0.20984126984127	0.220458553791887	0.919439940791131	0.006662736992945
0.20984126984127	0.198412698412698	0.952769857016881	0.005179210128496
0.20984126984127	0.18037518037518	0.977205294154699	0.004997216080877
0.20984126984127	0.165343915343915	0.986327302217183	0.004592099395314
0.21984126984127	0.396825396825397	0.160328357268833	0.005749463655833
0.21984126984127	0.330687830687831	0.346045367220962	0.010046781305115
0.21984126984127	0.283446712018141	0.631175673973293	0.011871124653565
0.21984126984127	0.248015873015873	0.814201672335601	0.008629839695137
0.21984126984127	0.220458553791887	0.91711966175359	0.006768763384984
0.21984126984127	0.198412698412698	0.949694680650038	0.005081469986143
0.21984126984127	0.18037518037518	0.974899281934996	0.004979612937768
0.21984126984127	0.165343915343915	0.985552957294029	0.004686618165785
0.229801587301587	0.396825396825397	0.155846148274124	0.005355604843789
0.229801587301587	0.330687830687831	0.320618937389771	0.010216001669186
0.229801587301587	0.283446712018141	0.620214443184681	0.011679001952633
0.229801587301587	0.248015873015873	0.809950349584278	0.008431833427816
0.229801587301587	0.220458553791887	0.913898337112623	0.006950631298816
0.229801587301587	0.198412698412698	0.946727607709751	0.005116912163013
0.229801587301587	0.18037518037518	0.973224001637692	0.005013216962711
0.229801587301587	0.165343915343915	0.984476725875535	0.00473087191358
0.239801587301587	0.396825396825397	0.157064849458302	0.005550711608718
0.239801587301587	0.330687830687831	0.317115362811791	0.00948923579617
0.239801587301587	0.283446712018141	0.599370275888133	0.011275463435374
0.239801587301587	0.248015873015873	0.798958648274124	0.00884295776644
0.239801587301587	0.220458553791887	0.910579034391534	0.007048076184177
0.239801587301587	0.198412698412698	0.940358245149912	0.00594631771227
0.239801587301587	0.18037518037518	0.971650305492567	0.00503137345679
0.239801587301587	0.165343915343915	0.983008251448728	0.004816726977828
0.249801587301587	0.396825396825397	0.150152524250441	0.004985864512472
0.249801587301587	0.330687830687831	0.320010440287226	0.010584421611237
0.249801587301587	0.283446712018141	0.585122937137818	0.010856127960444
0.249801587301587	0.248015873015873	0.792127157344419	0.009072334498614
0.249801587301587	0.220458553791887	0.904229355631141	0.007161098041068
0.249801587301587	0.198412698412698	0.933704979213908	0.006846868228773
0.249801587301587	0.18037518037518	0.968124496094734	0.004996917989418
0.249801587301587	0.165343915343915	0.981487638573948	0.004863130039053
0.249801587301587	1.98412698412698	0.040335243449232	0.001203148305619
0.249801587301587	0.992063492063492	0.03967601095994	0.001052886936256
0.249801587301587	0.661375661375661	0.05081625409423	0.001313732079869
0.249801587301587	0.496031746031746	0.080598494583018	0.00193369425548
0.259801587301587	0.396825396825397	0.145700132275132	0.004697902809272
0.259801587301587	0.330687830687831	0.300314310909549	0.00909751606198
0.259801587301587	0.283446712018141	0.568832309775762	0.011600643581507
0.259801587301587	0.248015873015873	0.778324955908289	0.008506788391282
0.259801587301587	0.220458553791887	0.901353032879819	0.007180378873772
0.259801587301587	0.198412698412698	0.928751023557571	0.007538614890401
0.259801587301587	0.18037518037518	0.965207766439909	0.004949895754598
0.259801587301587	0.165343915343915	0.97973437893676	0.004865447845805
0.269801587301587	0.396825396825397	0.146543732678256	0.004989534517511
0.269801587301587	0.330687830687831	0.292823538674729	0.008961327317964
0.269801587301587	0.283446712018141	0.546610685941043	0.011756125125976
0.269801587301587	0.248015873015873	0.759360040312421	0.008976322908793
0.269801587301587	0.220458553791887	0.895968096497858	0.007132777147896
0.269801587301587	0.198412698412698	0.929621409674981	0.006176983969514
0.269801587301587	0.18037518037518	0.962492850844041	0.004979908667171
0.269801587301587	0.165343915343915	0.977852465986395	0.004878838970774
0.279761904761905	0.396825396825397	0.138543896447468	0.004787007117662
0.279761904761905	0.330687830687831	0.284805335097002	0.009299660651298
0.279761904761905	0.283446712018141	0.521200381078357	0.01204707388511
0.279761904761905	0.248015873015873	0.755912131519274	0.008887115142353
0.279761904761905	0.220458553791887	0.885257668808264	0.007209302563618
0.279761904761905	0.198412698412698	0.928968253968254	0.005741768707483
0.279761904761905	0.18037518037518	0.959018660241875	0.004968268613001
0.279761904761905	0.165343915343915	0.975369787729907	0.004878621189216
0.289761904761905	0.396825396825397	0.136708686067019	0.004613861803981
0.289761904761905	0.330687830687831	0.269828798185941	0.008318146888385
0.289761904761905	0.283446712018141	0.502075916477702	0.011767453703704
0.289761904761905	0.248015873015873	0.744401801461325	0.009633202003023
0.289761904761905	0.220458553791887	0.875002976190476	0.007863768424036
0.289761904761905	0.198412698412698	0.927056941295037	0.005806375031494
0.289761904761905	0.18037518037518	0.956424902368355	0.005145270376669
0.289761904761905	0.165343915343915	0.972863095238095	0.004886665879315
0.299761904761905	0.396825396825397	0.133815898211136	0.004952706758629
0.299761904761905	0.330687830687831	0.25544674351222	0.008253534423028
0.299761904761905	0.283446712018141	0.479979922524565	0.012868273179642
0.299761904761905	0.248015873015873	0.713900636180398	0.012227877928949
0.299761904761905	0.220458553791887	0.861461451247166	0.0093526872323
0.299761904761905	0.198412698412698	0.921480898841018	0.006023812830688
0.299761904761905	0.18037518037518	0.954169154698917	0.00517226111741
0.299761904761905	0.165343915343915	0.970967151675485	0.004855904509952
0.299761904761905	0.152625152625153	0.985564421138826	0.005013862906274
0.299761904761905	0.14172335600907	0.986776077097506	0.004250154635928
0.299761904761905	1.98412698412698	0.040309931657848	0.001203610575712
0.299761904761905	1.98412698412698	0.040309931657848	0.001203610575712
0.299761904761905	0.132275132275132	0.986034863945578	0.004157776675485
0.299761904761905	0.124007936507937	0.996538296800201	0.004127677311665
0.299761904761905	0.11671335200747	0.995614480977576	0.003750550673973
0.299761904761905	0.110229276895944	0.994150053539934	0.003323248614261
0.299761904761905	0.104427736006683	0.9993295382968	0.003693636148904
0.299761904761905	0.09448223733938	0.999160336356765	0.002055124244142
0.299761904761905	0.09018759018759	0.999147250566894	0.002053541824137
0.299761904761905	0.992063492063492	0.0394620622323	0.001050012030738
0.299761904761905	0.079365079365079	0.999864260519023	0.001848997700932
0.299761904761905	0.076312576312576	1.00332199546485	0.00178173579617
0.299761904761905	0.073486184597296	0.996053193499622	0.003008968568909
0.299761904761905	0.661375661375661	0.049550343285462	0.001312884023054
0.299761904761905	0.496031746031746	0.077976168430335	0.001880725466112
0.309761904761905	0.396825396825397	0.12816840356513	0.004651832797934
0.309761904761905	0.330687830687831	0.245504755605946	0.007694640967498
0.309761904761905	0.283446712018141	0.46763068468128	0.011809277683296
0.309761904761905	0.248015873015873	0.696377519526329	0.011685981040564
0.309761904761905	0.220458553791887	0.845456128747795	0.010434463970774
0.309761904761905	0.198412698412698	0.914078687956664	0.006517533383724
0.309761904761905	0.18037518037518	0.950248157596372	0.00527585207231
0.309761904761905	0.165343915343915	0.968077538422777	0.004938430807508
0.319761904761905	0.396825396825397	0.12794523494583	0.004849271856891
0.319761904761905	0.330687830687831	0.236152305366591	0.007678318058705
0.319761904761905	0.283446712018141	0.432970474300831	0.01187440665155
0.319761904761905	0.248015873015873	0.670700585789871	0.012013966679264
0.319761904761905	0.220458553791887	0.836703199798438	0.009747338592845
0.319761904761905	0.198412698412698	0.909243543713782	0.00610948648904
0.319761904761905	0.18037518037518	0.946343206727135	0.005302165217939
0.319761904761905	0.165343915343915	0.964879724111867	0.00506041021038
0.329722222222222	0.396825396825397	0.127679560342656	0.004671989323507
0.329722222222222	0.330687830687831	0.231170839632149	0.008026165595868
0.329722222222222	0.283446712018141	0.406018912194508	0.012062493386243
0.329722222222222	0.248015873015873	0.635693594104308	0.012524419406652
0.329722222222222	0.220458553791887	0.819620275888133	0.010681100088184
0.329722222222222	0.198412698412698	0.897660824514991	0.006871419910557
0.329722222222222	0.18037518037518	0.941499480347695	0.005379748519778
0.329722222222222	0.165343915343915	0.961743433484505	0.00518531462585
0.339722222222222	0.396825396825397	0.120888745590829	0.004765006141345
0.339722222222222	0.330687830687831	0.218424918115394	0.007397458112875
0.339722222222222	0.283446712018141	0.381527510078105	0.011599535619804
0.339722222222222	0.248015873015873	0.60885191484001	0.012563218694885
0.339722222222222	0.220458553791887	0.817003511589821	0.010022044280675
0.339722222222222	0.198412698412698	0.885042847694633	0.008158339002268
0.339722222222222	0.18037518037518	0.934457719198791	0.005900951908541
0.339722222222222	0.165343915343915	0.950539572310406	0.005490986237087
0.349722222222222	0.396825396825397	0.118756546044344	0.00470972946586
0.349722222222222	0.330687830687831	0.212395392416226	0.007501216458806
0.349722222222222	0.283446712018141	0.365360056059461	0.010551454554044
0.349722222222222	0.248015873015873	0.589506834215168	0.012679965513983
0.349722222222222	0.220458553791887	0.793011794532628	0.009846663044848
0.349722222222222	0.198412698412698	0.872699625220459	0.009512954302091
0.349722222222222	0.18037518037518	0.929674288233812	0.005922929264298
0.349722222222222	0.165343915343915	0.946378243890149	0.005483949829932
0.349722222222222	1.98412698412698	0.040280634290753	0.001203611032376
0.349722222222222	0.992063492063492	0.039149357520786	0.001041413627488
0.349722222222222	0.661375661375661	0.048643082325523	0.001321621346687
0.349722222222222	0.496031746031746	0.074137361426052	0.001755729560343
0.359722222222222	0.396825396825397	0.115259265558075	0.004227370874276
0.359722222222222	0.330687830687831	0.207885204081633	0.006752796516755
0.359722222222222	0.283446712018141	0.345326609347443	0.011019519242882
0.359722222222222	0.248015873015873	0.570488142479214	0.012693451751071
0.359722222222222	0.220458553791887	0.748146368732678	0.012262798248929
0.359722222222222	0.198412698412698	0.861271557697153	0.00887829601285
0.359722222222222	0.18037518037518	0.918105142983119	0.00633695452255
0.359722222222222	0.165343915343915	0.94332527084908	0.005496893266566
0.369722222222222	0.396825396825397	0.111712618102797	0.003938940381708
0.369722222222222	0.330687830687831	0.201857379062736	0.006901496441169
0.369722222222222	0.283446712018141	0.313159848198539	0.01010686681154
0.369722222222222	0.248015873015873	0.518958884479718	0.012613375377929
0.369722222222222	0.220458553791887	0.750456805870496	0.012965765621063
0.369722222222222	0.198412698412698	0.840443783068783	0.009879997165533
0.369722222222222	0.18037518037518	0.905931405895692	0.008180045981356
0.369722222222222	0.165343915343915	0.938960711136306	0.005463688271605
0.37968253968254	0.396825396825397	0.110191312358277	0.004113042170572
0.37968253968254	0.330687830687831	0.193304594986143	0.006396696428571
0.37968253968254	0.283446712018141	0.303400541698161	0.010325003306878
0.37968253968254	0.248015873015873	0.48819638133031	0.012506951530612
0.37968253968254	0.220458553791887	0.694037304736709	0.014012850056689
0.37968253968254	0.198412698412698	0.83698190665155	0.008626913265306
0.37968253968254	0.18037518037518	0.895686271730915	0.007899712144117
0.37968253968254	0.165343915343915	0.935245842781557	0.005538153187201
0.38968253968254	0.396825396825397	0.108206870433359	0.004072389298312
0.38968253968254	0.330687830687831	0.187748598513479	0.006786164178634
0.38968253968254	0.283446712018141	0.2899950239355	0.00922121803351
0.38968253968254	0.248015873015873	0.465161627614009	0.013041085915848
0.38968253968254	0.220458553791887	0.66872796989166	0.013451335034014
0.38968253968254	0.198412698412698	0.812449294532628	0.010714170445956
0.38968253968254	0.18037518037518	0.883542705971277	0.008392572593852
0.38968253968254	0.165343915343915	0.930996015998992	0.00600895707357
0.39968253968254	0.396825396825397	0.103171253779289	0.002371310153691
0.39968253968254	0.330687830687831	0.16499537037037	0.003589511841774
0.39968253968254	0.283446712018141	0.278373189090451	0.005285051965231
0.39968253968254	0.248015873015873	0.442206805870496	0.007283514424288
0.39968253968254	0.220458553791887	0.623330861048123	0.007849749622071
0.39968253968254	0.198412698412698	0.766611835474931	0.007436182602671
0.39968253968254	0.18037518037518	0.861272423784329	0.005587437326783
0.39968253968254	0.165343915343915	0.907658619929453	0.005206665091963
0.39968253968254	0.152625152625153	0.939206490929705	0.003595767038297
0.39968253968254	0.14172335600907	0.964634275006299	0.002691809649786
0.39968253968254	1.98412698412698	0.040230076845553	0.001204295981356
0.39968253968254	1.98412698412698	0.040230076845553	0.001204295981356
0.39968253968254	0.132275132275132	0.970641817838246	0.002336650762157
0.39968253968254	0.124007936507937	0.984785903250189	0.00233383771101
0.39968253968254	0.11671335200747	0.987656887755102	0.002494054862686
0.39968253968254	0.110229276895944	0.990519101158982	0.002113749370118
0.39968253968254	0.104427736006683	0.993553319475938	0.00211220127866
0.39968253968254	0.09448223733938	0.995963010204082	0.002443189562862
0.39968253968254	0.09018759018759	0.994648132401109	0.002384671359284
0.39968253968254	0.992063492063492	0.038817359536407	0.001033553854875
0.39968253968254	0.079365079365079	1.00021872637944	0.002243181059461
0.39968253968254	0.076312576312576	0.997484819853868	0.001924138794407
0.39968253968254	0.073486184597296	0.99542968946838	0.00325776659738
0.39968253968254	0.661375661375661	0.047143282312925	0.00129647622197
0.39968253968254	0.496031746031746	0.069404601284959	0.001626774061476
0.40968253968254	0.396825396825397	0.100007720773495	0.002278017762661
0.40968253968254	0.330687830687831	0.158579727261275	0.003419208553792
0.40968253968254	0.283446712018141	0.261810405643739	0.005010185657596
0.40968253968254	0.248015873015873	0.42659019904258	0.006847521730915
0.40968253968254	0.220458553791887	0.577970789241623	0.00797367425674
0.40968253968254	0.198412698412698	0.738992063492063	0.008010152903754
0.40968253968254	0.18037518037518	0.83721130952381	0.006516896730915
0.40968253968254	0.165343915343915	0.89204579239103	0.005859942838246
0.40968253968254	0.152625152625153	0.924855772864701	0.0044384473419
0.40968253968254	0.14172335600907	0.960677028218695	0.002768380574452
0.40968253968254	0.132275132275132	0.967772565507685	0.002359146510456
0.40968253968254	0.124007936507937	0.982578010833963	0.002398027998236
0.40968253968254	0.11671335200747	0.983625929075334	0.003021633282943
0.40968253968254	0.110229276895944	0.989583915973797	0.002135662320484
0.40968253968254	0.104427736006683	0.992570058578987	0.00211359489166
0.41968253968254	0.396825396825397	0.096052130574452	0.002170636652809
0.41968253968254	0.330687830687831	0.152801740047871	0.003553270502646
0.41968253968254	0.283446712018141	0.244658320735702	0.00453654446964
0.41968253968254	0.248015873015873	0.394785241874528	0.006518873771731
0.41968253968254	0.220458553791887	0.538217498110355	0.008170981198035
0.41968253968254	0.198412698412698	0.696354339884102	0.008423835191484
0.41968253968254	0.18037518037518	0.801765810027715	0.00763187106324
0.41968253968254	0.165343915343915	0.870387581884606	0.007063200900731
0.41968253968254	0.152625152625153	0.918907942806752	0.004725564688839
0.41968253968254	0.14172335600907	0.95613424351222	0.002877634952129
0.41968253968254	0.132275132275132	0.962583002645503	0.003221570767196
0.41968253968254	0.124007936507937	0.979722631645251	0.002415700428319
0.41968253968254	0.11671335200747	0.983152903754094	0.002463176335349
0.41968253968254	0.110229276895944	0.98290022675737	0.004234176744772
0.41968253968254	0.104427736006683	0.991891739103049	0.002124407596372
0.429642857142857	0.396825396825397	0.093361678004535	0.002117433704963
0.429642857142857	0.330687830687831	0.144640473041068	0.003259920792391
0.429642857142857	0.283446712018141	0.231607394809776	0.004472182067271
0.429642857142857	0.248015873015873	0.363934980473671	0.006317060500126
0.429642857142857	0.220458553791887	0.500041871378181	0.008208497889897
0.429642857142857	0.198412698412698	0.650335270219199	0.008791001511716
0.429642857142857	0.18037518037518	0.768520077475435	0.008490592088687
0.429642857142857	0.165343915343915	0.849274518140589	0.006878082168052
0.429642857142857	0.152625152625153	0.908743496472663	0.005099661123709
0.429642857142857	0.14172335600907	0.950565318720081	0.002936013321995
0.429642857142857	0.132275132275132	0.958186161501638	0.003449614512472
0.429642857142857	0.124007936507937	0.966281210632401	0.004222172146636
0.429642857142857	0.11671335200747	0.981572767069791	0.002516346056941
0.429642857142857	0.110229276895944	0.981381157092467	0.004257579837491
0.429642857142857	0.104427736006683	0.990502346308894	0.002125456821618
0.439642857142857	0.396825396825397	0.090614364449484	0.002102994929453
0.439642857142857	0.330687830687831	0.134875171642731	0.003111003558831
0.439642857142857	0.283446712018141	0.210325743260267	0.00408640117158
0.439642857142857	0.248015873015873	0.334811996094734	0.005694015652557
0.439642857142857	0.220458553791887	0.458411706349206	0.007689631046863
0.439642857142857	0.198412698412698	0.59691477702192	0.008917994299572
0.439642857142857	0.18037518037518	0.734554941421013	0.008877653061224
0.439642857142857	0.165343915343915	0.816805224867725	0.008388747480474
0.439642857142857	0.152625152625153	0.875923563869992	0.007737795099521
0.439642857142857	0.14172335600907	0.92155610670194	0.006513759920635
0.439642857142857	0.132275132275132	0.946456128747795	0.004193066421013
0.439642857142857	0.124007936507937	0.962254755605946	0.004045308956916
0.439642857142857	0.11671335200747	0.976178083270345	0.003058249716553
0.439642857142857	0.110229276895944	0.981793509070295	0.003416751228269
0.439642857142857	0.104427736006683	0.988968190980096	0.002137589285714
0.446428571428571	0.099206349206349	0.985251968379944	0.005372349773243
0.449642857142857	0.396825396825397	0.088266203703704	0.002072029163517
0.449642857142857	0.330687830687831	0.12994288233812	0.002996917674477
0.449642857142857	0.283446712018141	0.18946908856135	0.003948458522298
0.449642857142857	0.248015873015873	0.294262959813555	0.005854421453767
0.449642857142857	0.220458553791887	0.415210695389267	0.00733437515747
0.449642857142857	0.198412698412698	0.545520014487276	0.009716118354749
0.449642857142857	0.18037518037518	0.660049445704208	0.010380067082389
0.449642857142857	0.165343915343915	0.76242224111867	0.00989577223482
0.449642857142857	0.152625152625153	0.853668603552532	0.007886079144621
0.449642857142857	0.14172335600907	0.884768770471151	0.009133743701184
0.449642857142857	1.98412698412698	0.040183350655077	0.00120439595931
0.449642857142857	0.132275132275132	0.937519116906022	0.0045353702129
0.449642857142857	0.124007936507937	0.957724867724868	0.004123547178131
0.449642857142857	0.11671335200747	0.965809082892416	0.004513277588813
0.449642857142857	0.110229276895944	0.980820719954649	0.003153408289242
0.449642857142857	0.104427736006683	0.987165800579491	0.002153764959688
0.449642857142857	0.992063492063492	0.038470255416982	0.001025134385236
0.449642857142857	0.661375661375661	0.045882235764676	0.001262430571303
0.449642857142857	0.496031746031746	0.063826859725372	0.001492485371
0.456349206349206	0.099206349206349	0.979339395943563	0.009520515715545
0.459642857142857	0.396825396825397	0.086344148400101	0.002153898652053
0.459642857142857	0.330687830687831	0.124521195515243	0.002964454365079
0.459642857142857	0.283446712018141	0.180071349836231	0.003757836041824
0.459642857142857	0.248015873015873	0.272849111866969	0.005366472033258
0.459642857142857	0.220458553791887	0.382468505920887	0.006608106733434
0.459642857142857	0.198412698412698	0.489189484126984	0.009517899502394
0.459642857142857	0.18037518037518	0.626682838876291	0.010496771856891
0.459642857142857	0.165343915343915	0.704286092214664	0.010834715608466
0.459642857142857	0.152625152625153	0.801060846560847	0.010281079302091
0.459642857142857	0.14172335600907	0.856723749685059	0.010143740866717
0.459642857142857	0.132275132275132	0.923564468379944	0.005843066578483
0.459642857142857	0.124007936507937	0.929081490929705	0.007953692208365
0.459642857142857	0.11671335200747	0.958991543839758	0.005444552154195
0.459642857142857	0.110229276895944	0.966928508440413	0.005997581412195
0.459642857142857	0.104427736006683	0.985900116528093	0.002164503180902
0.466269841269841	0.099206349206349	0.971045131015369	0.011510842624087
0.469642857142857	0.396825396825397	0.084074976379441	0.002096999874024
0.469642857142857	0.330687830687831	0.118862991307634	0.002840397770219
0.469642857142857	0.283446712018141	0.169440806878307	0.0035004138322
0.469642857142857	0.248015873015873	0.248194570420761	0.004982338592845
0.469642857142857	0.220458553791887	0.334369362559839	0.006620434618292
0.469642857142857	0.198412698412698	0.44093112244898	0.009674752614009
0.469642857142857	0.18037518037518	0.547204144620811	0.01046785415092
0.469642857142857	0.165343915343915	0.650572499370119	0.012212108843538
0.469642857142857	0.152625152625153	0.747217104434366	0.011146670603427
0.469642857142857	0.14172335600907	0.833963624338624	0.010361638636936
0.469642857142857	0.132275132275132	0.887196586041824	0.008775074798438
0.469642857142857	0.124007936507937	0.905882952254976	0.01002783053036
0.469642857142857	0.11671335200747	0.937063618039809	0.007885087238599
0.469642857142857	0.110229276895944	0.951476127488032	0.008171023557571
0.469642857142857	0.104427736006683	0.973528313177123	0.004536671075838
0.469642857142857	0.09448223733938	0.974380196523054	0.006595943090199
0.469642857142857	0.09018759018759	0.997415343915344	0.002070273053666
0.469642857142857	0.086266390614217	0.994888259007307	0.001874407123961
0.469642857142857	0.079365079365079	0.997142857142857	0.001920224080373
0.469642857142857	0.076312576312576	0.995255542957924	0.001884289021164
0.469642857142857	0.073486184597296	0.995993433484505	0.001739358150668
0.476190476190476	0.099206349206349	0.967096056941295	0.013317014676241
0.479603174603175	0.396825396825397	0.081369938901487	0.002004517825649
0.479603174603175	0.330687830687831	0.111612249622071	0.002561176776266
0.479603174603175	0.283446712018141	0.15646939877803	0.003383102954145
0.479603174603175	0.248015873015873	0.224337648022172	0.004723389392794
0.479603174603175	0.220458553791887	0.299864638447972	0.00621386558327
0.479603174603175	0.198412698412698	0.380146998614261	0.008209111237087
0.479603174603175	0.18037518037518	0.495344214537667	0.010627339222726
0.479603174603175	0.165343915343915	0.575202601410935	0.012004937011842
0.479603174603175	0.152625152625153	0.666030942932729	0.013002481418493
0.479603174603175	0.14172335600907	0.764631078357269	0.012234572782817
0.479603174603175	0.132275132275132	0.841682791635173	0.012316203703704
0.479603174603175	0.124007936507937	0.881132133408919	0.011134047933988
0.479603174603175	0.11671335200747	0.905445153061225	0.010385773966994
0.479603174603175	0.110229276895944	0.90077377802973	0.012662467561099
0.479603174603175	0.104427736006683	0.967950318090199	0.005207733528597
0.479603174603175	0.09448223733938	0.984976395187705	0.003923942901235
0.479603174603175	0.09018759018759	0.982528202947846	0.005120854906778
0.479603174603175	0.086266390614217	0.994157942806752	0.001900918052406
0.479603174603175	0.079365079365079	0.996744441295037	0.001922036722096
0.479603174603175	0.076312576312576	0.992714112496851	0.002910179358781
0.479603174603175	0.073486184597296	0.993824672461577	0.001802220647518
0.486111111111111	0.099206349206349	0.963349474048879	0.013909831191736
0.489603174603175	0.396825396825397	0.07871434712774	0.00195927532124
0.489603174603175	0.330687830687831	0.105531150793651	0.002485107867221
0.489603174603175	0.283446712018141	0.148130347694633	0.003215973796926
0.489603174603175	0.248015873015873	0.199189405391786	0.004301651706979
0.489603174603175	0.220458553791887	0.258722017510708	0.00550528281683
0.489603174603175	0.198412698412698	0.347965970647518	0.007351859410431
0.489603174603175	0.18037518037518	0.429544894809776	0.009700569570421
0.489603174603175	0.165343915343915	0.457890211640212	0.011940648305619
0.489603174603175	0.152625152625153	0.607858071932477	0.012601920981356
0.489603174603175	0.14172335600907	0.664039745527841	0.014516366843034
0.489603174603175	0.132275132275132	0.730526691232048	0.016129914651046
0.489603174603175	0.124007936507937	0.84283698664651	0.013288786375661
0.489603174603175	0.11671335200747	0.859379472159234	0.013468656147644
0.489603174603175	0.110229276895944	0.876722064751827	0.01415816074578
0.489603174603175	0.104427736006683	0.927241984756866	0.011175794753087
0.489603174603175	0.09448223733938	0.920810405643739	0.013070513038549
0.489603174603175	0.09018759018759	0.993858182161754	0.002497275447216
0.489603174603175	0.086266390614217	0.855470049130763	0.018324699231545
0.489603174603175	0.079365079365079	0.994571680524061	0.001813936287478
0.489603174603175	0.076312576312576	0.992038611740993	0.004826127802973
0.489603174603175	0.073486184597296	0.973864386495339	0.007716547461577
0.496031746031746	0.099206349206349	0.847765432098766	0.016921959246662
0.499603174603175	0.396825396825397	0.076253234441925	0.001867504724112
0.499603174603175	0.330687830687831	0.099294920005039	0.002306841143865
0.499603174603175	0.283446712018141	0.136605498866213	0.00308329239103
0.499603174603175	0.248015873015873	0.182263243260267	0.00403042973671
0.499603174603175	0.220458553791887	0.2298060909549	0.005051107331822
0.499603174603175	0.198412698412698	0.290093820861678	0.006545945294785
0.499603174603175	0.18037518037518	0.353794516880826	0.009091335348954
0.499603174603175	0.165343915343915	0.414183437263794	0.010658613630638
0.499603174603175	0.152625152625153	0.512947278911565	0.013193759133283
0.499603174603175	0.14172335600907	0.568458223104056	0.015651031431091
0.499603174603175	1.98412698412698	0.04012941074578	0.001204472300957
0.499603174603175	1.98412698412698	0.04012941074578	0.001204472300957
0.499603174603175	0.132275132275132	0.654731623204838	0.016875141723356
0.499603174603175	0.124007936507937	0.745149171705719	0.016643738977072
0.499603174603175	0.11671335200747	0.741643502771479	0.018349422083648
0.499603174603175	0.110229276895944	0.80318927941547	0.017171745086924
0.499603174603175	0.104427736006683	0.85280149281935	0.016222220647518
0.499603174603175	0.09448223733938	0.923321507306626	0.012259805209121
0.499603174603175	0.09018759018759	0.974531588561351	0.006399571523054
0.499603174603175	0.086266390614217	0.947119708994709	0.011124619551524
0.499603174603175	0.992063492063492	0.038093447656841	0.001017012629126
0.499603174603175	0.079365079365079	0.944685326908541	0.011688708585286
0.499603174603175	0.076312576312576	0.752913202317964	0.022339553413958
0.499603174603175	0.073486184597296	0.839496551398337	0.018959005731922
0.499603174603175	0.661375661375661	0.044365525006299	0.001227684618292
0.499603174603175	0.496031746031746	0.058156783824641	0.001391799807886
0.505952380952381	0.099206349206349	0.838450003149408	0.016956262597632
0.505952380952381	0.076312576312576	0.995732268833459	0.00352233276644
0.509603174603175	0.396825396825397	0.073502980914588	0.001780394935752
0.509603174603175	0.330687830687831	0.095093838183422	0.002254498141849
0.509603174603175	0.283446712018141	0.127962723607962	0.002858337112623
0.509603174603175	0.248015873015873	0.165564925044092	0.003772927059713
0.509603174603175	0.220458553791887	0.204186681153943	0.004470762629126
0.509603174603175	0.198412698412698	0.253610748929201	0.006288707325523
0.509603174603175	0.18037518037518	0.29471661627614	0.007907389770723
0.509603174603175	0.165343915343915	0.347276092844545	0.009608356638952
0.509603174603175	0.152625152625153	0.414460663895188	0.011791718631897
0.509603174603175	0.14172335600907	0.49132208994709	0.015013309712774
0.509603174603175	0.132275132275132	0.53210300138574	0.016880738221215
0.509603174603175	0.124007936507937	0.602905659486017	0.018174628369867
0.509603174603175	0.11671335200747	0.621017117031998	0.019689895124717
0.509603174603175	0.110229276895944	0.654174067775258	0.02080659643487
0.509603174603175	0.104427736006683	0.765044942050894	0.019385016691862
0.509603174603175	0.09448223733938	0.805246220710506	0.019269839695137
0.509603174603175	0.09018759018759	0.723584766313933	0.022665413202318
0.509603174603175	0.086266390614217	0.870720049130764	0.016922485197783
0.509603174603175	0.079365079365079	0.806490677752583	0.020530982300328
0.509603174603175	0.076312576312576	0.992737024439406	0.001883627645503
0.509603174603175	0.073486184597296	0.872937200806248	0.01734425547997
0.515873015873016	0.099206349206349	0.485129172965483	0.022534145880575
0.515873015873016	0.076312576312576	0.944459404132023	0.020670412887377
0.519603174603175	0.396825396825397	0.071238240110859	0.001680888762913
0.519603174603175	0.330687830687831	0.090372187578735	0.002140443121693
0.519603174603175	0.283446712018141	0.122002676996725	0.002743806531872
0.519603174603175	0.248015873015873	0.150277417170572	0.003334101473923
0.519603174603175	0.220458553791887	0.181185090702948	0.004165205656337
0.519603174603175	0.198412698412698	0.219974615772235	0.005358417107584
0.519603174603175	0.18037518037518	0.254497559208869	0.006916082451499
0.519603174603175	0.165343915343915	0.274586246535651	0.008110564373898
0.519603174603175	0.152625152625153	0.341814011715797	0.010624894652305
0.519603174603175	0.14172335600907	0.364814421138826	0.012800656494079
0.519603174603175	0.132275132275132	0.438268628747795	0.015841235197783
0.519603174603175	0.124007936507937	0.489120244394054	0.01796121819098
0.519603174603175	0.11671335200747	0.491239134542706	0.019718427185689
0.519603174603175	0.110229276895944	0.47740945452255	0.021083275069287
0.519603174603175	0.104427736006683	0.517267951625094	0.022836770912069
0.519603174603175	0.09448223733938	0.677977418745276	0.022668305933485
0.519603174603175	0.09018759018759	0.68555538233812	0.023409720647518
0.519603174603175	0.086266390614217	0.722029777651801	0.022680717750063
0.519603174603175	0.079365079365079	0.976359961577223	0.006426781934996
0.519603174603175	0.073486184597296	0.805308295540438	0.020580313051146
0.525793650793651	0.099206349206349	0.478225623582766	0.022419301146385
0.525793650793651	0.076312576312576	0.801055587049635	0.035897636369363
0.529563492063492	0.396825396825397	0.069377990362812	0.001617313397581
0.529563492063492	0.330687830687831	0.086814153439154	0.002081362118922
0.529563492063492	0.283446712018141	0.112287380322499	0.00261440302973
0.529563492063492	0.248015873015873	0.132027119551524	0.003136655171328
0.529563492063492	0.220458553791887	0.159013369236584	0.00359116244646
0.529563492063492	0.198412698412698	0.19358769526329	0.004918787635425
0.529563492063492	0.18037518037518	0.211362166162761	0.005456285430839
0.529563492063492	0.165343915343915	0.237997385991434	0.006805721844293
0.529563492063492	0.152625152625153	0.273757227891156	0.008725498078861
0.529563492063492	0.14172335600907	0.307638353489544	0.011382513699925
0.529563492063492	0.132275132275132	0.330047083648274	0.013255930177627
0.529563492063492	0.124007936507937	0.363285399344923	0.015270036533132
0.529563492063492	0.11671335200747	0.399082294028723	0.0173154856387
0.529563492063492	0.110229276895944	0.394012109473419	0.019381975938524
0.529563492063492	0.104427736006683	0.432660918997229	0.021359427752583
0.529563492063492	0.09448223733938	0.632738599143361	0.022887638573948
0.529563492063492	0.09018759018759	0.568600355883094	0.024354442239859
0.529563492063492	0.086266390614217	0.350535037163013	0.021331498803225
0.529563492063492	0.079365079365079	0.919733497102545	0.013669337836987
0.529563492063492	0.073486184597296	0.478918524817334	0.024733760078105
0.535714285714286	0.099206349206349	0.319036706349206	0.019202182539683
0.535714285714286	0.076312576312576	0.123948403250189	0.005395155580751
0.539563492063492	0.396825396825397	0.067732035777274	0.001595211640212
0.539563492063492	0.330687830687831	0.082389773872512	0.00199153643865
0.539563492063492	0.283446712018141	0.105523614260519	0.002509674666163
0.539563492063492	0.248015873015873	0.12385368638196	0.002822554484757
0.539563492063492	0.220458553791887	0.146760219828672	0.003405466427312
0.539563492063492	0.198412698412698	0.167787021289997	0.004290124559083
0.539563492063492	0.18037518037518	0.183864937641723	0.004968379157218
0.539563492063492	0.165343915343915	0.191446712018141	0.006110473198539
0.539563492063492	0.152625152625153	0.2252329617032	0.007331431405896
0.539563492063492	0.14172335600907	0.226392605190224	0.008226130794911
0.539563492063492	0.132275132275132	0.243322987528345	0.009974704428068
0.539563492063492	0.124007936507937	0.269295729402872	0.012638898179642
0.539563492063492	0.11671335200747	0.280642951625094	0.014130535556815
0.539563492063492	0.110229276895944	0.279275478710003	0.01528241622575
0.539563492063492	0.104427736006683	0.305075097631645	0.017332979024943
0.539563492063492	0.09448223733938	0.331368874401612	0.019727421894684
0.539563492063492	0.09018759018759	0.576386243386243	0.024222302532124
0.539563492063492	0.086266390614217	0.17853514739229	0.011168727324263
0.539563492063492	0.079365079365079	0.517010928445452	0.024847757621567
0.539563492063492	0.073486184597296	0.308391896573444	0.020368496472663
0.545634920634921	0.099206349206349	0.205242835097002	0.022045856953893
0.545634920634921	0.076312576312576	0.126765413202318	0.005534570420761
0.549563492063492	0.396825396825397	0.066082095616024	0.001572370842782
0.549563492063492	0.330687830687831	0.079126828231293	0.001903325617284
0.549563492063492	0.283446712018141	0.099461633912824	0.002426523683548
0.549563492063492	0.248015873015873	0.113604750881834	0.002609883314437
0.549563492063492	0.220458553791887	0.128432090891912	0.002900380291005
0.549563492063492	0.198412698412698	0.143701354245402	0.003680438240111
0.549563492063492	0.18037518037518	0.155604297367095	0.00374186303225
0.549563492063492	0.165343915343915	0.160051603048627	0.004752212931469
0.549563492063492	0.152625152625153	0.176224741748551	0.005771882716049
0.549563492063492	0.14172335600907	0.18578374590577	0.006573104686319
0.549563492063492	1.98412698412698	0.040062323633157	0.001204264424288
0.549563492063492	0.132275132275132	0.202178587175611	0.008426708238851
0.549563492063492	0.124007936507937	0.193420304232804	0.008892184901738
0.549563492063492	0.11671335200747	0.20157420005039	0.009757100025195
0.549563492063492	0.110229276895944	0.206000677122701	0.011088724962207
0.549563492063492	0.104427736006683	0.207024817334341	0.013210136211892
0.549563492063492	0.09448223733938	0.225007731796422	0.01493098324515
0.549563492063492	0.09018759018759	0.269036501637692	0.018290222663139
0.549563492063492	0.086266390614217	0.22031215356513	0.014617261904762
0.549563492063492	0.992063492063492	0.037701565255732	0.001006560137944
0.549563492063492	0.079365079365079	0.354129078483245	0.021919412950365
0.549563492063492	0.073486184597296	0.158903958805745	0.011056208270345
0.549563492063492	0.661375661375661	0.043301368417738	0.001221569570421
0.549563492063492	0.496031746031746	0.053243510644999	0.001333764802217
0.555555555555556	0.099206349206349	0.165240551776266	0.018497801713278
0.555555555555556	0.076312576312576	0.645459734819854	0.043625426744772
0.559563492063492	0.396825396825397	0.064320581380701	0.001533944334215
0.559563492063492	0.330687830687831	0.076016849332326	0.001845547682036
0.559563492063492	0.283446712018141	0.092777021919879	0.002326531557067
0.559563492063492	0.248015873015873	0.103887241748551	0.002521765085664
0.559563492063492	0.220458553791887	0.117168967309146	0.002728849993701
0.559563492063492	0.198412698412698	0.129646697845805	0.003142360953641
0.559563492063492	0.18037518037518	0.130325343285462	0.003246622260015
0.559563492063492	0.165343915343915	0.134081994834971	0.004133924162258
0.559563492063492	0.152625152625153	0.150134882842026	0.004972009479718
0.559563492063492	0.14172335600907	0.143989902998236	0.004863946837994
0.559563492063492	0.132275132275132	0.152248102481733	0.005708665753338
0.559563492063492	0.124007936507937	0.16075675547997	0.007424286816578
0.559563492063492	0.11671335200747	0.161695641219451	0.008060849080373
0.559563492063492	0.110229276895944	0.162869976694381	0.008419789777022
0.559563492063492	0.104427736006683	0.163442255605946	0.009212815885614
0.559563492063492	0.09448223733938	0.146071356135047	0.008607183484505
0.559563492063492	0.09018759018759	0.143976277084908	0.008458023431595
0.559563492063492	0.086266390614217	0.186811964600655	0.012651419910557
0.559563492063492	0.079365079365079	0.125942438271605	0.006515137314185
0.559563492063492	0.073486184597296	0.118631997984379	0.003341480379189
0.565476190476191	0.099206349206349	0.104890052595112	0.005968296957672
0.565476190476191	0.076312576312576	0.084084155328798	0.006534280517763
0.569563492063492	0.396825396825397	0.062389366024188	0.001475735323759
0.569563492063492	0.330687830687831	0.073301968379945	0.001765522014361
0.569563492063492	0.283446712018141	0.08791612654321	0.002274031084656
0.569563492063492	0.248015873015873	0.095748578042328	0.002314552941547
0.569563492063492	0.220458553791887	0.1055012739355	0.002419730095742
0.569563492063492	0.198412698412698	0.113878648589065	0.002802143487024
0.569563492063492	0.18037518037518	0.110737375598388	0.002983231292517
0.569563492063492	0.165343915343915	0.114300958994709	0.003381748236332
0.569563492063492	0.152625152625153	0.121031667296548	0.003884808673469
0.569563492063492	0.14172335600907	0.123364885676493	0.004004843474427
0.569563492063492	0.132275132275132	0.114536235512724	0.003898492850844
0.569563492063492	0.124007936507937	0.122006322436382	0.004607534328546
0.569563492063492	0.11671335200747	0.12420659643487	0.004943921957672
0.569563492063492	0.110229276895944	0.129814657344419	0.006420750031494
0.569563492063492	0.104427736006683	0.122632619992441	0.006773635204082
0.575396825396825	0.099206349206349	0.103193096497858	0.009284349489796
0.575396825396825	0.076312576312576	0.201364969135802	0.029992457168052
0.57952380952381	0.396825396825397	0.060500886558327	0.00142344595616
0.57952380952381	0.330687830687831	0.069998409549005	0.001667299697657
0.57952380952381	0.283446712018141	0.082327155769715	0.002121674855127
0.57952380952381	0.248015873015873	0.088341074577979	0.002171765243134
0.57952380952381	0.220458553791887	0.094079525699169	0.002210411627614
0.57952380952381	0.198412698412698	0.09768173973293	0.002487483150668
0.57952380952381	0.18037518037518	0.099502157344419	0.002579673248929
0.57952380952381	0.165343915343915	0.097386040249433	0.002618075711766
0.57952380952381	0.152625152625153	0.101936010330058	0.002967522360796
0.57952380952381	0.14172335600907	0.099150363756614	0.002930349741749
0.57952380952381	0.132275132275132	0.093227207734946	0.003433743228773
0.57952380952381	0.124007936507937	0.092933185311162	0.003205408635677
0.57952380952381	0.11671335200747	0.097261868543714	0.003840125661376
0.57952380952381	0.110229276895944	0.096573604812295	0.003624117535903
0.57952380952381	0.104427736006683	0.09835134952129	0.005609155486269
0.58531746031746	0.099206349206349	0.07563976127488	0.008016937043336
0.58531746031746	0.076312576312576	0.090052536848073	0.006483865740741
0.58952380952381	0.396825396825397	0.058411405580751	0.001386874905518
0.58952380952381	0.330687830687831	0.067144326341648	0.001572669123205
0.58952380952381	0.283446712018141	0.07834099899219	0.001989051083396
0.58952380952381	0.248015873015873	0.081454571365583	0.001932159076594
0.58952380952381	0.220458553791887	0.086197833207357	0.00210591569035
0.58952380952381	0.198412698412698	0.088052916351726	0.002227738567649
0.58952380952381	0.18037518037518	0.083558986835475	0.002167150100781
0.58952380952381	0.165343915343915	0.08522726127488	0.002225602481733
0.58952380952381	0.152625152625153	0.086480561854371	0.002418576467624
0.58952380952381	0.14172335600907	0.083969085411943	0.002473455687831
0.58952380952381	0.132275132275132	0.074533575837743	0.002552427878559
0.58952380952381	0.124007936507937	0.078904670571933	0.00274645313681
0.58952380952381	0.11671335200747	0.071403034454523	0.002402362685815
0.58952380952381	0.110229276895944	0.077037263794407	0.003150229749307
0.58952380952381	0.104427736006683	0.065607314499874	0.002664983150668
0.595238095238095	0.076312576312576	0.043406240551776	0.004301235512724
0.59952380952381	0.396825396825397	0.054157506613757	0.002136338025951
0.59952380952381	0.330687830687831	0.065618107520786	0.002778124055178
0.59952380952381	0.283446712018141	0.071993646069539	0.003096581317712
0.59952380952381	0.248015873015873	0.072554500503905	0.002861375503905
0.59952380952381	0.220458553791887	0.078141055681532	0.003302940129756
0.59952380952381	0.198412698412698	0.073745165658856	0.003647545508944
0.59952380952381	0.18037518037518	0.073307761715798	0.003522341899723
0.59952380952381	0.165343915343915	0.071937893675989	0.003391946176619
0.59952380952381	0.152625152625153	0.074349537037037	0.00370371819098
0.59952380952381	0.14172335600907	0.067559654509952	0.003283895030234
0.59952380952381	1.98412698412698	0.039988764487276	0.001203477292769
0.59952380952381	1.98412698412698	0.039988764487276	0.001203477292769
0.59952380952381	0.132275132275132	0.060349565381708	0.003271048280423
0.59952380952381	0.124007936507937	0.057218282312925	0.003150941043084
0.59952380952381	0.11671335200747	0.057463966049383	0.003781310626102
0.59952380952381	0.110229276895944	0.060017816200554	0.003863404195011
0.59952380952381	0.104427736006683	0.044416871378181	0.002889960632401
0.59952380952381	0.09448223733938	0.055515121882086	0.003844883156966
0.59952380952381	0.09018759018759	0.047228201373142	0.003310101568405
0.59952380952381	0.086266390614217	0.040293920068027	0.003207453388763
0.59952380952381	0.992063492063492	0.037204617031998	0.000996573003275
0.59952380952381	0.079365079365079	0.049070275888133	0.004125231638952
0.59952380952381	0.076312576312576	0.040995042831948	0.004034379724112
0.59952380952381	0.073486184597296	0.025732657785336	0.001355523100907
0.59952380952381	0.661375661375661	0.041987388196019	0.001185499165407
0.59952380952381	0.496031746031746	0.048753658037289	0.001250120937264
0.649484126984127	1.98412698412698	0.039917202066012	0.001203146510456
0.649484126984127	0.992063492063492	0.036736481166541	0.00098332319224
0.649484126984127	0.661375661375661	0.040674806311414	0.001152620874276
0.649484126984127	0.496031746031746	0.044511413454271	0.001156592876039
0.699444444444445	0.396825396825397	0.041926516439909	0.00200048154447
0.699444444444445	0.330687830687831	0.042326642416226	0.001838995496347
0.699444444444445	0.283446712018141	0.041316534391534	0.001931781147644
0.699444444444445	0.248015873015873	0.035944652305367	0.00155456909801
0.699444444444445	0.220458553791887	0.033282701877047	0.001425592639834
0.699444444444445	0.198412698412698	0.032230152431343	0.001670415879315
0.699444444444445	0.18037518037518	0.026764480977576	0.00112294425548
0.699444444444445	0.165343915343915	0.025291295036533	0.001054686460695
0.699444444444445	0.152625152625153	0.022885418241371	0.001025937515747
0.699444444444445	0.14172335600907	0.020181037414966	0.000934084876543
0.699444444444445	1.98412698412698	0.039848686696901	0.00120346904132
0.699444444444445	1.98412698412698	0.039848686696901	0.00120346904132
0.699444444444445	0.132275132275132	0.01769516723356	0.000770729513102
0.699444444444445	0.124007936507937	0.01553804925674	0.000712278549383
0.699444444444445	0.11671335200747	0.016310500125976	0.000820432083018
0.699444444444445	0.110229276895944	0.014172304106828	0.000615019935752
0.699444444444445	0.104427736006683	0.013545922619048	0.000616592482363
0.699444444444445	0.099206349206349	0.012633182634165	0.00064515638385
0.699444444444445	0.09448223733938	0.011847773526077	0.000476802847065
0.699444444444445	0.09018759018759	0.011072216238347	0.000519087742504
0.699444444444445	0.086266390614217	0.009820406273621	0.000382350056689
0.699444444444445	0.992063492063492	0.036241428886369	0.000969967891786
0.699444444444445	0.079365079365079	0.008323675201562	0.000303853426556
0.699444444444445	0.076312576312576	0.007758560090703	0.000302268644495
0.699444444444445	0.073486184597296	0.007332420634921	0.000340043272865
0.699444444444445	0.661375661375661	0.039037454333585	0.001107790611615
0.699444444444445	0.496031746031746	0.0406944664903	0.00104609345868
0.749404761904762	1.98412698412698	0.039764786470144	0.001202618386243
0.749404761904762	0.992063492063492	0.035736796107332	0.00095800536974
0.749404761904762	0.661375661375661	0.03747684712774	0.001055355190224
0.749404761904762	0.496031746031746	0.037408501826657	0.000954920209751
0.799365079365079	0.396825396825397	0.033663151927438	0.001734251070799
0.799365079365079	0.330687830687831	0.030994068090199	0.001327727985639
0.799365079365079	0.283446712018141	0.027171450617284	0.001252437263794
0.799365079365079	0.248015873015873	0.023236651234568	0.001076669926304
0.799365079365079	0.220458553791887	0.018490581695641	0.000741677201436
0.799365079365079	0.198412698412698	0.017068202003024	0.000830089159738
0.799365079365079	0.18037518037518	0.014973469230285	0.00060802957294
0.799365079365079	0.165343915343915	0.013767568657093	0.000643613095238
0.799365079365079	0.152625152625153	0.013444129346183	0.000569784879693
0.799365079365079	0.14172335600907	0.01178497590703	0.000542112118922
0.799365079365079	1.98412698412698	0.039676448727639	0.001202016975309
0.799365079365079	1.98412698412698	0.039676448727639	0.001202016975309
0.799365079365079	0.132275132275132	0.00999906431091	0.000439818027211
0.799365079365079	0.124007936507937	0.008844572467876	0.000402789241623
0.799365079365079	0.11671335200747	0.008984973387503	0.00039771760834
0.799365079365079	0.110229276895944	0.008355898526077	0.000405974568531
0.799365079365079	0.104427736006683	0.007782721875787	0.000369782218443
0.799365079365079	0.099206349206349	0.007213385141093	0.000312215860418
0.799365079365079	0.09448223733938	0.007715589884102	0.000282224206349
0.799365079365079	0.09018759018759	0.007046251259763	0.000246158651424
0.799365079365079	0.086266390614217	0.006189146982867	0.000234798705593
0.799365079365079	0.992063492063492	0.035199738599143	0.000945292154825
0.799365079365079	0.079365079365079	0.005984998425296	0.00024196563996
0.799365079365079	0.076312576312576	0.005960507054674	0.000208640022676
0.799365079365079	0.073486184597296	0.005826527305367	0.000299509747417
0.799365079365079	0.661375661375661	0.035973581191736	0.001007199452003
0.799365079365079	0.496031746031746	0.034386495338876	0.00088852462837
0.849325396825397	1.98412698412698	0.039579050138574	0.001200547839506
0.849325396825397	0.992063492063492	0.034648239480978	0.000930153250189
0.849325396825397	0.661375661375661	0.034284783635677	0.000960875283447
0.849325396825397	0.496031746031746	0.031547839506173	0.000831824294533
0.899285714285714	0.396825396825397	0.027540291950113	0.001291643250819
0.899285714285714	0.330687830687831	0.023087277966742	0.000970679972915
0.899285714285714	0.283446712018141	0.019967148526077	0.000911362922021
0.899285714285714	0.248015873015873	0.016490197467876	0.000738651045603
0.899285714285714	0.220458553791887	0.013307092151676	0.000541929091081
0.899285714285714	0.198412698412698	0.011952228993449	0.000605588183422
0.899285714285714	0.18037518037518	0.010739451530612	0.000443170556185
0.899285714285714	0.165343915343915	0.009485126763668	0.000401163595994
0.899285714285714	0.152625152625153	0.009268688744016	0.000403681185437
0.899285714285714	0.14172335600907	0.008391949640968	0.000346392494961
0.899285714285714	1.98412698412698	0.039447072625347	0.001198833821492
0.899285714285714	1.98412698412698	0.039447072625347	0.001198833821492
0.899285714285714	0.132275132275132	0.007311939877803	0.000269629913076
0.899285714285714	0.124007936507937	0.006447306311413	0.000326454191862
0.899285714285714	0.11671335200747	0.006217691798942	0.000260357268833
0.899285714285714	0.110229276895944	0.005821321334089	0.000247826388889
0.899285714285714	0.104427736006683	0.005424164934492	0.000277544642857
0.899285714285714	0.099206349206349	0.00564085569413	0.000237414556563
0.899285714285714	0.09448223733938	0.005122487559839	0.000186877960443
0.899285714285714	0.09018759018759	0.004885757432603	0.000165455845301
0.899285714285714	0.086266390614217	0.004468285147392	0.000142751138511
0.899285714285714	0.992063492063492	0.034003900541698	0.000912642416226
0.899285714285714	0.079365079365079	0.004379858591585	0.00017788638511
0.899285714285714	0.076312576312576	0.004101852324263	0.000165867630385
0.899285714285714	0.073486184597296	0.004256329207609	0.00020301803036
0.899285714285714	0.661375661375661	0.032715732867221	0.000915352891156
0.899285714285714	0.496031746031746	0.029383890778534	0.000789158682918
0.949246031746032	1.98412698412698	0.039337340954901	0.001196383944318
0.949246031746032	0.992063492063492	0.033367461892164	0.000895919264928
0.949246031746032	0.661375661375661	0.031209747417486	0.000861595616024
0.949246031746032	0.496031746031746	0.027162528344671	0.000727967009952
0.999206349206349	0.396825396825397	0.023461174099269	0.001030024675611
0.999206349206349	0.330687830687831	0.017376072373394	0.000742048642605
0.999206349206349	0.283446712018141	0.014998632842026	0.000661231166541
0.999206349206349	0.248015873015873	0.013285134479718	0.000617289273117
0.999206349206349	0.220458553791887	0.0107536585097	0.00053710797745
0.999206349206349	0.198412698412698	0.009710382968002	0.000457299303981
0.999206349206349	0.18037518037518	0.008331245748299	0.000381522282061
0.999206349206349	0.165343915343915	0.007317404730411	0.00029194494835
0.999206349206349	0.152625152625153	0.007174298311917	0.000313345694759
0.999206349206349	0.14172335600907	0.006843304516251	0.00027695680587
0.999206349206349	0.132275132275132	0.005891343537415	0.000242333333333
0.999206349206349	0.124007936507937	0.005116401643991	0.000269776864449
0.999206349206349	0.11671335200747	0.004878943688587	0.000195544879063
0.999206349206349	0.110229276895944	0.004666921768707	0.000190980804359
0.999206349206349	0.104427736006683	0.00444430713026	0.000201436004031
0.999206349206349	0.099206349206349	0.004547438586546	0.000184918997229
0.999206349206349	0.09448223733938	0.004133166729655	0.000144582708176
0.999206349206349	0.09018759018759	0.004044098954397	0.000147155846876
0.999206349206349	0.086266390614217	0.003670465482489	0.00012275055587
0.999206349206349	0.079365079365079	0.003459558925422	0.00012680127551
0.999206349206349	0.076312576312576	0.003285854434366	0.0001289349726
0.999206349206349	0.073486184597296	0.003337879818594	0.000138974781116
1.09912698412698	0.152625152625153	0.006110403281683	0.000267496535651
1.09912698412698	0.14172335600907	0.005816803980852	0.000250611583522
1.09912698412698	0.132275132275132	0.005241562421265	0.000236175122827
1.09912698412698	0.124007936507937	0.004617334971025	0.00021988851096
1.09912698412698	0.11671335200747	0.004297330719325	0.000184574373268
1.09912698412698	0.110229276895944	0.004130602324263	0.000165688066893
1.09912698412698	0.104427736006683	0.003908320578231	0.000177131220081


==> anc/pd_sigma_square_slac.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$\Sigma^2/\sigma_0^2$	error
0	0.24390243902439	0.891351160023795	0.010409337894111
0	0.174216027874564	0.990921653777513	0.004244870969661
0	0.152439024390244	0.999098274836407	0.00355950261749
0	0.13550135501355	0.997254610350981	0.003470419928614
0	0.110864745011086	1.00161088637716	0.003006151576443
0	0.203252032520325	0.966603985722784	0.002614071445568
0	0.101626016260163	0.991901546698394	0.00951945092207
0	0.087108013937282	0.99826234384295	0.003219209518144
0	0.121951219512195	0.998185365853658	0.006408443783462
0	0.076219512195122	1.00300154669839	0.002911802676978
0	0.060975609756098	0.998281915526472	0.002044825758477
0	0.050813008130081	1.00252105889352	0.002775323378941
0	0.609756097560976	0.035579719214753	0.001147490838786
0	0.40650406504065	0.104820767400357	0.003659625758477
0	0.304878048780488	0.483082361689471	0.012949562760262
0	0.043554006968641	0.953379179060083	0.043416647828673
0	0.038109756097561	1.00014134443783	0.002095442355741
0	0.030487804878049	1.00203265913147	0.002268512373587
0.1	0.24390243902439	0.886517251635931	0.007501756692445
0.1	0.174216027874564	0.98379506246282	0.00578757804878
0.1	0.152439024390244	0.998844437834622	0.00368892825699
0.1	0.13550135501355	0.996608685306365	0.003262963712076
0.1	0.203252032520325	0.963542236763831	0.002762961154075
0.1	0.110864745011086	1.00118096371208	0.00315918845925
0.1	0.101626016260163	0.990795657346817	0.010314584176086
0.1	0.087108013937282	0.998215288518739	0.002745475252826
0.1	0.076219512195122	1.00319726353361	0.002847754491374
0.1	0.121951219512195	1.0072502082094	0.002742082867341
0.1	0.060975609756098	0.971188935157644	0.026730543723974
0.1	0.609756097560976	0.034221789411065	0.001091679833432
0.1	0.050813008130081	0.98695740630577	0.014633712671029
0.1	0.40650406504065	0.100316400951814	0.003963666745985
0.1	0.043554006968641	0.958807019631172	0.038643085068412
0.1	0.038109756097561	0.984599583581202	0.016690322427127
0.1	0.304878048780488	0.438440945865556	0.012497174895895
0.1	0.030487804878049	1.00178816180845	0.002397277870315
0.146341463414634	0.152439024390244	0.997872873289708	0.003251688697204
0.146341463414634	0.101626016260163	1.00140588935158	0.002643356395003
0.146341463414634	0.060975609756098	0.972127900059488	0.026969872694825
0.146341463414634	0.304878048780488	0.405106347412255	0.01433360261749
0.146341463414634	0.043554006968641	0.993716775728733	0.009899248066627
0.151219512195122	0.152439024390244	0.99772248661511	0.003338187447948
0.151219512195122	0.101626016260163	1.0013740630577	0.002627380428316
0.151219512195122	0.060975609756098	0.948790362879238	0.049564669839381
0.151219512195122	0.304878048780488	0.398249678762641	0.015894628792386
0.151219512195122	0.043554006968641	0.993833967876264	0.009722076740036
0.15609756097561	0.152439024390244	0.997818560380726	0.003341615466984
0.15609756097561	0.101626016260163	1.00197888161808	0.00262032415229
0.15609756097561	0.060975609756098	0.971484770969661	0.027512652587745
0.15609756097561	0.304878048780488	0.409878953004164	0.013816182034503
0.15609756097561	0.043554006968641	0.98298750743605	0.013192687685901
0.160975609756098	0.152439024390244	0.997328256989887	0.003359392088043
0.160975609756098	0.101626016260163	1.00222028554432	0.002601158477097
0.160975609756098	0.060975609756098	0.971943902439024	0.026878450327186
0.160975609756098	0.304878048780488	0.391102635336109	0.0148000446163
0.160975609756098	0.043554006968641	0.976647233789411	0.026872351576443
0.165853658536585	0.152439024390244	0.996523795359905	0.003193896549673
0.165853658536585	0.101626016260163	1.00212766210589	0.002531706008328
0.165853658536585	0.060975609756098	0.94841748958953	0.047218838786437
0.165853658536585	0.304878048780488	0.388022659131469	0.012883280785247
0.165853658536585	0.043554006968641	0.914676561570494	0.056620632956574
0.170731707317073	0.152439024390244	0.996481439619274	0.003167063414634
0.170731707317073	0.101626016260163	1.00209190957763	0.002501285544319
0.170731707317073	0.304878048780488	0.370249547888162	0.013683975609756
0.170731707317073	0.060975609756098	0.983335812016657	0.016591177870315
0.170731707317073	0.043554006968641	0.962956335514575	0.040419735871505
0.175609756097561	0.152439024390244	0.996444735276621	0.003286477275431
0.175609756097561	0.101626016260163	1.00237334919691	0.002499762403331
0.175609756097561	0.304878048780488	0.365194675788221	0.013491650208209
0.175609756097561	0.060975609756098	0.967638191552647	0.028749801308745
0.175609756097561	0.043554006968641	0.989158358120167	0.007503851873885
0.180487804878049	0.152439024390244	0.995791612135633	0.003180164663891
0.180487804878049	0.101626016260163	1.0025496728138	0.002411940214158
0.180487804878049	0.304878048780488	0.362996311719215	0.01286548364069
0.180487804878049	0.060975609756098	0.994904640095181	0.002295052885187
0.180487804878049	0.043554006968641	0.988660559190958	0.007799703152885
0.185365853658537	0.152439024390244	0.994841344437834	0.003314331528852
0.185365853658537	0.101626016260163	1.00265794170137	0.00245987620464
0.185365853658537	0.060975609756098	0.995256335514574	0.002225748126115
0.185365853658537	0.304878048780488	0.36056505056514	0.011507775728733
0.185365853658537	0.043554006968641	0.990370850684116	0.006284156454491
0.18780487804878	0.24390243902439	0.808697204045211	0.016703703152885
0.18780487804878	0.203252032520325	0.944879595478882	0.004249736109459
0.18780487804878	0.174216027874564	0.979093753718025	0.002928060321237
0.18780487804878	0.13550135501355	0.99682748364069	0.002823770731707
0.18780487804878	0.121951219512195	0.998633551457466	0.003707365972635
0.18780487804878	0.110864745011086	1.0011261154075	0.003770390184414
0.18780487804878	0.087108013937282	1.00224259369423	0.003077681439619
0.18780487804878	0.609756097560976	0.03588254907793	0.001937405056514
0.18780487804878	0.40650406504065	0.090966496133254	0.003687892444973
0.195121951219512	0.24390243902439	0.805022129684711	0.014163886377157
0.195121951219512	0.203252032520325	0.942998750743605	0.004396076977989
0.195121951219512	0.174216027874564	0.97830487804878	0.002814306186794
0.195121951219512	0.152439024390244	0.99400493753718	0.003283240868531
0.195121951219512	0.13550135501355	0.996799286139203	0.002915772754313
0.195121951219512	0.121951219512195	0.998103926234384	0.003761536525877
0.195121951219512	0.110864745011086	1.00083486020226	0.003745498988697
0.195121951219512	0.101626016260163	1.00306103509816	0.00236090481856
0.195121951219512	0.609756097560976	0.035786664485425	0.001933213682332
0.195121951219512	0.087108013937282	1.00219060083284	0.003044282926829
0.195121951219512	0.060975609756098	0.994963117192147	0.002374117549078
0.195121951219512	0.40650406504065	0.089853926234384	0.003396419928614
0.195121951219512	0.043554006968641	0.988436347412254	0.007107362284355
0.195121951219512	0.304878048780488	0.347113563355146	0.015542907198096
0.2	0.24390243902439	0.828968173706127	0.012950152290303
0.2	0.174216027874564	0.972952944675788	0.005873327959548
0.2	0.152439024390244	0.991527781082689	0.004056041225461
0.2	0.13550135501355	0.992294051160024	0.003029512671029
0.2	0.203252032520325	0.942236466389054	0.004000115526472
0.2	0.110864745011086	1.00101737061273	0.003219124033314
0.2	0.101626016260163	0.986334622248661	0.011230408090422
0.2	0.087108013937282	0.999166627007733	0.002699755264723
0.2	0.121951219512195	0.989317787031529	0.006977114217728
0.2	0.076219512195122	1.00291439619274	0.002912332897085
0.2	0.060975609756098	0.995669720404521	0.002458684354551
0.2	0.050813008130081	0.991491433670434	0.010981917311124
0.2	0.609756097560976	0.033361786436645	0.000995026948245
0.2	0.043554006968641	0.992459607376562	0.006353256989887
0.2	0.40650406504065	0.08667262343843	0.003551672456871
0.2	0.038109756097561	0.969266983938132	0.022583927424152
0.2	0.304878048780488	0.364069369422962	0.009867039857228
0.2	0.030487804878049	0.984778524687686	0.018840966091612
0.204878048780488	0.152439024390244	0.993632956573468	0.00316559107674
0.204878048780488	0.101626016260163	1.00119750148721	0.003098685782272
0.204878048780488	0.060975609756098	0.974949137418203	0.022172883402737
0.204878048780488	0.304878048780488	0.331396044021416	0.012578070791196
0.204878048780488	0.043554006968641	0.989679417013682	0.00673661154075
0.207317073170732	0.24390243902439	0.793141641879833	0.013977872099941
0.207317073170732	0.203252032520325	0.93841493158834	0.00445298328376
0.207317073170732	0.174216027874564	0.976089232599643	0.002942883700178
0.207317073170732	0.13550135501355	0.995499167162403	0.002843957763236
0.207317073170732	0.121951219512195	0.997789113622843	0.003891319571684
0.207317073170732	0.110864745011086	1.00090392623438	0.003766270434265
0.207317073170732	0.087108013937282	1.00103860797145	0.003076786734087
0.207317073170732	0.609756097560976	0.035484500892326	0.001891054729328
0.207317073170732	0.40650406504065	0.087996323616895	0.003705396371208
0.209756097560976	0.152439024390244	0.993291374182034	0.00316038030934
0.209756097560976	0.101626016260163	1.00065300416419	0.003253601368233
0.209756097560976	0.060975609756098	0.974564187983343	0.022218674598453
0.209756097560976	0.043554006968641	0.989728078524688	0.006861367043427
0.209756097560976	0.304878048780488	0.316701445568114	0.01310852825699
0.212195121951219	0.24390243902439	0.785359190957763	0.017157259964307
0.212195121951219	0.203252032520325	0.93624497323022	0.004366079298037
0.212195121951219	0.087108013937282	0.994783283759667	0.003482661689471
0.212195121951219	0.174216027874564	0.974948245092207	0.002964635217133
0.212195121951219	0.121951219512195	0.998950327186198	0.004443223200476
0.212195121951219	0.13550135501355	0.995962224866151	0.002682914217728
0.212195121951219	0.110864745011086	1.00112736466389	0.003770897679952
0.212195121951219	0.609756097560976	0.0354139702558	0.001877906365259
0.212195121951219	0.40650406504065	0.088407293277811	0.003768999702558
0.214634146341463	0.101626016260163	0.989655621653777	0.013984751933373
0.214634146341463	0.043554006968641	0.909528554431886	0.107088072575848
0.214634146341463	0.152439024390244	0.992606424747174	0.003356457822725
0.214634146341463	0.060975609756098	0.930640452111838	0.052058100535396
0.214634146341463	0.304878048780488	0.31799506246282	0.011318547293278
0.219512195121951	0.24390243902439	0.789297263533611	0.016526049375372
0.219512195121951	0.203252032520325	0.934697025580012	0.004382021356336
0.219512195121951	0.174216027874564	0.97361986912552	0.002972799524093
0.219512195121951	0.152439024390244	0.992534205829863	0.002899543069601
0.219512195121951	0.13550135501355	0.995239619274241	0.002855448602023
0.219512195121951	0.121951219512195	0.997531647828673	0.003891045687091
0.219512195121951	0.101626016260163	1.00128138013087	0.003834222367638
0.219512195121951	0.609756097560976	0.035095574657942	0.00181276097561
0.219512195121951	0.060975609756098	0.958594586555621	0.040700192742415
0.219512195121951	0.304878048780488	0.303501760856633	0.011868106484236
0.219512195121951	0.043554006968641	0.990713146936347	0.006409792980369
0.224390243902439	0.203252032520325	0.932878881618084	0.00449430184414
0.224390243902439	0.174216027874564	0.972746698393813	0.002961741403926
0.224390243902439	0.152439024390244	0.991878524687686	0.003331364961333
0.224390243902439	0.13550135501355	0.9954999405116	0.002754748423557
0.224390243902439	0.043554006968641	0.987746638905413	0.00917648066627
0.224390243902439	0.110864745011086	1.0017246876859	0.003804480071386
0.224390243902439	0.101626016260163	1.00123932183224	0.003813258417609
0.224390243902439	0.40650406504065	0.084071725163593	0.003207703628792
0.224390243902439	0.304878048780488	0.306835449137418	0.011567015466984
0.229268292682927	0.101626016260163	1.00798596073766	0.009723208804283
0.229268292682927	0.043554006968641	0.979105353955978	0.01844706543724
0.229268292682927	0.304878048780488	0.299807876264128	0.011319500297442
0.231707317073171	0.24390243902439	0.765001963117192	0.01709998810232
0.231707317073171	0.203252032520325	0.930793932183224	0.004415354134444
0.231707317073171	0.13550135501355	0.995214515169542	0.002924546995836
0.231707317073171	0.121951219512195	0.997322308149911	0.003826880249851
0.234146341463415	0.152439024390244	0.991306603212373	0.003371051814396
0.234146341463415	0.101626016260163	1.00216989886972	0.004163786436645
0.236585365853659	0.203252032520325	0.919611838191553	0.007935452706722
0.236585365853659	0.174216027874564	0.970915348007138	0.002890876383105
0.236585365853659	0.087108013937282	0.998887566924449	0.003192422248662
0.236585365853659	0.110864745011086	1.00303313503867	0.004498641225461
0.236585365853659	0.13550135501355	0.995028554431886	0.002937897679952
0.241463414634146	0.060975609756098	0.995065496728138	0.002552656930399
0.246341463414634	0.304878048780488	0.277495960737656	0.01197840333135
0.248780487804878	0.24390243902439	0.741131647828673	0.00998559666865
0.248780487804878	0.40650406504065	0.078349220701963	0.002831655264723
0.25609756097561	0.174216027874564	0.972806305770375	0.000629145925045
0.25609756097561	0.203252032520325	0.905453063652588	0.014339822129685
0.25609756097561	0.609756097560976	0.034457647828673	0.001797257346817
0.260975609756097	0.40650406504065	0.078559678762641	0.002562290541344
0.270731707317073	0.152439024390244	0.986229625223081	0.003388114455681
0.3	0.24390243902439	0.632406424747174	0.014786543723974
0.3	0.174216027874564	0.947710945865556	0.004504693932183
0.3	0.152439024390244	0.973512135633551	0.004259746162998
0.3	0.13550135501355	0.976118262938727	0.009610511005354
0.3	0.203252032520325	0.877584473527662	0.007310794170137
0.3	0.110864745011086	0.998593099345627	0.003142418619869
0.3	0.101626016260163	0.98975740630577	0.00717300594884
0.3	0.087108013937282	0.998909399167162	0.002771353361095
0.3	0.121951219512195	1.00105817965497	0.002690595478882
0.3	0.076219512195122	1.00292123735872	0.002948297679952
0.3	0.060975609756098	0.977669185008923	0.021921325996431
0.3	0.050813008130081	0.969357882212968	0.023072288518739
0.3	0.043554006968641	0.961814812611541	0.037409361689471
0.3	0.40650406504065	0.071608762641285	0.003046981142177
0.3	0.609756097560976	0.031908707317073	0.000946194527067
0.3	0.304878048780488	0.222876079714456	0.008514493158834
0.3	0.038109756097561	0.977563236168947	0.02051359369423
0.3	0.030487804878049	0.903235693039857	0.054451363474123
0.309756097560976	0.24390243902439	0.587968173706127	0.019512259964307
0.309756097560976	0.203252032520325	0.872130398572278	0.010692333729923
0.309756097560976	0.174216027874564	0.945600178465199	0.005412127186199
0.309756097560976	0.152439024390244	0.973233908387864	0.003517057287329
0.309756097560976	0.13550135501355	0.986405472932778	0.003986578286734
0.309756097560976	0.121951219512195	0.9943748958953	0.004955253658537
0.309756097560976	0.110864745011086	0.998512611540749	0.003219102736466
0.309756097560976	0.101626016260163	0.999192920880428	0.005820292861392
0.309756097560976	0.087108013937282	0.998409518143962	0.002731776502082
0.309756097560976	0.076219512195122	1.00110541344438	0.002999187864366
0.309756097560976	0.609756097560976	0.032898126115408	0.001298980547293
0.309756097560976	0.060975609756098	0.984838607971445	0.012626606781678
0.309756097560976	0.40650406504065	0.072615151695419	0.002647536525877
0.309756097560976	0.050813008130081	0.982231528851874	0.017435755502677
0.309756097560976	0.043554006968641	0.93405508625818	0.047786707317073
0.309756097560976	0.304878048780488	0.207115205234979	0.006617011302796
0.309756097560976	0.038109756097561	0.980101368233194	0.021741678762641
0.309756097560976	0.030487804878049	0.791043129089827	0.090041629982154
0.319512195121951	0.24390243902439	0.568856513979774	0.017766732302201
0.319512195121951	0.203252032520325	0.85601493158834	0.010889585365854
0.319512195121951	0.174216027874564	0.940319393218322	0.005579628316478
0.319512195121951	0.152439024390244	0.965447828673409	0.005695616656752
0.319512195121951	0.13550135501355	0.985156513979774	0.00402074794765
0.319512195121951	0.121951219512195	0.992047174301011	0.005781765913147
0.319512195121951	0.110864745011086	0.997873349196907	0.003134938964902
0.319512195121951	0.101626016260163	1.00375312314099	0.003954494229625
0.319512195121951	0.087108013937282	0.998068114217728	0.002921074598453
0.319512195121951	0.076219512195122	1.00221499107674	0.003243589470553
0.319512195121951	0.609756097560976	0.032698103509816	0.001298051695419
0.319512195121951	0.060975609756098	0.993725461035098	0.004290996133254
0.319512195121951	0.050813008130081	0.967628435455086	0.024639356335515
0.319512195121951	0.043554006968641	0.959622010707912	0.040373516954194
0.319512195121951	0.40650406504065	0.070033313503867	0.002596065913147
0.319512195121951	0.038109756097561	0.893525520523498	0.036137081499108
0.319512195121951	0.304878048780488	0.191022153480071	0.008207923259964
0.319512195121951	0.030487804878049	0.54910750148721	0.106188899464604
0.329268292682927	0.24390243902439	0.537115639500297	0.017228247471743
0.329268292682927	0.203252032520325	0.828393456276026	0.012868036882808
0.329268292682927	0.174216027874564	0.937169125520523	0.005653231528852
0.329268292682927	0.152439024390244	0.967021951219512	0.003841105234979
0.329268292682927	0.13550135501355	0.983865496728138	0.004076387626413
0.329268292682927	0.121951219512195	0.991684057108864	0.005765659071981
0.329268292682927	0.110864745011086	0.997504045211184	0.003282496728138
0.329268292682927	0.101626016260163	1.00388268887567	0.003922599405116
0.329268292682927	0.087108013937282	0.998203985722784	0.002805122903034
0.329268292682927	0.076219512195122	1.00178048780488	0.002881845389649
0.329268292682927	0.609756097560976	0.032629472932778	0.001261051754908
0.329268292682927	0.060975609756098	0.974788518738846	0.025649174301011
0.329268292682927	0.050813008130081	0.996492920880428	0.0058957958953
0.329268292682927	0.40650406504065	0.067929018441404	0.00252985651398
0.329268292682927	0.043554006968641	0.91199494348602	0.05544913682332
0.329268292682927	0.038109756097561	0.803667638310529	0.084786448542534
0.329268292682927	0.304878048780488	0.182065675193337	0.006569168352171
0.329268292682927	0.030487804878049	0.086747947650208	0.024805814991077
0.339024390243902	0.24390243902439	0.49536997620464	0.015300801308745
0.339024390243902	0.203252032520325	0.805994765020821	0.015317961927424
0.339024390243902	0.174216027874564	0.924314039262344	0.00730508625818
0.339024390243902	0.152439024390244	0.953852647233789	0.013405650803093
0.339024390243902	0.13550135501355	0.982037299226651	0.004035174419988
0.339024390243902	0.121951219512195	0.99204235574063	0.0049432553837
0.339024390243902	0.110864745011086	0.997257644259369	0.003367750862582
0.339024390243902	0.101626016260163	0.994913265913147	0.011112254610351
0.339024390243902	0.087108013937282	0.997883938132064	0.002924608863772
0.339024390243902	0.609756097560976	0.03253911005354	0.001286724092802
0.339024390243902	0.076219512195122	0.989305591909577	0.015579892325997
0.339024390243902	0.060975609756098	0.976001606186793	0.023807471148126
0.339024390243902	0.050813008130081	1.00015859607377	0.00347238625818
0.339024390243902	0.043554006968641	0.832489232599643	0.073089042236764
0.339024390243902	0.40650406504065	0.065196579417014	0.002846396073766
0.339024390243902	0.038109756097561	0.951537834622248	0.029382258179655
0.339024390243902	0.304878048780488	0.183982028554432	0.008283243902439
0.339024390243902	0.030487804878049	0.281105234979179	0.027775430696014
0.351219512195122	0.24390243902439	0.450629470553242	0.011972051754908
0.351219512195122	0.203252032520325	0.770089113622843	0.016365406900654
0.351219512195122	0.174216027874564	0.917775133848899	0.007245184414039
0.351219512195122	0.152439024390244	0.94856240333135	0.007121409875074
0.351219512195122	0.13550135501355	0.980312849494348	0.004182586912552
0.351219512195122	0.121951219512195	0.989598036882808	0.005447912611541
0.351219512195122	0.110864745011086	0.996203450327186	0.003457676026175
0.351219512195122	0.101626016260163	0.994270791195717	0.011100057108864
0.351219512195122	0.087108013937282	0.99671493158834	0.002791682569899
0.351219512195122	0.076219512195122	0.989757763236169	0.011511897085068
0.351219512195122	0.609756097560976	0.032285797739441	0.001245282986318
0.351219512195122	0.060975609756098	0.984068649613325	0.013514917906008
0.351219512195122	0.050813008130081	0.940242950624628	0.044485627007734
0.351219512195122	0.043554006968641	0.82574509220702	0.077859066032124
0.351219512195122	0.40650406504065	0.064507281380131	0.002730639738251
0.351219512195122	0.304878048780488	0.172679256395003	0.0060190446163
0.351219512195122	0.030487804878049	0.046803742415229	0.002616407138608
0.351219512195122	0.038109756097561	0.916334146341463	0.029680004759072
0.360975609756097	0.24390243902439	0.407463878643664	0.015007592504462
0.360975609756097	0.203252032520325	0.774566627007733	0.011382179060083
0.360975609756097	0.174216027874564	0.91419500297442	0.006925071980964
0.360975609756097	0.152439024390244	0.939243010113028	0.012086644854254
0.360975609756097	0.13550135501355	0.978196371207615	0.00424070707912
0.360975609756097	0.121951219512195	0.988335276621059	0.005335276323617
0.360975609756097	0.110864745011086	0.995443604997025	0.003485050327186
0.360975609756097	0.101626016260163	0.993243069601427	0.0113129553837
0.360975609756097	0.087108013937282	0.99748750743605	0.002726992801904
0.360975609756097	0.076219512195122	0.992120226055919	0.01106453420583
0.360975609756097	0.609756097560976	0.032078588935158	0.001262902439024
0.360975609756097	0.060975609756098	0.968223022010708	0.029251607376562
0.360975609756097	0.40650406504065	0.062379607376562	0.0024845148721
0.360975609756097	0.050813008130081	0.982548483045806	0.014695109458656
0.360975609756097	0.043554006968641	0.908014812611541	0.061522855443189
0.360975609756097	0.304878048780488	0.155653277810827	0.007142302201071
0.360975609756097	0.030487804878049	0.339001986912552	0.021368828673409
0.360975609756097	0.038109756097561	0.515298744794765	0.024433906603212
0.370731707317073	0.24390243902439	0.388908161808447	0.013931038072576
0.370731707317073	0.203252032520325	0.745503093396788	0.013167435455086
0.370731707317073	0.174216027874564	0.901553837001785	0.006930400951814
0.370731707317073	0.152439024390244	0.912649137418203	0.015535270077335
0.370731707317073	0.13550135501355	0.974863295657347	0.004343926293873
0.370731707317073	0.121951219512195	0.987746400951814	0.002800221237359
0.370731707317073	0.110864745011086	0.994160797144557	0.005708832540155
0.370731707317073	0.101626016260163	0.992602260559191	0.011369983343248
0.370731707317073	0.087108013937282	0.997781499107674	0.002669756811422
0.370731707317073	0.076219512195122	1.00408709101725	0.002287758120167
0.370731707317073	0.609756097560976	0.031936989886972	0.001260087209994
0.370731707317073	0.060975609756098	0.975765913146936	0.024179220107079
0.370731707317073	0.050813008130081	0.914227245687091	0.060179042236764
0.370731707317073	0.043554006968641	0.519490142772159	0.077653955978584
0.370731707317073	0.40650406504065	0.060683188578227	0.002241441939322
0.370731707317073	0.304878048780488	0.149424562760262	0.006588190957763
0.370731707317073	0.030487804878049	0.049812739440809	0.00351731451517
0.370731707317073	0.038109756097561	0.256181641879833	0.039837158834027
0.380487804878049	0.24390243902439	0.37904743010113	0.016371364069007
0.380487804878049	0.203252032520325	0.67139500297442	0.02298046281975
0.380487804878049	0.174216027874564	0.887141463414634	0.007676761451517
0.380487804878049	0.152439024390244	0.92713242117787	0.012097747174301
0.380487804878049	0.13550135501355	0.970622189173111	0.004510662879239
0.380487804878049	0.121951219512195	0.982188399762046	0.00538229292088
0.380487804878049	0.110864745011086	0.993841879833432	0.005138749375372
0.380487804878049	0.101626016260163	0.992231171921475	0.011301589530042
0.380487804878049	0.087108013937282	0.989026055919096	0.008537315288519
0.380487804878049	0.076219512195122	0.998143902439024	0.005980221296847
0.380487804878049	0.609756097560976	0.031938860797145	0.001249814217728
0.380487804878049	0.060975609756098	0.943159071980964	0.042278966686496
0.380487804878049	0.050813008130081	0.812533194527067	0.043436781082689
0.380487804878049	0.40650406504065	0.058977653777513	0.002226609339679
0.380487804878049	0.043554006968641	0.716104640095181	0.097334009518144
0.380487804878049	0.304878048780488	0.135781612135634	0.00526595092207
0.380487804878049	0.030487804878049	0.033261690065437	0.005667395716835
0.380487804878049	0.038109756097561	0.766033610945865	0.026529781677573
0.390243902439024	0.24390243902439	0.343878042831648	0.015395748364069
0.390243902439024	0.203252032520325	0.628379357525283	0.015716884592505
0.390243902439024	0.174216027874564	0.853171921475312	0.011056538964902
0.390243902439024	0.152439024390244	0.904498988697204	0.020111211183819
0.390243902439024	0.13550135501355	0.969007079119572	0.004316401368233
0.390243902439024	0.121951219512195	0.985883343248066	0.002723845984533
0.390243902439024	0.110864745011086	0.992103628792385	0.005600099345628
0.390243902439024	0.101626016260163	1.0005011302796	0.004158884414039
0.390243902439024	0.087108013937282	0.981968947055324	0.014864344437835
0.390243902439024	0.076219512195122	1.00344782867341	0.002594559726353
0.390243902439024	0.609756097560976	0.031578889351577	0.001231323259964
0.390243902439024	0.060975609756098	0.983764485425342	0.013771361689471
0.390243902439024	0.050813008130081	0.72485508625818	0.088484711481261
0.390243902439024	0.043554006968641	0.286304527067222	0.019639325401547
0.390243902439024	0.40650406504065	0.055906580011898	0.002397387447948
0.390243902439024	0.304878048780488	0.12809500297442	0.006208546698394
0.390243902439024	0.030487804878049	0.035326197501487	0.004593372397383
0.390243902439024	0.038109756097561	0.763842058298632	0.027432955978584
0.4	0.24390243902439	0.302860469958358	0.009935930398572
0.4	0.174216027874564	0.828625520523498	0.014234778108269
0.4	0.152439024390244	0.915373884592504	0.013334941106484
0.4	0.13550135501355	0.96372748364069	0.003610754550863
0.4	0.203252032520325	0.585572760261749	0.013588863771565
0.4	0.110864745011086	0.9891500297442	0.005907584414039
0.4	0.101626016260163	0.986040154669839	0.006365150505651
0.4	0.087108013937282	0.988507138607971	0.008290177275431
0.4	0.121951219512195	0.980176918500892	0.002536751457466
0.4	0.076219512195122	0.988332242712671	0.013901722189173
0.4	0.060975609756098	0.977532004759072	0.021999992266508
0.4	0.050813008130081	0.596942891136228	0.060594604402142
0.4	0.043554006968641	0.066245580011898	0.003375488578227
0.4	0.609756097560976	0.030113792385485	0.000886688578227
0.4	0.40650406504065	0.056009345627603	0.002433155562165
0.4	0.304878048780488	0.120124414039262	0.005252740214158
0.4	0.030487804878049	0.029132784057109	0.006214911957168
0.4	0.038109756097561	0.65158494943486	0.0193569553837
0.409756097560976	0.24390243902439	0.269817323022011	0.009847719809637
0.409756097560976	0.203252032520325	0.511923950029744	0.022590417013682
0.409756097560976	0.174216027874564	0.767053896490184	0.019103583581202
0.409756097560976	0.152439024390244	0.874593872694824	0.018693969660916
0.409756097560976	0.13550135501355	0.956275371802498	0.006439957763236
0.409756097560976	0.121951219512195	0.981578881618085	0.002903247650208
0.409756097560976	0.110864745011086	0.991158834027364	0.003258761808447
0.409756097560976	0.101626016260163	0.984363950029744	0.013798092801904
0.409756097560976	0.087108013937282	0.977170434265318	0.018132622843546
0.409756097560976	0.076219512195122	1.00299000594884	0.003128497441999
0.409756097560976	0.609756097560976	0.031037887566925	0.001195401546698
0.409756097560976	0.060975609756098	0.948102141582391	0.047751803688281
0.409756097560976	0.050813008130081	0.916078048780488	0.059269503271862
0.409756097560976	0.043554006968641	0.434170987507436	0.076109869125521
0.409756097560976	0.40650406504065	0.053610402141582	0.002270795716835
0.409756097560976	0.304878048780488	0.111161451516954	0.004341131766805
0.409756097560976	0.030487804878049	0.007677517549078	0.000423557406306
0.409756097560976	0.038109756097561	0.19365248066627	0.011754753718025
0.419512195121951	0.24390243902439	0.247057989292088	0.010406273646639
0.419512195121951	0.203252032520325	0.447700713860797	0.025135202855443
0.419512195121951	0.174216027874564	0.704038072575847	0.020918343842951
0.419512195121951	0.152439024390244	0.879876442593694	0.017750750148721
0.419512195121951	0.13550135501355	0.940820820939917	0.013956822724569
0.419512195121951	0.121951219512195	0.969211243307555	0.009196355145747
0.419512195121951	0.110864745011086	0.988834503271862	0.003335341463415
0.419512195121951	0.101626016260163	0.993253123140987	0.005287046876859
0.419512195121951	0.087108013937282	0.985480190362879	0.009753629982153
0.419512195121951	0.076219512195122	0.962836525877454	0.023097236168947
0.419512195121951	0.609756097560976	0.030820736466389	0.001194286377156
0.419512195121951	0.060975609756098	0.969809458655562	0.029525747174301
0.419512195121951	0.050813008130081	0.360663747769185	0.05377697620464
0.419512195121951	0.043554006968641	0.04861044497323	0.004914817727543
0.419512195121951	0.40650406504065	0.052566264723379	0.002124471683522
0.419512195121951	0.304878048780488	0.108546519928614	0.00427818251041
0.419512195121951	0.030487804878049	0.007344248066627	0.000361094586556
0.419512195121951	0.038109756097561	0.253371534800714	0.00783240928019
0.429268292682927	0.24390243902439	0.211109726353361	0.011323776918501
0.429268292682927	0.203252032520325	0.399616293872695	0.020400315288519
0.429268292682927	0.174216027874564	0.66926740035693	0.019228545508626
0.429268292682927	0.152439024390244	0.778810172516359	0.03111348958953
0.429268292682927	0.13550135501355	0.92893491969066	0.013444490184414
0.429268292682927	0.121951219512195	0.973179833432481	0.003693679238548
0.429268292682927	0.110864745011086	0.982945211183819	0.006100485425342
0.429268292682927	0.101626016260163	0.99193254015467	0.005765309637121
0.429268292682927	0.609756097560976	0.030609311124331	0.00118527769185
0.429268292682927	0.087108013937282	0.985703688280785	0.009548265318263
0.429268292682927	0.076219512195122	0.995606424747174	0.0102140892326
0.429268292682927	0.060975609756098	0.567072998215348	0.078458197501487
0.429268292682927	0.40650406504065	0.051646285544319	0.002138483878644
0.429268292682927	0.050813008130081	0.290039649018441	0.053857650803093
0.429268292682927	0.043554006968641	0.04810340333135	0.005737390600833
0.429268292682927	0.304878048780488	0.100899173111243	0.005387058536585
0.429268292682927	0.030487804878049	0.007845057108864	0.000255205234979
0.429268292682927	0.038109756097561	0.210177358715051	0.012135578227246
0.439024390243902	0.24390243902439	0.191112897085068	0.0075920297442
0.439024390243902	0.203252032520325	0.361596400951814	0.013703267697799
0.439024390243902	0.174216027874564	0.594061314693635	0.022713462224866
0.439024390243902	0.152439024390244	0.786548899464604	0.023906923259964
0.439024390243902	0.13550135501355	0.909055324211778	0.016489709696609
0.439024390243902	0.121951219512195	0.942597323022011	0.018629788221297
0.439024390243902	0.110864745011086	0.977752171326591	0.008708810826889
0.439024390243902	0.101626016260163	0.988483462224866	0.007720493158834
0.439024390243902	0.087108013937282	0.981021891731112	0.013400913146936
0.439024390243902	0.076219512195122	0.969642177275431	0.022989336704343
0.439024390243902	0.609756097560976	0.030449621653778	0.001201372575848
0.439024390243902	0.060975609756098	0.986122129684711	0.014005437834622
0.439024390243902	0.050813008130081	0.100533587150506	0.014593057703748
0.439024390243902	0.043554006968641	0.054582026174896	0.003908252825699
0.439024390243902	0.40650406504065	0.050460009518144	0.002021489708507
0.439024390243902	0.304878048780488	0.097232986317668	0.004362466686496
0.439024390243902	0.030487804878049	0.007641183819155	0.000336704342653
0.439024390243902	0.038109756097561	0.052948176680547	0.001609420761452
0.451219512195122	0.24390243902439	0.168969399167162	0.006183798929209
0.451219512195122	0.203252032520325	0.314756787626413	0.010165427721594
0.451219512195122	0.174216027874564	0.480576888756692	0.025458296252231
0.451219512195122	0.152439024390244	0.708060380725758	0.022979182629387
0.451219512195122	0.13550135501355	0.876094824509221	0.023074129684712
0.451219512195122	0.121951219512195	0.916393932183224	0.023396195716835
0.451219512195122	0.110864745011086	0.928630577037477	0.026018734681737
0.451219512195122	0.101626016260163	0.986694170136823	0.007379134443783
0.451219512195122	0.087108013937282	0.97608251041047	0.01687549553837
0.451219512195122	0.076219512195122	0.956736406900654	0.042912281380131
0.451219512195122	0.609756097560976	0.030130678167757	0.001212477037478
0.451219512195122	0.060975609756098	0.913656870910172	0.05655853718025
0.451219512195122	0.050813008130081	0.153441279000595	0.03106309518144
0.451219512195122	0.043554006968641	0.049164225461035	0.006775303985723
0.451219512195122	0.40650406504065	0.049474745984533	0.001926309577632
0.451219512195122	0.304878048780488	0.090486186793575	0.004421277632362
0.451219512195122	0.030487804878049	0.00764153718025	0.000261748958953
0.451219512195122	0.038109756097561	0.052852960737656	0.00131857917906
0.460975609756098	0.24390243902439	0.147336531826294	0.004984378227246
0.460975609756098	0.203252032520325	0.252299179060083	0.014268358715051
0.460975609756098	0.174216027874564	0.429112790005949	0.020477829863177
0.460975609756098	0.152439024390244	0.605241760856633	0.025083640095182
0.460975609756098	0.13550135501355	0.838775371802498	0.026698653777513
0.460975609756098	0.121951219512195	0.892953420582986	0.046660497917906
0.460975609756098	0.110864745011086	0.941816299821535	0.023050619869126
0.460975609756098	0.101626016260163	0.972255740630577	0.01522002082094
0.460975609756098	0.087108013937282	0.987642831647828	0.004796014277216
0.460975609756098	0.609756097560976	0.030058027364664	0.001192895002974
0.460975609756098	0.076219512195122	0.894457703747769	0.038634225461035
0.460975609756098	0.060975609756098	0.626593932183224	0.081441362284355
0.460975609756098	0.050813008130081	0.056676392623438	0.003407165080309
0.460975609756098	0.043554006968641	0.14937259964307	0.035142355145747
0.460975609756098	0.40650406504065	0.048171299821535	0.001799274479477
0.460975609756098	0.304878048780488	0.085774657941701	0.003905052290303
0.460975609756098	0.030487804878049	0.008183493158834	0.000290303390839
0.460975609756098	0.038109756097561	0.016473391433671	0.000836593277811
0.470731707317073	0.24390243902439	0.131627114812612	0.006242173111243
0.470731707317073	0.203252032520325	0.21661992266508	0.011040726353361
0.470731707317073	0.174216027874564	0.379103997620464	0.016159416418798
0.470731707317073	0.152439024390244	0.513899381320642	0.030928826293873
0.470731707317073	0.13550135501355	0.693662284354551	0.03666508328376
0.470731707317073	0.121951219512195	0.824767221891731	0.035983024390244
0.470731707317073	0.110864745011086	0.867483938132064	0.036599271267103
0.470731707317073	0.101626016260163	0.916704045211184	0.029844122546104
0.470731707317073	0.087108013937282	0.934507614515169	0.042954277810827
0.470731707317073	0.076219512195122	0.742717846519929	0.080366252230815
0.470731707317073	0.609756097560976	0.029748212968471	0.001164678346222
0.470731707317073	0.060975609756098	0.639918857822724	0.086052117787032
0.470731707317073	0.050813008130081	0.110847108863772	0.034227456276026
0.470731707317073	0.043554006968641	0.019271568709102	0.005039633967876
0.470731707317073	0.40650406504065	0.047138522903034	0.001814218024985
0.470731707317073	0.304878048780488	0.079836103509816	0.003861435812017
0.470731707317073	0.030487804878049	0.007462807257585	0.000420582986318
0.470731707317073	0.038109756097561	0.00940657584771	0.000316478286734
0.480487804878049	0.24390243902439	0.125717043426532	0.005583575252826
0.480487804878049	0.203252032520325	0.197074271267103	0.009628676977989
0.480487804878049	0.174216027874564	0.311294687685901	0.011390453301606
0.480487804878049	0.152439024390244	0.405524098750744	0.020016672218917
0.480487804878049	0.13550135501355	0.570884372397383	0.033030807257585
0.480487804878049	0.121951219512195	0.761372337894111	0.044665171326591
0.480487804878049	0.110864745011086	0.782654193932183	0.042847452111838
0.480487804878049	0.101626016260163	0.809034622248661	0.067226032123736
0.480487804878049	0.087108013937282	0.95002748364069	0.039054372992267
0.480487804878049	0.076219512195122	0.962675907198096	0.022381653182629
0.480487804878049	0.609756097560976	0.029648067816776	0.001158262165378
0.480487804878049	0.060975609756098	0.840343961927424	0.076477709696609
0.480487804878049	0.050813008130081	0.03882502676978	0.004162067995241
0.480487804878049	0.40650406504065	0.045663737061273	0.001872954848305
0.480487804878049	0.043554006968641	0.05602909518144	0.00389805502677
0.480487804878049	0.304878048780488	0.074968471148126	0.003726686496133
0.480487804878049	0.030487804878049	0.008164802498513	0.000366448542534
0.480487804878049	0.038109756097561	0.038946742415229	0.002573495062463
0.490243902439024	0.24390243902439	0.110734414039262	0.004022661451517
0.490243902439024	0.203252032520325	0.155538453301606	0.006873306960143
0.490243902439024	0.174216027874564	0.25075236763831	0.015659741225461
0.490243902439024	0.152439024390244	0.357221171921475	0.021744610945866
0.490243902439024	0.13550135501355	0.472129030339084	0.030428076740036
0.490243902439024	0.121951219512195	0.638926531826294	0.040241779298037
0.490243902439024	0.110864745011086	0.700640868530636	0.053604636525878
0.490243902439024	0.101626016260163	0.817880487804878	0.04733409815586
0.490243902439024	0.087108013937282	0.795523735871505	0.074772224866151
0.490243902439024	0.076219512195122	0.760379357525282	0.076601897679952
0.490243902439024	0.609756097560976	0.029398371802499	0.001148709518144
0.490243902439024	0.060975609756098	0.073796537775134	0.004368273706127
0.490243902439024	0.050813008130081	0.059935484830458	0.00704254312909
0.490243902439024	0.043554006968641	0.011736767400357	0.000650113146936
0.490243902439024	0.40650406504065	0.044583340273647	0.001924183224271
0.490243902439024	0.304878048780488	0.071591784651993	0.003447939976205
0.490243902439024	0.030487804878049	0.008121663295657	0.000368828078525
0.490243902439024	0.038109756097561	0.00996193456276	0.000131469363474
0.5	0.24390243902439	0.090126555621654	0.003238589411065
0.5	0.174216027874564	0.200012260559191	0.010055906603212
0.5	0.152439024390244	0.261482284354551	0.016902853658537
0.5	0.13550135501355	0.417070541344438	0.031172032123736
0.5	0.203252032520325	0.148715580011898	0.00506316543724
0.5	0.110864745011086	0.577718245092207	0.058061318262939
0.5	0.101626016260163	0.682613027959548	0.04363608030934
0.5	0.087108013937282	0.821096490184414	0.061520255800119
0.5	0.121951219512195	0.473763140987507	0.024680517549078
0.5	0.076219512195122	0.835464723378941	0.04127394943486
0.5	0.060975609756098	0.07321243902439	0.004498827543129
0.5	0.050813008130081	0.054911550862582	0.00408468215348
0.5	0.609756097560976	0.027620736466389	0.000824996192742
0.5	0.043554006968641	0.028454471148126	0.005711367519334
0.5	0.40650406504065	0.042177086853064	0.002076254372397
0.5	0.304878048780488	0.059209535395598	0.00233970148721
0.5	0.030487804878049	0.008212879833432	0.000415823914337
0.5	0.038109756097561	0.009853114217728	0.000198096371208
0.509756097560975	0.24390243902439	0.088581332540155	0.003663576680547
0.509756097560975	0.203252032520325	0.119981213563355	0.007366347412255
0.509756097560975	0.174216027874564	0.165822070196312	0.007393518738846
0.509756097560975	0.152439024390244	0.203655669244497	0.013704717430101
0.509756097560975	0.13550135501355	0.237907334919691	0.022909650208209
0.509756097560975	0.121951219512195	0.40969246281975	0.027938778703153
0.509756097560975	0.110864745011086	0.4974448958953	0.049207067221892
0.509756097560975	0.101626016260163	0.583794550862582	0.061306995835812
0.509756097560975	0.087108013937282	0.615875431290898	0.085990333135039
0.509756097560975	0.076219512195122	0.236478691255205	0.028023843545509
0.509756097560975	0.609756097560976	0.028822005353956	0.001120069006544
0.509756097560975	0.060975609756098	0.178880933967876	0.03130563533611
0.509756097560975	0.050813008130081	0.054395175490779	0.006616126710292
0.509756097560975	0.043554006968641	0.011511825104105	0.000524092801904
0.509756097560975	0.40650406504065	0.042118080904224	0.001871830517549
0.509756097560975	0.304878048780488	0.062490285544319	0.002902761392029
0.509756097560975	0.030487804878049	0.007912822724569	0.00039500297442
0.509756097560975	0.038109756097561	0.009900132659131	0.000250446162998
0.519512195121951	0.24390243902439	0.079793854848305	0.003572109042237
0.519512195121951	0.203252032520325	0.101443771564545	0.005256603390839
0.519512195121951	0.174216027874564	0.125543706127305	0.005816129982153
0.519512195121951	0.152439024390244	0.167381576442594	0.010986319452707
0.519512195121951	0.13550135501355	0.1956400297442	0.017422324806663
0.519512195121951	0.121951219512195	0.238751695419393	0.024697526472338
0.519512195121951	0.110864745011086	0.285407906008328	0.026088119571684
0.519512195121951	0.101626016260163	0.324248280785247	0.0462410743605
0.519512195121951	0.087108013937282	0.243119167162403	0.048463104699584
0.519512195121951	0.609756097560976	0.028582317668055	0.001115990362879
0.519512195121951	0.076219512195122	0.494155871505056	0.063023581201666
0.519512195121951	0.060975609756098	0.06857995240928	0.006196974419988
0.519512195121951	0.050813008130081	0.013796353361095	0.000751440333135
0.519512195121951	0.40650406504065	0.040695007733492	0.00180419440809
0.519512195121951	0.043554006968641	0.011627522903034	0.00077360297442
0.519512195121951	0.304878048780488	0.057379833432481	0.002775144675788
0.519512195121951	0.030487804878049	0.007760787626413	0.000333135038667
0.519512195121951	0.038109756097561	0.010076167757287	0.000219512195122
0.529268292682927	0.24390243902439	0.072858126115408	0.002904632302201
0.529268292682927	0.203252032520325	0.09032011302796	0.005589547888162
0.529268292682927	0.174216027874564	0.104756757882213	0.006155452706722
0.529268292682927	0.152439024390244	0.11892261154075	0.006369748364069
0.529268292682927	0.13550135501355	0.138721945270672	0.009121116597264
0.529268292682927	0.121951219512195	0.213133682331945	0.018144027364664
0.529268292682927	0.110864745011086	0.172922117787032	0.023324381915527
0.529268292682927	0.101626016260163	0.18989010707912	0.018320186793575
0.529268292682927	0.087108013937282	0.322792837596669	0.067080755502677
0.529268292682927	0.076219512195122	0.196122760261749	0.021681603212374
0.529268292682927	0.609756097560976	0.028475165972635	0.001063675550268
0.529268292682927	0.060975609756098	0.072438964901844	0.004942118560381
0.529268292682927	0.050813008130081	0.013212846519929	0.000825246400952
0.529268292682927	0.043554006968641	0.011656245092207	0.000556216537775
0.529268292682927	0.40650406504065	0.039780662105889	0.001738207317073
0.529268292682927	0.304878048780488	0.0539949107674	0.002547794586556
0.529268292682927	0.030487804878049	0.002698242653183	0.000116002379536
0.529268292682927	0.038109756097561	0.009181425342058	0.000408090422368
0.539024390243902	0.24390243902439	0.065987697798929	0.002636513325402
0.539024390243902	0.203252032520325	0.076604366448543	0.002906423200476
0.539024390243902	0.174216027874564	0.086313545508626	0.004790040035693
0.539024390243902	0.152439024390244	0.098496835217133	0.00526183902439
0.539024390243902	0.13550135501355	0.102091552647234	0.008641988697204
0.539024390243902	0.121951219512195	0.120044069006544	0.010859469363474
0.539024390243902	0.110864745011086	0.149238114217728	0.022493823319453
0.539024390243902	0.101626016260163	0.13813247471743	0.013760207019631
0.539024390243902	0.087108013937282	0.13118251041047	0.021084131469364
0.539024390243902	0.076219512195122	0.130986430696014	0.016905618084474
0.539024390243902	0.609756097560976	0.028241285544319	0.001052141225461
0.539024390243902	0.060975609756098	0.017036601427722	0.000667274182035
0.539024390243902	0.050813008130081	0.012004878643665	0.000723061451517
0.539024390243902	0.043554006968641	0.010161096371208	0.001023127364664
0.539024390243902	0.40650406504065	0.038832787031529	0.001790361273052
0.539024390243902	0.304878048780488	0.050399376561571	0.002091651754908
0.539024390243902	0.030487804878049	0.002848465139798	0.000111243307555
0.539024390243902	0.038109756097561	0.009496798334325	0.000271267102915
0.551219512195122	0.24390243902439	0.057338739440809	0.002499133551457
0.551219512195122	0.203252032520325	0.067980541344438	0.003077928732897
0.551219512195122	0.174216027874564	0.070286341463415	0.002875132064247
0.551219512195122	0.152439024390244	0.070106067816776	0.003221588816181
0.551219512195122	0.13550135501355	0.069939577632362	0.00428382415229
0.551219512195122	0.121951219512195	0.077153497917906	0.00696645687091
0.551219512195122	0.110864745011086	0.076567096966092	0.006455183224271
0.551219512195122	0.101626016260163	0.083745348007139	0.010030352766211
0.551219512195122	0.087108013937282	0.052844216537775	0.004558649196907
0.551219512195122	0.076219512195122	0.065060767400357	0.014953723378941
0.551219512195122	0.609756097560976	0.027939073765616	0.001086433551457
0.551219512195122	0.060975609756098	0.017478488994646	0.001485436644854
0.551219512195122	0.050813008130081	0.012576903033908	0.000817449613325
0.551219512195122	0.043554006968641	0.010872817965497	0.000796957763236
0.551219512195122	0.40650406504065	0.037385195716835	0.001762305175491
0.551219512195122	0.304878048780488	0.04639996133254	0.001917151754908
0.551219512195122	0.030487804878049	0.0028167892326	9.99405116002379E-05
0.551219512195122	0.038109756097561	0.008723857227841	0.000434265318263
0.560975609756097	0.24390243902439	0.052031978584176	0.002090927067222
0.560975609756097	0.203252032520325	0.057328158239143	0.002714562046401
0.560975609756097	0.174216027874564	0.057285327781083	0.002473182450922
0.560975609756097	0.152439024390244	0.060374741225461	0.003621220761452
0.560975609756097	0.13550135501355	0.056390366448543	0.002831738132064
0.560975609756097	0.121951219512195	0.062128078524688	0.004730063176681
0.560975609756097	0.110864745011086	0.067108994646044	0.007431423557406
0.560975609756097	0.101626016260163	0.052370271861987	0.004204262224866
0.560975609756097	0.087108013937282	0.050429643664486	0.005303767459845
0.560975609756097	0.076219512195122	0.057265576442594	0.005098372575848
0.560975609756097	0.609756097560976	0.027730659726353	0.001090705770375
0.560975609756097	0.060975609756098	0.018624370017847	0.002276519869126
0.560975609756097	0.050813008130081	0.012470142177276	0.000830448185604
0.560975609756097	0.043554006968641	0.005621816835217	0.000611003033908
0.560975609756097	0.40650406504065	0.036372995240928	0.001727699940512
0.560975609756097	0.304878048780488	0.044399642474718	0.001790210113028
0.560975609756097	0.030487804878049	0.002768704997026	8.26888756692445E-05
0.560975609756097	0.038109756097561	0.009476177275431	0.000345627602617
0.570731707317073	0.24390243902439	0.049845132064248	0.001931377810827
0.570731707317073	0.203252032520325	0.047555021415824	0.001383323259964
0.570731707317073	0.174216027874564	0.050263286734087	0.002768056632957
0.570731707317073	0.152439024390244	0.049568107674004	0.002754295716835
0.570731707317073	0.13550135501355	0.044179752528257	0.002133351160024
0.570731707317073	0.121951219512195	0.048571616299822	0.003763801249256
0.570731707317073	0.110864745011086	0.043277559785842	0.003362049970256
0.570731707317073	0.101626016260163	0.046571140987508	0.00328109256395
0.570731707317073	0.087108013937282	0.038892390243903	0.004984715288519
0.570731707317073	0.076219512195122	0.021184331945271	0.001684961094587
0.570731707317073	0.609756097560976	0.027542090422368	0.001155009101725
0.570731707317073	0.060975609756098	0.017005622843546	0.000985801070791
0.570731707317073	0.050813008130081	0.013026764425937	0.000819067043427
0.570731707317073	0.043554006968641	0.008190345627603	0.00085457174301
0.570731707317073	0.40650406504065	0.035147412849494	0.001696639440809
0.570731707317073	0.304878048780488	0.042102580606782	0.001827255205235
0.570731707317073	0.030487804878049	0.00279569256395	0.000105889351576
0.570731707317073	0.038109756097561	0.003622415585961	5.01487209994051E-05
0.580487804878049	0.24390243902439	0.046773938726948	0.001798163176681
0.580487804878049	0.174216027874564	0.042069719214753	0.001832611600238
0.580487804878049	0.203252032520325	0.043341076740036	0.001291239976205
0.580487804878049	0.152439024390244	0.041177565734682	0.002151663295657
0.580487804878049	0.13550135501355	0.03748548364069	0.001612851933373
0.580487804878049	0.121951219512195	0.038316537775134	0.002528589054134
0.580487804878049	0.110864745011086	0.036738568114218	0.00179751154075
0.580487804878049	0.101626016260163	0.029341117192148	0.001675734086853
0.580487804878049	0.087108013937282	0.0255459405116	0.001565067043427
0.580487804878049	0.076219512195122	0.021405797144557	0.001540254491374
0.580487804878049	0.609756097560976	0.027310308149911	0.001145598096371
0.580487804878049	0.060975609756098	0.016675787031529	0.000983465258775
0.580487804878049	0.050813008130081	0.012152729327781	0.000834136228435
0.580487804878049	0.40650406504065	0.034159457465794	0.001620020166568
0.580487804878049	0.043554006968641	0.008634534800714	0.001007940630577
0.580487804878049	0.304878048780488	0.040071884592505	0.001665540749554
0.580487804878049	0.030487804878049	0.002813104164188	0.000108268887567
0.580487804878049	0.038109756097561	0.003760912908983	6.36525877453896E-05
0.590243902439024	0.24390243902439	0.04338512492564	0.001756913860797
0.590243902439024	0.203252032520325	0.038824389054135	0.001214427067222
0.590243902439024	0.174216027874564	0.037187775728733	0.001712325044616
0.590243902439024	0.152439024390244	0.036703522903034	0.001353888637716
0.590243902439024	0.13550135501355	0.029114523497918	0.001567542950625
0.590243902439024	0.121951219512195	0.030002123735872	0.001640333967876
0.590243902439024	0.110864745011086	0.026412541344438	0.001297865615705
0.590243902439024	0.101626016260163	0.026390104699584	0.001878530339084
0.590243902439024	0.087108013937282	0.020002508625818	0.000787044675788
0.590243902439024	0.609756097560976	0.027079195121951	0.001123509042237
0.590243902439024	0.076219512195122	0.017685836406901	0.001065849851279
0.590243902439024	0.060975609756098	0.014612975014872	0.001273952944676
0.590243902439024	0.050813008130081	0.008357089827484	0.000899307674004
0.590243902439024	0.043554006968641	0.004274127186199	0.000154074955384
0.590243902439024	0.40650406504065	0.033199357525283	0.00161983123141
0.590243902439024	0.304878048780488	0.037634612730518	0.001508645687091
0.590243902439024	0.030487804878049	0.002735214039262	0.000120761451517
0.590243902439024	0.038109756097561	0.003490200951814	0.000121951219512
0.6	0.24390243902439	0.037880308149911	0.001544175788221
0.6	0.174216027874564	0.034798544913742	0.001490325104105
0.6	0.152439024390244	0.030384831052945	0.001399083224271
0.6	0.203252032520325	0.038410805472933	0.001214808804283
0.6	0.13550135501355	0.028399195716835	0.001738622784057
0.6	0.110864745011086	0.022464942891136	0.000662621118382
0.6	0.101626016260163	0.021551209994051	0.001380968471148
0.6	0.087108013937282	0.015872512195122	0.001136399226651
0.6	0.121951219512195	0.026522285544319	0.000935245508626
0.6	0.076219512195122	0.01520845092207	0.001046178762641
0.6	0.060975609756098	0.012402995240928	0.001178052230815
0.6	0.050813008130081	0.004996033551457	0.000269482450922
0.6	0.40650406504065	0.032316239738251	0.001509807911957
0.6	0.043554006968641	0.004080057882213	0.000160618679358
0.6	0.609756097560976	0.02525342415229	0.000775519214753
0.6	0.304878048780488	0.035969690065437	0.001403980011898
0.6	0.030487804878049	0.002936491612136	0.000124330755503
0.6	0.038109756097561	0.003944101784652	0.000135633551457
0.7	0.24390243902439	0.019923905413444	0.000941153955979
0.7	0.174216027874564	0.012874223081499	0.00055502676978
0.7	0.152439024390244	0.010649235574063	0.000541344437835
0.7	0.203252032520325	0.016960271861987	0.000615161986913
0.7	0.13550135501355	0.009557691255205	0.000522308149911
0.7	0.110864745011086	0.008087186198691	0.000343842950625
0.7	0.101626016260163	0.006678543723974	0.00030993456276
0.7	0.087108013937282	0.005245485187388	0.000196311719215
0.7	0.076219512195122	0.004815550446163	0.000238548483046
0.7	0.121951219512195	0.00850388399762	0.00027007733492
0.7	0.060975609756098	0.003733083878644	0.00019512195122
0.7	0.050813008130081	0.003004542712671	0.000157049375372
0.7	0.40650406504065	0.024546852468769	0.001010162224866
0.7	0.043554006968641	0.002963145330161	0.000211778703153
0.7	0.609756097560976	0.022902417013682	0.000691368233195
0.7	0.304878048780488	0.022649890541345	0.001118211778703
0.7	0.038109756097561	0.002107965139798	7.79298036882808E-05
0.7	0.030487804878049	0.001703355443189	5.80011897679952E-05
0.8	0.24390243902439	0.012193954788816	0.000565139797739
0.8	0.203252032520325	0.009171907198096	0.000377156454491
0.8	0.174216027874564	0.008815555621654	0.000390838786437
0.8	0.152439024390244	0.007375189767995	0.000406305770375
0.8	0.13550135501355	0.005873487923855	0.000254610350982
0.8	0.121951219512195	0.004847825877454	0.000229625223081
0.8	0.110864745011086	0.004887403093397	0.000273051754908
0.8	0.101626016260163	0.004070485722784	0.000190957763236
0.8	0.087108013937282	0.003524411659726	0.000133848899465
0.8	0.609756097560976	0.022417046995836	0.000977803926234
0.8	0.076219512195122	0.003037498453302	9.04223676383105E-05
0.8	0.060975609756098	0.002388881856038	0.000101725163593
0.8	0.050813008130081	0.001847588637716	8.92325996430696E-05
0.8	0.40650406504065	0.019828372992267	0.000955940452112
0.8	0.043554006968641	0.001702126055919	6.84116597263533E-05
0.8	0.304878048780488	0.016129734086853	0.00050743604997
0.8	0.038109756097561	0.001482867876264	3.55740630577037E-05
0.8	0.030487804878049	0.001101257644259	5.82391433670434E-05
0.9	0.24390243902439	0.009355305770375	0.000386674598453
0.9	0.203252032520325	0.007293817965497	0.000285544318858
0.9	0.174216027874564	0.006440440809042	0.000309339678763
0.9	0.152439024390244	0.005150398453302	0.000236763831053
0.9	0.13550135501355	0.004325290898275	0.000178465199286
0.9	0.121951219512195	0.003776467995241	0.000203450327186
0.9	0.110864745011086	0.003523372040452	0.00014753123141
0.9	0.101626016260163	0.003096506186794	0.000142177275431
0.9	0.087108013937282	0.002591036287924	0.000107674003569
0.9	0.609756097560976	0.020196350981559	0.000947945865556
0.9	0.076219512195122	0.002308812076145	8.74479476502082E-05
0.9	0.060975609756098	0.00192321338489	8.68530636525877E-05
0.9	0.050813008130081	0.001533921534801	6.6627007733492E-05
0.9	0.043554006968641	0.001365957049375	6.42474717430101E-05
0.9	0.40650406504065	0.016289826293873	0.000743284354551
0.9	0.304878048780488	0.012025591314694	0.000449732302201
0.9	0.038109756097561	0.001102551516954	4.25936942296252E-05
0.9	0.030487804878049	0.000910737418203	6.00832837596669E-05
1	0.24390243902439	0.007070292682927	0.000311124330756
1	0.203252032520325	0.005817359369423	0.000239738251041
1	0.174216027874564	0.004856132064247	0.000196311719215
1	0.152439024390244	0.003674988042832	0.00018738845925
1	0.13550135501355	0.003532313979774	0.000139797739441
1	0.121951219512195	0.003344835514575	0.000167757287329
1	0.110864745011086	0.002838956395003	0.000101725163593
1	0.101626016260163	0.002671476561571	0.00013503866746
1	0.087108013937282	0.002225049256395	0.000129089827484
1	0.076219512195122	0.001931681142177	0.000100535395598
1	0.609756097560976	0.016593063652588	0.00073811600238
1	0.060975609756098	0.001438482807852	7.61451516954194E-05
1	0.050813008130081	0.001295539738251	5.75847709696609E-05
1	0.043554006968641	0.0010966553837	5.56216537775134E-05
1	0.40650406504065	0.013373916121356	0.00055740630577
1	0.304878048780488	0.010199564544914	0.000518738845925
1	0.038109756097561	0.000977887507436	5.31826293872695E-05
1	0.030487804878049	0.000814489470553	4.55086258179655E-05


==> anc/phase_diagram_constant_condensate_SLAC_0.200000_127.dat <==
0.395645 0.5 0.0
0.539902 0.416667 0.0
0.590836 0.357143 0.0
0.610153 0.3125 0.0
0.621307 0.277778 0.0
0.630707 0.25 0.0
0.638763 0.227273 0.0
0.645599 0.208333 0.0
0.651581 0.192308 0.0
0.656769 0.178571 0.0
0.665314 0.15625 0.0
0.674774 0.131579 0.0
0.683258 0.108696 0.0
0.691132 0.0862069 0.0
0.698212 0.0625 0.0
0.702972 0.0393701 0.0


==> anc/phase_diagram_constant_condensate_SLAC_0.410000_63.dat <==
0.550583 0.406504 0.0
0.612335 0.304878 0.0
0.632538 0.243902 0.0
0.647247 0.203252 0.0
0.658234 0.174216 0.0
0.666595 0.152439 0.0
0.673065 0.135501 0.0
0.678192 0.121951 0.0
0.682343 0.110865 0.0
0.685699 0.101626 0.0
0.688385 0.0938086 0.0
0.690704 0.087108 0.0
0.694122 0.0762195 0.0
0.697601 0.0641849 0.0
0.700287 0.0530223 0.0
0.702301 0.0420521 0.0
0.702789 0.0387147 0.0


==> anc/phase_diagram_constant_condensate_naive_0.100000_256.dat <==
0.219566 0.555556 0.0
0.41597 0.5 0.0
0.503281 0.454545 0.0
0.552719 0.416667 0.0
0.582687 0.384615 0.0
0.601181 0.357143 0.0
0.619171 0.3125 0.0
0.633698 0.263158 0.0
0.64859 0.217391 0.0
0.66452 0.172414 0.0
0.681915 0.125 0.0
0.698883 0.0757576 0.0
0.708832 0.0390625 0.0


==> anc/phase_diagram_constant_condensate_naive_0.200000_128.dat <==
0.620697 0.406504 0.0
0.667938 0.304878 0.0
0.676239 0.243902 0.0
0.684174 0.203252 0.0
0.69101 0.174216 0.0
0.696808 0.152439 0.0
0.701569 0.135501 0.0
0.705536 0.121951 0.0
0.708893 0.110865 0.0
0.711639 0.101626 0.0
0.71402 0.0938086 0.0
0.715973 0.087108 0.0
0.719086 0.0762195 0.0
0.722382 0.0641849 0.0
0.725189 0.0530223 0.0
0.727509 0.0420521 0.0
0.729462 0.0304878 0.0
0.730804 0.0190549 0.0


==> anc/phase_diagram_constant_condensate_naive_0.410000_64.dat <==
0.620697 0.406504 0.0
0.667938 0.304878 0.0
0.676239 0.243902 0.0
0.684174 0.203252 0.0
0.69101 0.174216 0.0
0.696808 0.152439 0.0
0.701569 0.135501 0.0
0.705536 0.121951 0.0
0.708893 0.110865 0.0
0.711639 0.101626 0.0
0.71402 0.0938086 0.0
0.715973 0.087108 0.0
0.719147 0.0762195 0.0
0.722504 0.0641849 0.0
0.725372 0.0530223 0.0
0.727936 0.0420521 0.0
0.72879 0.0381098 0.0


==> anc/scale_setting_1.2904_127.dat <==
#Nt	$a\,\langle |\bar{\sigma}| \rangle |_{\mu=0,T}$	error
4	0.027943505	0.00061275268
6	0.033767793	0.00073620382
8	0.038700215	0.00093113362
10	0.058845431	0.0011736371
12	0.093568545	0.0024398514
14	0.16121361	0.0052454828
16	0.21787164	0.0049453681
18	0.23954135	0.0023748621
20	0.24557601	0.00044326873
22	0.24657364	0.00037466712
24	0.24869908	0.00045650875
28	0.24932502	0.00096784762
32	0.2500272	0.00033787106
40	0.24497309	0.0054658837
48	0.2496893	0.00036262762
56	0.24400356	0.0062923143
64	0.24994569	0.00026682931
80	0.25051612	0.00019916126


==> anc/scale_setting_1.2904_63.dat <==
#Nt	$a\,\langle |\bar{\sigma}| \rangle |_{\mu=0,T}$	error
4	0.040278999	0.0010401073
6	0.04719673	0.0011722938
8	0.059315885	0.001522705
10	0.086369643	0.0016283033
12	0.13184623	0.0024102936
14	0.19875425	0.0020987859
16	0.2299903	0.0013506571
18	0.24030063	0.00079326046
20	0.24534497	0.00065781749
22	0.24815493	0.00059016771
24	0.24822761	0.00059599157
28	0.24990479	0.00049262765
32	0.25035955	0.00059196365
40	0.24941945	0.00052443081
48	0.25085051	0.00052141123
56	0.24960083	0.000334988
64	0.24969705	0.0004478617
80	0.25049378	0.00042909663


==> anc/scale_setting_1.5384_127.dat <==
#Nt	$a\,\langle |\bar{\sigma}| \rangle |_{\mu=0,T}$	error
4	0.045298613	0.0010475994
6	0.072379997	0.0016173654
8	0.18359343	0.0060021168
10	0.3753252	0.0055821108
12	0.40179725	0.00063073058
14	0.40630818	0.00066428773
16	0.39554066	0.0088570563
18	0.39790505	0.0080041461
20	0.40070931	0.0066287681
22	0.40688579	0.0020653782
24	0.40786145	0.0020403104
28	0.40408117	0.0061903435
32	0.40677258	0.0036851076
40	0.40763969	0.0026809735
48	0.40943018	0.0003045664
56	0.39326319	0.012974876
64	0.40986076	0.00030259733
80	0.41014792	0.00022635932


==> anc/scale_setting_1.5384_63.dat <==
#Nt	$a\,\langle |\bar{\sigma}| \rangle |_{\mu=0,T}$	error
4	0.062064444	0.0010236831
6	0.10881103	0.0023292447
8	0.25642755	0.0048056612
10	0.38335422	0.0032550472
12	0.4022473	0.00054666546
14	0.40742907	0.00087648236
16	0.40922256	0.00073379259
18	0.40886904	0.00071233701
20	0.40820947	0.0022018622
22	0.40985843	0.00061525709
24	0.40664758	0.0031879328
28	0.40932576	0.00066300046
32	0.41032217	0.00059456639
40	0.40942328	0.00042049751
48	0.41031435	0.00057130651
56	0.39439376	0.014790016
64	0.4098875	0.00043004692
80	0.41029966	0.00046494009

==> anc/slice_T_0.6.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0.6	0.030487804878049	-0.226522040452112	0.001249223616895
0.6	0.038109756097561	-0.230613039857228	0.001059199821535
0.6	0.043554006968641	-0.228533331350387	0.001696472218917
0.6	0.050813008130081	-0.23126259369423	0.001790412849494
0.6	0.060975609756098	-0.224979732302201	0.010819434265318
0.6	0.076219512195122	-0.20468245092207	0.003189388518739
0.6	0.087108013937282	-0.189620458060678	0.003505230696014
0.6	0.101626016260163	-0.16342007138608	0.00299028215348
0.6	0.110864745011086	-0.136662028554432	0.004078211421773
0.6	0.121951219512195	-0.113415353955979	0.002570348958953
0.6	0.13550135501355	-0.08385258774539	0.003864869422963
0.6	0.152439024390244	-0.057605009518144	0.003386317608566
0.6	0.174216027874564	-0.037972555621654	0.003576630636526
0.6	0.203252032520325	-0.008115215348007	0.002627071207615
0.6	0.24390243902439	-0.004330524806663	0.003143645092207
0.6	0.304878048780488	-0.004163288340274	0.00288711600238
0.6	0.40650406504065	-0.007263351576443	0.004413548185604
0.6	0.609756097560976	-0.005265797798929	0.002680855502677


==> anc/slice_T_0.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.030487804878049	1.00037132659131	0.002126690243902
0	0.038109756097561	0.998610529446758	0.002101721356336
0	0.043554006968641	0.926970553242118	0.067737965496728
0	0.050813008130081	1.00092897085068	0.002856401070791
0	0.060975609756098	0.996134503271862	0.002132446579417
0	0.076219512195122	0.999673408685306	0.003169196609161
0	0.087108013937282	0.994491314693634	0.003418580547293
0	0.101626016260163	0.984255205234979	0.013457258774539
0	0.110864745011086	0.998446876859012	0.003118216656752
0	0.121951219512195	0.990931350386675	0.009950791790601
0	0.13550135501355	0.992556513979774	0.003554771624033
0	0.152439024390244	0.994906484235574	0.003729838429506
0	0.174216027874564	0.985313146936347	0.004343175669245
0	0.203252032520325	0.960359785841761	0.002747929684711
0	0.24390243902439	0.87093747769185	0.014690716835217
0	0.304878048780488	0.359806252230815	0.01884359071981
0	0.40650406504065	0.006218927424152	0.007556161213563
0	0.609756097560976	-0.003787379714456	0.002790275252826


==> anc/slice_mu.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.101626016260163	0.984255205234979	0.013457258774539
0.1	0.101626016260163	0.983138726948245	0.014191339083879
0.146341463414634	0.101626016260163	0.999045508625818	0.002867754134444
0.151219512195122	0.101626016260163	0.999034205829863	0.002953881499108
0.15609756097561	0.101626016260163	0.999733016061868	0.002863108268888
0.160975609756098	0.101626016260163	0.999828970850684	0.002770057168352
0.165853658536585	0.101626016260163	0.999748720999405	0.002784350505651
0.170731707317073	0.101626016260163	0.999839321832243	0.002813487626413
0.175609756097561	0.101626016260163	1.0001	0.002921759012493
0.180487804878049	0.101626016260163	1.00035151695419	0.002797387626413
0.185365853658537	0.101626016260163	1.00026561570494	0.002961619214753
0.195121951219512	0.101626016260163	1.00058429506246	0.002880935336109
0.2	0.101626016260163	0.978585663295657	0.015629974419988
0.204878048780488	0.101626016260163	0.998561867935752	0.003700646222487
0.209756097560976	0.101626016260163	0.998066210588935	0.003909711957168
0.214634146341463	0.101626016260163	0.981930398572278	0.01591546281975
0.219512195121951	0.101626016260163	0.998253301606187	0.004011669541939
0.224390243902439	0.101626016260163	0.998085365853659	0.003970376085663
0.229268292682927	0.101626016260163	1.00266734086853	0.008581831052945
0.234146341463415	0.101626016260163	0.999121534800714	0.004339455502677
0.3	0.101626016260163	0.982528851873884	0.01099043010113
0.309756097560976	0.101626016260163	0.994851754907793	0.006900328375967
0.319512195121951	0.101626016260163	1.00092278405711	0.003965298691255
0.329268292682927	0.101626016260163	1.00097989292088	0.003932567638311
0.339024390243902	0.101626016260163	0.98876246281975	0.014204305175491
0.351219512195122	0.101626016260163	0.988288161808447	0.014081172516359
0.360975609756097	0.101626016260163	0.987020404521118	0.014431990481856
0.370731707317073	0.101626016260163	0.986120464009518	0.014782656751933
0.380487804878049	0.101626016260163	0.985735336109459	0.0146360148721
0.390243902439024	0.101626016260163	0.997120820939917	0.004299440392623
0.4	0.101626016260163	0.981774657941701	0.007481085068412
0.409756097560976	0.101626016260163	0.976209339678763	0.01862251635931
0.419512195121951	0.101626016260163	0.988463117192147	0.006535894705532
0.429268292682927	0.101626016260163	0.986888221296847	0.007057709101725
0.439024390243902	0.101626016260163	0.982558953004164	0.010219154074955
0.451219512195122	0.101626016260163	0.980468471148126	0.009525114217728
0.460975609756098	0.101626016260163	0.962105532421178	0.02016861748959
0.470731707317073	0.101626016260163	0.890846519928614	0.038760488994646
0.480487804878049	0.101626016260163	0.727261273051755	0.097643200475907
0.490243902439024	0.101626016260163	0.75413491969066	0.065484860202261
0.5	0.101626016260163	0.601226591314694	0.05631154610351
0.509756097560975	0.101626016260163	0.475013206424747	0.077659738251041
0.519512195121951	0.101626016260163	0.185358030933968	0.04969700297442
0.529268292682927	0.101626016260163	0.038446017251636	0.025759804283165
0.539024390243902	0.101626016260163	-0.007406511005354	0.021325260559191
0.551219512195122	0.101626016260163	-0.076935948839976	0.015856051754908
0.560975609756097	0.101626016260163	-0.131595627602617	0.008697324806663
0.570731707317073	0.101626016260163	-0.134508024985128	0.006384054729328
0.580487804878049	0.101626016260163	-0.155880582986318	0.006014108268888

